An unavoidable set of D-reducible configurations

We give a new proof of the four-color theorem by exhibiting an unavoidable set of 2822 D-reducible configurations. The existence of such a set had been conjectured by several researchers including Stromquist, Appel and Haken, and Robertson, Sanders, Seymour and Thomas.

==> anc/L_42 <==
# This file describes a set of rules equivalent to the set from the paper
# `An unavoidable set of D-reducible configurations' by J. Steinberger.
# Please refer to the manuscript `Discharging Cartwheels' by Robertson et al.
# for the meaning of the shorthand used to input the rules, and to the
# arrays U, V of the function 'ReadOutlets' in discharge.c (commented 'jps').

# JPS, June 2008

# Notes by Robertson et al:

# As explained [in 'Discharging Cartwheels'] each rule is specified by 
# beta(v_0), delta(v_0), beta(v_1), delta(v_1), and all triples 
# (i,beta(v_i),delta(v_i)) such that 2<=i<=16 and v_i belongs to V(G).        ## NB: in our case 16 is replaced by 28 (jps)
#
# The first line of each rule describes beta(v_0), delta(v_0), beta(v_1)
# and delta(v_1) using the convention that "5" means "55", "6" means "66",
# etc. The second line describes all triples (i,beta(v_i),delta(v_i))
# using the same convention as above and interpreting "9" to mean "12".
# If there are no triples (i,beta(v_i),delta(v_i)), then the second line
# is omitted.
#

#Rule 1
1	5 69

2 invert

#Rule 2
3	56 79
3 5	

4 invert

#Rule 3
5	56 59
3 56	5 5	

6 invert

#Rule 4
7	56 69
3 5	5 56	9 5	

8 invert

#Rule 4
9	56 69
3 6	5 56	9 5	

10 invert

#Rule 5
11	6 69
3 6	5 56	9 56	11 5	

12 invert

#Rule 6
13	6 79
3 5	7 5	5 6	9 56	

14 invert

#Rule 7
15	6 79
3 6	5 6	9 56	11 56	7 5	

16 invert

#Rule 8
17	7 79
3 56	5 5	

18 invert

#Rule 9
19	7 79
3 56	5 56	14 5	

20 invert

#Rule 10
21	7 79
2 5	4 56	3 5	8 5	

22 invert

#Rule 10
23	7 79
2 6	4 56	3 5	8 5	

24 invert

#Rule 11
25	7 79
2 5	3 7	5 5	9 5	

26 invert

#Rule 12
27	7 89
2 5	4 67	3 5	8 5	5 5	

28 invert

#Rule 13
29	7 79
2 6	4 6	12 5	13 5	8 69	

30 invert

#Rule 14
31	7 7
2 5	4 6	12 5	3 69	8 5	5 69	

32 invert

#Rule 15
33	7 79
2 6	4 5	12 5	13 6	17 5	8 79	

34 invert

#Rule 16
35	7 79
2 5	4 5	12 6	13 5	3 69	6 69	

36 invert

#Rule 17
37	7 89
3 5	7 5	5 6	9 5	14 5	

38 invert

#Rule 18
39	7 79
3 6	5 5	14 6	19 5	20 6	

40 invert

#Rule 19
41	7 79
2 6	4 6	12 6	13 5	17 5	8 69	

42 invert

#Rule 20
43	7 7
2 6	4 5	6 6	15 5	16 69	

44 invert

#Rule 21
45	7 79
2 6	4 5	12 5	13 79	17 5	3 5	8 6	25 69	10 69	

46 invert

#Rule 22
47	7 79
2 5	4 5	12 5	8 79	

48 invert

#Rule 23
49	7 79
2 5	4 6	12 6	13 5	

50 invert

#Rule 24
51	7 7
2 6	4 5	12 5	13 5	17 6	3 79	6 5	

52 invert

#Rule 25
53	7 79
3 5	5 6	9 69	14 5	19 5	20 79	

54 invert

#Rule 26
55	7 7
2 5	3 7	6 6	21 79	7 69	5 5	

56 invert

#Rule 27
57	7 89
2 7	4 5	3 5	8 6	10 5	

58 invert

#Rule 28
59	7 7
2 6	4 5	12 6	13 5	17 5	3 79	6 5	

60 invert

#Rule 29
61	7 89
2 5	3 7	5 6	9 5	

62 invert

#Rule 30
63	7 79
2 6	4 5	12 6	13 5	17 5	3 7	25 6	28 6	7 69	18 5	

64 invert

#Rule 31
65	7 7
2 5	4 7	12 5	3 5	8 5	7 69	

66 invert

#Rule 32
67	7 7
2 5	4 89	3 7	6 6	7 69	22 69	23 5	5 5	

68 invert

#Rule 33
69	7 79
2 7	4 5	3 7	8 5	5 6	9 5	11 69	14 5	

70 invert

#Rule 34
71	7 7
2 5	3 7	6 79	21 69	7 69	18 69	5 5	9 6	11 5	14 5	

72 invert

#Rule 35
73	7 7
2 79	3 6	6 6	7 5	5 6	9 5	14 5	

74 invert

#Rule 36
75	7 79
2 7	4 6	12 5	13 6	17 6	3 7	8 5	25 5	28 69	10 69	

76 invert

#Rule 37
77	7 7
2 7	4 6	3 5	6 69	7 6	21 69	5 7	9 79	

78 invert

#Rule 38
79	7 7
2 6	4 5	3 79	6 5	7 6	22 5	23 6	

80 invert

#Rule 39
81	8 79
2 5	4 5	3 5	5 5	

#Rule 40
82	8 79
2 5	4 6	12 5	3 5	6 69	21 5	5 5	9 69	14 79	

83 invert

#Rule 41
84	8 79
3 6	5 5	14 5	19 5	20 5	

85 invert

#Rule 42
86	8 79
3 5	7 69	5 5	14 5	19 5	20 79	27 5	

87 invert


==> anc/README <==
The following files accompany the paper "An unavoidable set of D-recudible configurations"
by John Steinberger:

U_2822.conf (list of configurations, computer readable)
U_2822.pdf (list of configurations, graphical)
L_42 (discharging rules)
reduce.c (reducibility program by Robertson, Sanders, Seymour and Thomas)
discharge.c (proof checking program by Robertson et al.)
p5_2822 (proof script degree 5)
p6_2822 (proof script degree 6)
p7_2822 (proof script degree 7)
p8_2822 (proof script degree 8)
p9_2822 (proof script degree 9)
p10_2822 (proof script degree 10)
p11_2822 (proof script degree 11)
reduce.pdf (documentation for reduce.c, written by Robertson et al.)
discharge.pdf (documentation for discharge.c, written by Robertson et al.)

The programs reduce.c and discharge.c contain slight modifications from their original
versions. The changes are documented within the code and marked by a 'jps' comment line. 
The original versions of these programs are hosted by Robin Thomas at www.math.gatech.edu/~thomas.

The files U_2822.conf and U_2822.pdf contain the unavoidable set of D-reducible 
configurations in computer-readable and human-readable form. The format of U_2822.conf 
is as follows: each configuration starts with an identifier (number). The next line lists 
the number of vertices in the free completion, the ring-size, the number of colorings 
which extend to the configuration, and the size of the largest consistent set in the 
complement of the set of colorings that extend to the configuration (in our case, 
always 0). The next line lists the contract (reducer), if any (in our case always empty). 
Then the vertex adjacency lists are given, starting with ring vertices. The remaining 
lines specify coordinates for the vertices, left zero in our file. The files U_2822.conf, 
U_2822.pdf list the configurations in the same order, lexicographically by degree sequence. 
The files p5_2822, ..., p11_2822 are the presentation files giving the proof-of-correctness 
of the discharging rules. The discharging rules themselves are given in L_42. Use

p7_2822 U_2822.conf L_42 0 1 

as typical arguments to discharge.c, and

U_2822.conf

as argument to reduce.c.

April 2009

==> anc/discharge.c <==
/* discharge.c */
/***************/

/* This is a modified version of the program 'discharge.c' by N. Robertson,
   D. P. Sanders, P. D. Seymour and R. Thomas. Modifications by
   J.P. Steinberger, June 2008.
   Modified lines are ended by a comment of the form `// jps'. 
   The original header follows below:

/* This is part II of two programs that serve as supplements to the paper
 * `The Four-Colour Theorem' by N. Robertson, D. P. Sanders, P. D. Seymour
 * and R. Thomas. Please refer to the manuscript `Discharging Cartwheels' by
 * the same authors (referred to as [D]) for a description of this program */

/* Copyright 1995 by N. Robertson, D.P. Sanders, P.D. Seymour and R. Thomas  */
/* Permission to use for the purpose of scholarly research is hereby granted */

/* Version 1,  24 May 1995, slightly modified 14 January 1997 */

#include <stdio.h>
#include <stdlib.h>

/* constants */
#define VERTS      40	/* max number of vertices in a free completion + 1 */ // jps
#define DEG        13	/* max degree of a vertex in a free completion + 1 */
/* must be at least 13 because of row 0            */
#define CONFS      4000	/* max number of configurations	 */ // jps
#define MAXVAL     12
#define CARTVERT   5*MAXVAL+2	/* domain of l_A, u_A, where A is an axle */
char    RULEFILE[99];           /* file containing rules */     // jps (used to be defined as "rules", now entered on command line)
char    UNAVSET[99];            /* file containing unav set */  // jps (used to be defined as "unavoidable.conf", now entered on command line)
#define OUTLETFILE "outlet.et"	/* outlets will be written into this file */
#define INFTY      12	/* the "12" in the definition of limited part  */
#define MAXOUTLETS 500	/* max number of outlets */ // jps
#define MAXSTR     256	/* max length of an input string */
#define MAXSYM     50	/* max number of symmetries */
#define MAXELIST   134	/* length of edgelist[a][b] */
#define MAXASTACK  5	/* max height of Astack (see "Reduce") */
#define MAXLEV     17	/* max level of an input line + 1 */ // jps

/* print modes */
#define PRTALL  4	/* maximum information */
#define PRTPAI  3	/* to print hubcaps except reducibility */
#define PRTBAS  2	/* basics only */
#define PRTLIN  1	/* input line only */

/* macros */
#define ALLOC(result, count, type) {                                         \
        if (!(result = (type *) malloc ((count) * sizeof (type)))) {         \
                (void) fprintf (stderr, "Out of memory\n");                  \
                exit (1);                                                    \
        }                                                                    \
    }

/* type definitions */
typedef int tp_vertices[CARTVERT];
typedef int tp_adjmat[CARTVERT][CARTVERT];
typedef long tp_confmat[VERTS][DEG];	/* must be long */

typedef struct {
   tp_vertices low;
   tp_vertices upp;
} tp_axle;
typedef struct {
   int number;	/* +/-n for outlet corresponding to rule n, always !=0 */
   int nolines;	/* |M(T)| */
   int value;
   int pos[25]; // jps
   int low[25]; // jps
   int upp[25]; // jps
} tp_outlet;
typedef struct {
   int n;
   int m;
} tp_cond;	/* condition */
typedef struct {
   tp_outlet *T;
   int x;
} tp_posout;	/* positioned outlet */
typedef struct {
   int u;
   int v;
   int z;
   int xi;
} tp_query;
typedef tp_query tp_question[VERTS];
typedef int tp_edgelist[12][9][MAXELIST];


/* function prototypes */
#ifdef PROTOTYPE_MAX
void Error(char[], int);
int Getstring(char[]);
void CheckCondition(char *, tp_axle *, tp_outlet[], int *, int, int, int);
void CheckSymmetry(char *, tp_axle *, tp_outlet[], int, int);
void CheckHubcap(tp_axle *, char[], int, int);
void CheckBound(tp_axle *, tp_posout[], int[], int, int, int, int, int);
int OutletForced(tp_axle *, tp_outlet *, int);
int OutletPermitted(tp_axle *, tp_outlet *, int);
int ReflForced(tp_axle *, tp_outlet *, int);
void PrintOutlet(int, FILE *, tp_outlet *);
int Reduce(tp_axle *, int, int);
void CheckIso(tp_confmat, tp_axle *, tp_vertices, int);
void CopyAxle(tp_axle *, tp_axle *);
void PrintAxle(tp_axle *);
void Indent(int, char[]);
void Radius(tp_confmat);
int GetConf(tp_confmat *, tp_question *);
long ReadConf(tp_confmat, FILE *, long *);
void ReadErr(int, char[]);
int ReadOutlets(tp_axle *, tp_outlet[]);
int DoOutlet(tp_axle *, int, int[], int[], int[], int[], tp_outlet[], int);
void GetQuestion(tp_confmat, tp_question);
void Getadjmat(tp_axle *, tp_adjmat);
void DoFan(int, int, int, tp_adjmat);
void GetEdgelist(tp_axle *, tp_edgelist);
void AddToList(tp_edgelist, int, int, tp_vertices);
int RootedSubConf(int[], tp_adjmat, tp_question, int[], int, int, int);
int SubConf(tp_adjmat, int[], tp_question, tp_edgelist, int[]);

#else
void Error();
int Getstring();
void CheckCondition();
void CheckSymmetry();
void CheckHubcap();
void CheckBound();
int OutletForced();
int OutletPermitted();
int ReflForced();
void PrintOutlet();
int Reduce();
void CheckIso();
void CopyAxle();
void PrintAxle();
void Indent();
void Radius();
int GetConf();
long ReadConf();
void ReadErr();
int ReadOutlets();
int DoOutlet();
void GetQuestion();
void Getadjmat();
void DoFan();
void GetEdgelist();
void AddToList();
int RootedSubConf();
int SubConf();

#endif

/**************************************************************************
       main
Intializes, then reads input lines one by one and takes appropriate action
***************************************************************************/
main(ac, av)
int ac;
char *av[];
{
   int lev;	/* level of line being processed */
   int deg;	/* degree of hub; constant throughout */
   int prtline;	/* print details about line number "prtline" */
   int nosym;	/* number of symmetries, see "sym" below */
   char str[MAXSTR];	/* holds input line */
   char fname[MAXSTR];	/* name of file to be tested */
   tp_axle *axles, *A;	/* axles[l] is A_l of [D] */
   tp_outlet *sym;	/* sym[i] (i=0,..,nosym) are T_i (i=0,..,t-1) of [D] */
   int i, a, printmode, print, lineno;
   char *ch;

   printmode = prtline = 0;
   if (ac < 4) { // jps
      (void) fprintf(stderr, "Usage: %s <presentation file> <configuration file> <rule file> [<lineno> <print mode>]\n", av[0]);
      (void) fprintf(stderr, "If lineno is given and is positive will print details about that line.\n");
      (void) fprintf(stderr, "If lineno is 0 will print details about all lines. ");
      (void) fprintf(stderr, "Print modes are:\n");
      (void) fprintf(stderr, "%d  input lines only\n", PRTLIN);
      (void) fprintf(stderr, "%d  basic information\n", PRTBAS);
      (void) fprintf(stderr, "%d  hubcaps w/o reducibility\n", PRTPAI);
      (void) fprintf(stderr, "%d  hubcaps w/  reducibility\n", PRTALL);
      (void) fprintf(stderr, "WARNING: The last two generate a lot of output.\n");
      (void) fprintf(stderr, "Input command line arguments: ");
      (void) fflush(stderr);
      (void) fgets(str, sizeof(str), stdin);
      (void) strcpy(fname, "present7");
      (void) strcpy(UNAVSET, "unavoidable.conf");                   // jps
      (void) strcpy(RULEFILE, "rules");                             // jps
      // (void) sscanf(str, "%s%d%d", fname, &prtline, &printmode); // jps
      (void) sscanf(str, "%s%s%s%d%d", fname, UNAVSET, RULEFILE, &prtline, &printmode); // jps
      
   } else {
      if (ac >= 6) {
	 prtline = atoi(av[4]);
	 printmode = atoi(av[5]);
      }
      (void) strcpy(fname, av[1]);
      (void) strcpy(UNAVSET, av[2]);                   // jps
      (void) strcpy(RULEFILE, av[3]);                  // jps
   }

   (void) Getstring(fname);	/* to open presentation file */
   (void) printf("Verifying %s with configuration file %s and rule file %s\n", fname, UNAVSET, RULEFILE);  // jps
   (void) fflush(stdout);
   if (prtline == 0)
      print = printmode;
   else
      print = 0;
   lineno = Getstring(str);	/* first line containing degree of hub */
   if (print >= PRTLIN) {
      (void) printf("%4d:%s", lineno, str);
      (void) fflush(stdout);
   }
   deg = 0;
   (void) sscanf(str, "Degree%d", &deg);
   if (deg < 5 || deg > MAXVAL)
      Error("Invalid degree", lineno);
   if (print >= PRTBAS)
      (void) printf("Allocating %d bytes for axles, %d bytes for sym\n",
	  (MAXLEV + 1) * sizeof(tp_axle), (MAXSYM + 1) * sizeof(tp_outlet));
   axles = (tp_axle *) malloc((MAXLEV + 1) * sizeof(tp_axle));
   sym = (tp_outlet *) malloc((MAXSYM + 1) * sizeof(tp_outlet));
   if (axles == NULL || sym == NULL) {
      fflush(stdout);
      (void) fprintf(stderr, "By far not enough memory\n");
      exit(26);
   }
   axles->low[0] = axles->upp[0] = deg;
   for (i = 1; i <= 5 * deg; i++) {
      axles->low[i] = 5;
      axles->upp[i] = INFTY;
   }
   CheckHubcap(axles, NULL, 0, print);	/* read rules, compute outlets */
   (void) Reduce(NULL, 0, 0);	/* read unavoidable set */

   for (lev = 0, nosym = 0; lev >= 0;) {
      if (lev >= MAXLEV) {
	 fflush(stdout);
	 (void) fprintf(stderr, "More than %d levels", MAXLEV);
	 Error("", lineno);
      }
      A = &axles[lev];
      if (lineno == prtline)
	 print = 0;
      lineno = Getstring(str);
      if (lineno == prtline)
	 print = printmode;
      if (print >= PRTLIN) {
	 (void) printf("%4d:%s", lineno, str);
	 fflush(stdout);
      }
      for (ch = str; *ch == ' '; ch++)	/* do nothing */
	 ;
      if (sscanf(ch, "L%d", &a) != 1 || a != lev) {
	 fflush(stdout);
	 (void) fprintf(stderr, "Level %d expected on line %d\n", lev, lineno);
	 exit(6);
      }
      for (; *ch != ' '; ch++)	/* do nothing */
	 ;
      for (; *ch == ' '; ch++)	/* do nothing */
	 ;
      switch (*ch) {
      case 'S':
	 CheckSymmetry(ch, A, sym, nosym, lineno);
	 break;
      case 'R':
	 if (Reduce(A, lineno, print >= PRTBAS ? 1 : 0) != 1)
	    Error("Reducibility failed", lineno);
	 break;
      case 'H':
	 CheckHubcap(A, str, lineno, print);
	 break;
      case 'C':
	 CheckCondition(ch, A, sym, &nosym, lev, lineno, print);
	 lev++;
	 continue;
      default:
	 Error("Invalid instruction", lineno);
      }	/* switch */

      /* delete symetries */
      if (print >= PRTBAS && sym[nosym - 1].nolines - 1 >= lev) {
	 (void) printf("Deleting symetries:");
	 for (i = nosym; i >= 1 && sym[i - 1].nolines - 1 >= lev; i--)
	    (void) printf(" %d", sym[i - 1].number);
	 (void) printf("\n");
	 (void) fflush(stdout);
      }
      for (; nosym >= 1 && sym[nosym - 1].nolines - 1 >= lev; nosym--)
	  /* do nothing */ ;

      lev--;
   }	/* for lev */
   /* final check */
   lineno = Getstring(str);
   ch = str;
   if (*ch++ != 'Q' || *ch++ != '.' || *ch != 'E')
      Error("`Q.E.D.' expected", lineno);
   (void) printf("%s verified.\n", fname);
   fflush(stdout);
   return (0);
}/* main */

/*************************************************************************
       Error
Prints an error message and exits.
*************************************************************************/
void
Error(message, lineno)
char message[];
int lineno;
{
   fflush(stdout);
   (void) fprintf(stderr, "%s on line %d\n", message, lineno);
   exit(lineno);
}/* Error */


/*************************************************************************
       Getstring
On first call opens file str for reading, on each subsequent call reads
a line from that file into str (at most MAXSTR characters), and returns
the number of the line read.
*************************************************************************/
int
Getstring(str)
char str[];
{
   static int lineno = 0;
   static FILE *fin = NULL;

   if (fin == NULL) {
      fin = fopen(str, "r");
      if (fin == NULL) {
	 fflush(stdout);
	 (void) fprintf(stderr, "Unable to open file %s for reading\n", str);
	 exit(3);
      }
      return (0);
   }
   ++lineno;
   if (fgets(str, MAXSTR, fin) != NULL)
      return (lineno);
   Error("Unexpected end of input file", lineno);
   exit(46);
}/* Getstring */

/*************************************************************************
       CheckCondition
Verifies condition line as described in [D]
*************************************************************************/
void
CheckCondition(S, A, sym, pnosym, lev, lineno, print)
int lev;	/* level of input line */
int lineno;	/* number of input line */
int *pnosym;	/* number of symmetries */
tp_outlet sym[];	/* symmetries (see "main") */
char *S;	/* input line */
tp_axle *A;	/* called A_lev in [D] */
int print;	/* print mode */
{
   int n, m, i, j, deg, good;
   static tp_cond cond[MAXLEV];
   tp_outlet *T;

   deg = A->low[0];
   if (sscanf(S, "%*s%d%d", &n, &m) != 2)
      Error("Syntax error", lineno);

   /* check condition and compatibility with A */
   if (n < 1 || n > 5 * deg)
      Error("Invalid vertex in condition", lineno);
   if (m < -8 || m > 9 || (m > -5 && m < 6))
      Error("Invalid condition", lineno);
   j = (n - 1) / deg;
   i = (n - 1) % deg + 1;
   if (n > 2 * deg && (A->low[i] != A->upp[i] || A->low[i] < j + 4))
      Error("Condition not compatible with A", lineno);
   CopyAxle(A + 1, A);
   if (m > 0) {	/* new lower bound */
      if (A->low[n] >= m || m > A->upp[n])
	 Error("Invalid lower bound in condition", lineno);
      A->upp[n] = m - 1;
      (A + 1)->low[n] = m;
   } else {	/* new upper bound */
      if (A->low[n] > -m || -m >= A->upp[n])
	 Error("Invalid upper bound in condition", lineno);
      A->low[n] = 1 - m;
      (A + 1)->upp[n] = -m;
   }	/* new upper bound */

   /* remember symmetry unless contains a fan vertex */
   for (i = 0, good = 1; i <= lev; i++)
      if (cond[i].n > 2 * deg || cond[i].n < 1)
	 good = 0;
   if (good) {	/* remember symmetry */
      if (*pnosym >= MAXSYM)
	 Error("Too many symmetries", lineno);
      if (print >= PRTBAS) {
	 (void) printf("Adding symmetry:");
      }
      T = &sym[(*pnosym)++];
      T->number = lineno;
      T->value = 1;
      T->nolines = lev + 1;
      for (i = 0; i <= lev; ++i) {
	 T->pos[i] = cond[i].n;
	 if (cond[i].m > 0) {
	    T->low[i] = cond[i].m;
	    T->upp[i] = INFTY;
	 } else {
	    T->low[i] = 5;
	    T->upp[i] = -cond[i].m;
	 }
	 if (print >= PRTBAS)
	    (void) printf(" (%d,%d,%d)", T->pos[i], T->low[i], T->upp[i]);
      }
      if (print >= PRTBAS) {
	 (void) printf("\n");
	 (void) fflush(stdout);
      }
   } else if (print >= PRTBAS) {
      (void) printf("Symmetry not added\n");
      (void) fflush(stdout);
   }
   cond[lev].n = n;
   cond[lev].m = m;
   cond[lev + 1].n = 0;
   cond[lev + 1].m = 0;
}/* CheckCondition */


/*************************************************************************
       CheckSymmetry
Verifies symmetry line as described in [D]
*************************************************************************/
void
CheckSymmetry(S, A, sym, nosym, lineno)
int nosym, lineno;
char *S;	/* input line */
tp_axle *A;
tp_outlet sym[];
{
   int k, epsilon, level, line, i;
   tp_outlet *T;

   if (sscanf(S, "%*s%d%d%d%d", &k, &epsilon, &level, &line) != 4)
      Error("Syntax error", lineno);
   if (k < 0 || k > A->low[0] || epsilon < 0 || epsilon > 1)
      Error("Illegal symmetry", lineno);
   for (i = 0, T = sym; i < nosym; i++, T++)
      if (T->number == line)
	 break;
   if (i >= nosym)
      Error("No symmetry as requested", lineno);
   if (T->nolines != level + 1)
      Error("Level mismatch", lineno);
   if (epsilon == 0) {
      if (OutletForced(A, T, k + 1) != 1)
	 Error("Invalid symmetry", lineno);
   } else {
      if (ReflForced(A, T, k + 1) != 1)
	 Error("Invalid reflected symmetry", lineno);
   }
}/* CheckSymmetry */


/*************************************************************************
     CheckHubcap
If str==NULL it assumes that A is the trivial axle of degree deg, where
deg=A->low[0]. It reads rules and computes the corresponding outlets. It
writes the outlets into the file specified by OUTLETFILE so they can be
verified for accuracy.
If str!=NULL it verifies hubcap line as described in [D]
**************************************************************************/
void
CheckHubcap(A, str, lineno, print)
int lineno, print;
tp_axle *A;
char str[];	/* input line */
{
   char *ch;
   int x[MAXVAL + 2], y[MAXVAL + 2], v[MAXVAL + 2];
   int covered[MAXVAL + 2], aux[MAXVAL + 2];
   int i, j, a, total, deg;
   int s[2 * MAXOUTLETS + 1];
   FILE *F = NULL;
   static tp_outlet outlet[MAXOUTLETS], *T;
   static int nouts;
   static tp_posout posout[2 * MAXOUTLETS];

   if (str == NULL) {
      nouts = ReadOutlets(A, outlet);
      for (i = 0; i < nouts; i++)
	 posout[i].T = posout[i + nouts].T = outlet + i;
      F = fopen(OUTLETFILE, "w");
      if (F != NULL) {
	 for (i = 0; i < nouts; i++)
	    PrintOutlet(i, F, outlet + i);
	 (void) fclose(F);
	 (void) printf("Outlets written into file `%s'.\n", OUTLETFILE);
	 fflush(stdout);
      }
      return;
   }
   /* This part is executed if str!=NULL */
   deg = A->low[0];
   for (ch = str; *ch == ' '; ch++);
   for (; *ch != ' '; ch++);
   for (; *ch == ' '; ch++);
   for (; *ch != ' '; ch++);
   for (; *ch == ' '; ch++);
   for (i = 1; *ch != '\0' && *ch != '\n'; i++) {
      if (i > MAXVAL)
	 Error("Too many hubcap elements", lineno);
      if (sscanf(ch, "(%d,%d,%d)", x + i, y + i, v + i) != 3)
	 Error("Syntax error", lineno);
      for (; *ch != ' ' && *ch != '\0' && *ch != '\n'; ch++);
      for (; *ch == ' '; ch++);
   }
   x[0] = i - 1;

   if (print >= PRTBAS) {
      (void) printf("Testing hubcap for:\n");
      PrintAxle(A);
      (void) printf("Forced positioned outlets:");
      for (i = 1; i <= deg; i++) {
	 a = 0;	/* a=1 if edge number printed */
	 for (T = outlet, j = 0; j < nouts; ++j, ++T)
	    if (OutletForced(A, T, i)) {
	       if (a == 0) {
		  (void) printf("\nEdge %2d: ", i);
		  a = 1;
	       }
	       (void) printf("%2d ", T->number);
	    }
      }
      (void) printf("\n");
      (void) fflush(stdout);
   }
   total = 0;
   for (i = 1; i <= deg; ++i)
      covered[i] = aux[i] = 0;
   for (i = 1; i <= x[0]; ++i) {
      if (x[i] < 1 || x[i] > deg || y[i] < 1 || y[i] > deg) {
	 fflush(stdout);
	 (void) fprintf(stderr, "Invalid hubcap member (%d,%d,%d)", x[i], y[i], v[i]);
	 Error("", lineno);
      }
      if (x[i] == y[i]) {
	 total += 2 * v[i];	/* repeated hubcap members listed once */
	 if (covered[x[i]])
	    Error("Invalid double cover", lineno);
	 covered[x[i]] = -1;
      } else {
	 total += (aux[x[i]] = v[i]);
	 if (covered[x[i]] == -1 || covered[y[i]] == -1)
	    Error("Invalid double cover", lineno);
	 covered[x[i]] = covered[x[i]] == 0 ? y[i] : -1;
	 covered[y[i]] = covered[y[i]] == 0 ? x[i] : -1;
      }
   }
   for (i = 1; i <= deg; ++i) {
      if (covered[i] == 0)
	 Error("Invalid hubcap", lineno);
      if (covered[i] == -1)
	 continue;
      if (covered[covered[i]] != i)
	 Error("Invalid hubcap", lineno);
      total += aux[i];	/* repeated hubcap members are only listed once */
   }

   if (print >= PRTBAS)
      (void) printf("Total double cover cost is %d\n", total);
   if (total > 20 * (deg - 6) + 1) {
      fflush(stdout);
      (void) fprintf(stderr, "Double cover has cost %d. ", total);
      Error("Hubcap does not satisfy (H2)", lineno);
   }
   for (i = 1; i <= x[0]; i++) {
      if (print >= PRTPAI)
	 (void) printf("\n-->Checking hubcap member (%d,%d,%d)\n", x[i], y[i], v[i]);
      for (j = 0; j < nouts; j++) {
	 posout[j].x = x[i];
	 s[j] = 0;
      }
      if (x[i] != y[i])
	 for (; j < 2 * nouts; j++) {
	    posout[j].x = y[i];
	    s[j] = 0;
	 }
      s[j] = 99;	/* to indicate end of list */
      CheckBound(A, posout, s, v[i], 0, 0, lineno, print);
   }	/* i */
   if (print >= PRTPAI) {
      (void) printf("\n");
      (void) fflush(stdout);
   }
   return;
}/* CheckHubcap */

/*************************************************************************
     CheckBound
Verifies (H1)
*************************************************************************/
void
CheckBound(A, posout, s, maxch, pos, depth, lineno, print)
int maxch, s[], pos, depth, lineno, print;
tp_posout posout[];
tp_axle *A;
{
   int deg, i, p, x, good, forcedch, allowedch;
   int *sprime;
   tp_axle *AA;
   tp_posout *PO;

   deg = A->low[0];

   /* compute forced and permitted rules, allowedch, forcedch, update s */
   forcedch = allowedch = 0;
   for (i = 0, PO = posout; s[i] < 99; i++, PO++) {
      if (s[i] > 0)
	 forcedch += PO->T->value;
      if (s[i])
	 continue;
      if (OutletForced(A, PO->T, PO->x)) {
	 s[i] = 1;
	 forcedch += PO->T->value;
      } else if (!OutletPermitted(A, PO->T, PO->x))
	 s[i] = -1;
      else if (PO->T->value > 0)
	 allowedch += PO->T->value;
   }

   if (print >= PRTPAI) {
      Indent(depth, "POs: ");
      for (i = 0, PO = posout; s[i] < 99; i++, PO++) {
	 if (s[i] < 0)
	    continue;
	 if (s[i] == 0)
	    (void) printf("?");
	 (void) printf("%d,%d ", PO->T->number, PO->x);
      }
      (void) printf("\n");
   }
   /* check if inequality holds */
   if (forcedch + allowedch <= maxch) {
      if (print >= PRTPAI)
	 Indent(depth, "Inequality holds. Case done.\n");
      return;
   }
   /* check reducibility */
   if (forcedch > maxch) {
      if (Reduce(A, lineno, print >= PRTALL ? 1 : 0) != 1)
	 Error("Incorrect hubcap upper bound", lineno);
      if (print >= PRTPAI && print < PRTALL)
	 Indent(depth, "Reducible. Case done.\n");
      return;
   }
   ALLOC(sprime, 2 * MAXOUTLETS + 1, int);
   ALLOC(AA, 1, tp_axle);
   for (PO = posout + pos; s[pos] < 99; pos++, PO++) {
      if (s[pos] || PO->T->value < 0)
	 continue;
      x = PO->x;

      /* accepting positioned outlet PO, computing AA */
      CopyAxle(AA, A);
      for (i = 0; i < PO->T->nolines; ++i) {
	 p = PO->T->pos[i];
	 p = x - 1 + (p - 1) % deg < deg ? p + x - 1 : p + x - 1 - deg;
	 if (PO->T->low[i] > AA->low[p])
	    AA->low[p] = PO->T->low[i];
	 if (PO->T->upp[i] < AA->upp[p])
	    AA->upp[p] = PO->T->upp[i];
	 if (AA->low[p] > AA->upp[p])
	    Error("Unexpected error 321", lineno);
      }	/* i */

      /* Check if a previously rejected positioned outlet is forced to apply */
      good = 1;
      for (i = 0; i < pos; i++)
	 if (s[i] == -1 && OutletForced(AA, posout[i].T, posout[i].x)) {
	    if (print >= PRTPAI) {
	       Indent(depth, "Positioned outlet ");
	       (void) printf("%d,%d can't be forced, because it forces %d,%d\n", PO->T->number, x, posout[i].T->number, posout[i].x);
	    }
	    good = 0;
	    break;
	 }
      if (good) {
	 /* recursion with PO forced */
	 for (i = 0; (sprime[i] = s[i]) < 99; ++i)	/* do nothing */
	    ;
	 sprime[pos] = 1;
	 if (print >= PRTPAI) {
	    Indent(depth, "Starting recursion with ");
	    (void) printf("%d,%d forced\n", PO->T->number, x);
	 }
	 CheckBound(AA, posout, sprime, maxch, pos + 1, depth + 1, lineno, print);
      }
      /* rejecting positioned outlet PO */
      if (print >= PRTPAI) {
	 Indent(depth, "Rejecting positioned outlet ");
	 (void) printf("%d,%d. ", PO->T->number, x);
      }
      s[pos] = -1;
      allowedch -= PO->T->value;
      if (allowedch + forcedch <= maxch) {
	 if (print >= PRTPAI)
	    (void) printf("Inequality holds.\n");
	 free(sprime);
	 free(AA);
	 return;
      } else if (print >= PRTPAI)
	 (void) printf("\n");
   }	/* pos */
   Error("Unexpected error 101", lineno);
}/* CheckBound */


/*********************************************************************
            OutletForced
If (T,x) is enforced by A, then returns the value of T, otherwise 0
*********************************************************************/
int
OutletForced(A, T, x)
int x;
tp_outlet *T;
tp_axle *A;
{
   int i, p, deg;

   deg = A->low[0];
   x--;
   for (i = 0; i < T->nolines; ++i) {
      p = T->pos[i];
      p = x + (p - 1) % deg < deg ? p + x : p + x - deg;
      if (T->low[i] > A->low[p] || T->upp[i] < A->upp[p])
	 return (0);
   }
   return (T->value);
}/* OutletForced */

/*********************************************************************
            OutletPermitted
If (T,x) is permitted by A, then returns the value of T, otherwise 0
*********************************************************************/
int
OutletPermitted(A, T, x)
int x;
tp_outlet *T;
tp_axle *A;
{
   int deg, i, p;

   deg = A->low[0];
   x--;
   for (i = 0; i < T->nolines; ++i) {
      p = T->pos[i];
      p = x + (p - 1) % deg < deg ? p + x : p + x - deg;
      if (T->low[i] > A->upp[p] || T->upp[i] < A->low[p])
	 return (0);
   }	/* i */
   return (T->value);
}/* OutletPermitted */

/************************************************************************
            ReflForced
Returns the value of T if M is fan-free and every cartwheel compatible
with A is compatible with tau^(x-1)sigma M, where M is the axle
corresponding to T
************************************************************************/
int
ReflForced(A, T, x)
int x;
tp_outlet *T;
tp_axle *A;
{
   int deg, i, p, q;

   deg = A->low[0];
   x--;
   for (i = 0; i < T->nolines; ++i) {
      p = T->pos[i];
      p = x + (p - 1) % deg < deg ? p + x : p + x - deg;
      if (p < 1 || p > 2 * deg)
	 return (0);
      else if (p <= deg)
	 q = deg - p + 1;
      else if (p < 2 * deg)
	 q = 3 * deg - p;
      else
	 q = 2 * deg;
      if (T->low[i] > A->low[q] || T->upp[i] < A->upp[q])
	 return (0);
   }
   return (T->value);
}/* ReflForced */


/*********************************************************************
            PrintOutlet
File F must be open for writing. Prints T into F.
*********************************************************************/
void
PrintOutlet(n, F, T)
int n;
FILE *F;
tp_outlet *T;
{
   int i;

   (void) fprintf(F, "%d  %d              %d\n", n, T->value, T->number);
   for (i = 0; i < T->nolines; ++i)
      (void) fprintf(F, "%2d  %2d  %2d\n", T->pos[i], T->low[i], T->upp[i]);
   (void) fprintf(F, "\n");
   fflush(F);
   return;
}/* PrintOutlet */


/*********************************************************************
            Reduce
 If A==NULL it initializes by allocating memory and reading reducible
 configurations from the file specified by UNAVSET, and computing
 "redquestions" (i.e. questions corresponding to the unavoidable set)
 If A!=NULL it tests reducibility of A as described in [D]
*********************************************************************/
Reduce(A, lineno, print)
int lineno, print;
tp_axle *A;
{
   int h, i, j, v, redring, redverts;
   static int naxles, noconf;
   static tp_confmat *conf;
   static tp_edgelist edgelist;
   static tp_adjmat adjmat;
   static tp_vertices image;
   static tp_axle **Astack, *B;
   static tp_question *redquestions;

   if (A == NULL) {
      ALLOC(Astack, MAXASTACK, tp_axle *);
      for (i = 0; i < MAXASTACK; i++)
	 ALLOC(Astack[i], 1, tp_axle);
      ALLOC(B, 1, tp_axle);
      redquestions = (tp_question *) malloc(CONFS * sizeof(tp_question));
      if (redquestions == NULL) {
	 fflush(stdout);
	 (void) fprintf(stderr, "Insufficient memory. Additional %d KBytes needed\n", (int) CONFS * sizeof(tp_question) / 1024);
	 exit(27);
      }
      conf = (tp_confmat *) malloc(CONFS * sizeof(tp_confmat));
      if (conf == NULL) {
	 (void) printf("Not enough memory to store unavoidable set. Additional %d KBytes needed.\n", (int) CONFS * sizeof(tp_confmat) / 1024);
	 (void) printf("Therefore cannot do isomorphism verification.\n");
	 fflush(stdout);
      }
      noconf = GetConf(conf, redquestions);
      return (0);
   }
   /* This part is executed when A!=NULL */
   if (print)
      (void) printf("Testing reducibility. Putting input axle on stack.\n");
   CopyAxle(Astack[0], A);
   for (naxles = 1; naxles > 0;) {
      CopyAxle(B, Astack[--naxles]);
      if (print) {
	 (void) printf("Axle from stack:");
	 PrintAxle(B);
      }
      Getadjmat(B, adjmat);
      GetEdgelist(B, edgelist);
      for (h = 0; h < noconf; ++h)
	 if (SubConf(adjmat, B->upp, redquestions[h], edgelist, image))
	    break;
      if (h == noconf) {
	 if (print)
	    (void) printf("Not reducible\n");
	 return (0);
      }
      /* Semi-reducibility test found h-th configuration, say K, appearing */
      redverts = redquestions[h][1].u;
      redring = redquestions[h][1].v;
      /* the above are no vertices and ring-size of free completion of K */
      /* could not use conf[h][0][0], because conf may be NULL           */

      if (print) {
	 (void) printf("Conf(%d,%d,%d): ", h / 70 + 1, (h % 70) / 7 + 1, h % 7 + 1);
	 for (j = 1; j <= redverts; j++) {
	    if (image[j] != -1)
	       (void) printf(" %d(%d)", image[j], j);
	 }
	 (void) printf("\n");
      }
      if (conf != NULL)
	 CheckIso(conf[h], B, image, lineno);
      /* Double-check isomorphism */

      for (i = redring + 1; i <= redverts; i++) {
	 v = image[i];
	 if (B->low[v] == B->upp[v])
	    continue;
	 if (print) {
	    (void) printf("Lowering upper bound of vertex ");
	    (void) printf("%d to %d and adding to stack\n", v, B->upp[v] - 1);
	 }
	 if (naxles >= MAXASTACK) {
	    fflush(stdout);
	    (void) fprintf(stderr, "More than %d elements in axle stack needed\n", MAXASTACK);
	    exit(42);
	 }
	 CopyAxle(Astack[naxles], B);
	 Astack[naxles]->upp[v] = B->upp[v] - 1;
	 naxles++;
      }

   }
   if (print)
      (void) printf("All possibilities for lower degrees tested\n");
   return (1);
}/* Reduce */

/*********************************************************************
            CheckIso
Verifies that image is an isomorphism between L and a well-positioned
induced subconfiguration K of the skeleton of A
*********************************************************************/
void
CheckIso(L, A, image, lineno)
tp_confmat L;
tp_axle *A;
tp_vertices image;
int lineno;

{
   int i, u, v, w, x, y, fu, deg, worried, verts, ring, d, h, a, b, c,
    e;
   static tp_vertices used;
   static tp_adjmat X, adjmat;

   deg = A->low[0];
   verts = L[0][0];	/* no verts of free completion of L */
   ring = L[0][1];	/* ring-size of L */
   Getadjmat(A, adjmat);
   for (u = 0; u <= 5 * deg; u++)
      for (v = 0; v <= 5 * deg; v++)
	 X[u][v] = 0;	/* Adjacency matrix of image */
   for (fu = 0; fu <= 5 * deg; fu++)
      used[fu] = 0;	/* to mark vertices that are in the image */

   /* first check that image is a valid 1-1 map */
   for (u = ring + 1; u <= verts; u++) {
      fu = image[u];
      if (fu < 0 || fu > 5 * deg || used[fu])
	 Error("Isomorphism error 1", lineno);
      used[fu] = 1;
      if (L[u][0] != A->upp[fu])
	 Error("Isomorphism error 2", lineno);
      if (fu > 2 * deg) {
	 i = (fu - 1) % deg + 1;
	 if (A->low[i] != A->upp[i] || A->low[i] < (fu - 1) / deg + 4)
	    Error("Isomorphism error 3", lineno);
      }
   }

   /* check that image is well-positioned */
   for (i = 1; i <= deg; i++)
      if (!used[i] && used[deg + i] && used[(i == 1) ? 2 * deg : deg + i - 1])
	 Error("Isomorphism error 4", lineno);

   /* test that image of L is a subconfiguration */
   for (u = ring + 1; u <= verts; u++) {
      d = L[u][0];
      worried = L[u][d] > ring ? 0 : 1;
      /* We are only checking edges that belong to triangles */
      /* worried is used to check that every edge belongs to a triangle */
      for (i = 1; i <= L[u][0]; i++) {
	 /* worried==1 iff L[u][i-1]<=ring */
	 v = L[u][i];
	 if (v <= ring) {
	    worried = 1;
	    continue;
	 }
	 if (image[0]) {	/* isomorphism is orientation-preserving */
	    x = image[u];
	    y = image[v];
	 } else {	/* isomorphism is orientation-reversing */
	    x = image[v];
	    y = image[u];
	 }
	 X[x][y] = 1;
	 w = L[u][i < d ? i + 1 : 1];
	 if (w <= ring) {
	    if (worried)
	       Error("Isomorphism error 5", lineno);
	    continue;
	 }
	 worried = 0;
	 if (adjmat[x][y] != image[w])
	    Error("Isomorphism error 6", lineno);
      }
   }

   /* test that the image of L is induced */
#define INDUCHECK(aa, bb, cc) if(aa && bb && cc!=1)      \
        Error("Isomorphism not induced",lineno);
   for (i = 1; i <= deg; i++) {
      INDUCHECK(used[0], used[i], X[0][i]);
      h = i == 1 ? deg : i - 1;
      INDUCHECK(used[h], used[i], X[h][i]);
      a = h + deg;
      INDUCHECK(used[h], used[a], X[h][a]);
      INDUCHECK(used[i], used[a], X[i][a]);
      if (A->low[i] != A->upp[i])
	 continue;
      b = deg + i;
      if (A->low[i] == 5) {
	 INDUCHECK(used[a], used[b], X[a][b]);
	 continue;
      }
      c = 2 * deg + i;
      INDUCHECK(used[a], used[c], X[a][c]);
      INDUCHECK(used[c], used[i], X[c][i]);
      if (A->low[i] == 6) {
	 INDUCHECK(used[c], used[b], X[c][b]);
	 continue;
      }
      d = 3 * deg + i;
      INDUCHECK(used[c], used[d], X[c][d]);
      INDUCHECK(used[d], used[i], X[d][i]);
      if (A->low[i] == 7) {
	 INDUCHECK(used[d], used[b], X[d][b]);
	 continue;
      }
      e = 4 * deg + i;
      if (A->low[i] != 8)
	 Error("Unexpected error in CheckIso", lineno);
      INDUCHECK(used[e], used[d], X[e][d]);
      INDUCHECK(used[e], used[i], X[e][i]);
      INDUCHECK(used[e], used[b], X[e][b]);
   }
}/* CheckIso */


/*********************************************************************
            CopyAxle
Copies B into A.
*********************************************************************/
void
CopyAxle(A, B)
tp_axle *A, *B;

{
   int j, deg5;

   deg5 = 5 * B->upp[0];
   for (j = 0; j <= deg5; j++) {
      A->low[j] = B->low[j];
      A->upp[j] = B->upp[j];
   }
   return;
}/* CopyAxle */

/*********************************************************************
            PrintAxle
Prints A on one line of stdout, followed by EOL
*********************************************************************/
void
PrintAxle(A)
tp_axle *A;

{
   int i, deg;

   deg = A->upp[0];
   for (i = 1; i <= 5 * deg; ++i) {
      if (A->low[i] == 5 && A->upp[i] == INFTY)
	 continue;
      (void) printf(" %d:%d", i, A->low[i]);
      if (A->low[i] != A->upp[i])
	 if (A->upp[i] == INFTY)
	    (void) printf("+");
	 else
	    (void) printf("%d", A->upp[i]);
      (void) printf(" ");
   }	/* i */
   (void) printf("\n");
   return;
}/* PrintAxle */


/*********************************************************************
            Indent
Prints string s on stdout, indented by 2n positions.
*********************************************************************/
void
Indent(n, s)
int n;
char s[];

{
   int i;

   for (i = 1; i <= n; ++i)
      (void) printf("  ");
   (void) printf("%s", s);
}/* Indent */


/*********************************************************************
	Getadjmat
Computes adjmat defined as follows. Let G=G(L), where L is the
skeleton of A. Notice that G only depends on u_B(i) for i=0,1,..,deg.
Then adjmat[u][v]=w if u,v,w form a clockwise triangle in G, and
adjmat[u][v]=-1 if w does not exist.
*********************************************************************/
void
Getadjmat(A, adjmat)
tp_axle *A;
tp_adjmat adjmat;

{
   int deg, a, b, h, i;

   deg = A->low[0];
   for (a = 0; a < CARTVERT; a++)
      for (b = 0; b < CARTVERT; b++)
	 adjmat[a][b] = -1;
   for (i = 1; i <= deg; i++) {
      h = (i == 1) ? deg : i - 1;
      adjmat[0][h] = i;
      adjmat[i][0] = h;
      adjmat[h][i] = 0;
      a = deg + h;
      adjmat[i][h] = a;
      adjmat[a][i] = h;
      adjmat[h][a] = i;
      if (A->upp[i] < 9)
	 DoFan(deg, i, A->upp[i], adjmat);
   }
}/* Getadjmat */

/*********************************************************************
	DoFan
Does one fan of adjmat
*********************************************************************/

void
DoFan(deg, i, k, adjmat)
int deg, i, k;
tp_adjmat adjmat;
{
   int a, b, c, d, e;

   a = i == 1 ? 2 * deg : deg + i - 1;
   b = deg + i;
   if (k == 5) {
      adjmat[i][a] = b;
      adjmat[a][b] = i;
      adjmat[b][i] = a;
      return;
   }
   c = 2 * deg + i;
   adjmat[i][a] = c;
   adjmat[a][c] = i;
   adjmat[c][i] = a;
   if (k == 6) {
      adjmat[i][c] = b;
      adjmat[c][b] = i;
      adjmat[b][i] = c;
      return;
   }
   d = 3 * deg + i;
   adjmat[i][c] = d;
   adjmat[c][d] = i;
   adjmat[d][i] = c;
   if (k == 7) {
      adjmat[i][d] = b;
      adjmat[d][b] = i;
      adjmat[b][i] = d;
      return;
   }
   e = 4 * deg + i;
   adjmat[i][d] = e;
   adjmat[d][e] = i;
   adjmat[e][i] = d;
   adjmat[i][e] = b;
   adjmat[e][b] = i;
   adjmat[b][i] = e;
}/* DoFan */


/***********************************************************************
            Radius
Prints an error message and exits if L does not have radius at most two.
************************************************************************/
void
Radius(L)
tp_confmat L;
{
   int i, j, u, v, verts, ring;
   static tp_vertices reached;

   verts = L[0][0];
   ring = L[0][1];
   for (u = ring + 1; u <= verts; u++) {
      /* u is a candidate for a center */
      for (v = ring + 1; v <= verts; v++)
	 reached[v] = 0;
      reached[u] = 1;
      for (i = 1; i <= L[u][0]; i++) {
	 v = L[u][i];
	 reached[v] = 1;
	 if (v > ring)
	    for (j = 1; j <= L[v][0]; j++)
	       reached[L[v][j]] = 1;
      }
      for (v = ring + 1; v <= verts; v++)
	 if (!reached[v])
	    break;
      if (v == verts + 1)
	 return;
   }
   fflush(stdout);
   (void) fprintf(stderr, "A configuration does not have radius at most two\n");
   exit(38);
}/* Radius */


/*********************************************************************
            GetConf
Reads unavoidable set from the file called UNAVSET. For the i-th member
(i=0,1,...), say L, it verifies that L has radius at most two, computes
a question for L and stores it in redquestions[i], and if conf!=NULL it
stores L in conf[i].
**********************************************************************/
int
GetConf(conf, redquestions)
tp_confmat *conf;
tp_question *redquestions;

{
   int noconf, nonull;
   tp_confmat *A;
   FILE *F;

   noconf = 0;
   if (conf == NULL) {
      ALLOC(conf, 1, tp_confmat);
      nonull = 0;
   } else
      nonull = 1;
   F = fopen(UNAVSET, "r");
   if (F == NULL) {
      fflush(stdout);
      (void) fprintf(stderr, "Unable to open file %s for reading\n", UNAVSET);
      exit(23);
   }
   (void) printf("Reading unavoidable set from file `%s'.\n", UNAVSET);
   fflush(stdout);
   for (noconf = 0; !ReadConf(*conf, F, NULL); noconf++) {
      if (noconf >= CONFS) {
	 fflush(stdout);
	 (void) fprintf(stderr, "More than %d configurations\n", CONFS);
	 exit(24);
      }
      GetQuestion(*conf, redquestions[noconf]);
      Radius(*conf);
      if (nonull)
	 conf++;
   }
   if (!nonull)
      free(conf);
   (void) printf("Total of %d configurations.\n", noconf);
   fflush(stdout);
   (void) fclose(F);
   return (noconf);
}/* GetConf */


/************************************************************************
            ReadConf
Reads one configuration matrix from file F and stores in A, if C!=NULL
puts coordinates there. If successful returns 0, on end of file returns 1,
if error exits. F must be open for reading. If K is the configuration,
and G its free completion, then A[0][0]=|V(G)|, A[0][1]=ring-size of K,
A[i][0]=d_G(i) for all i, and A[i][0]=d_G(i) =gamma_K(i) for i>ring-size,
A[i][j] (j=1,2,...,L[i][0]) are the neighbors of i in G listed in clockwise
order. See `Reducibility in the Four-Color Theorem' for more details.
*************************************************************************/
long
ReadConf(A, F, C)
tp_confmat A;
FILE *F;
long *C;

{
   char S[256], *t, name[256];
   long d, i, j, k, n, r, a, p;

   name[0] = '\0';
   t = name;
   while (*t == '\0' || *t == '\n') {
      if (fgets(name, sizeof(name), F) == NULL)
	 return ((long) 1);
      for (t = name; *t == ' ' || *t == '\t'; t++);
   }
   (void) fgets(S, sizeof(S), F);
   /* No verts, ringsize, no extendable colourings, max cons subset */
   if (sscanf(S, "%ld%ld%ld%ld", &A[0][0], &A[0][1], &A[0][2], &A[0][3]) != 4) {
      (void) printf("Error on line 2 while reading %s\n", name);
      exit(11);
   }
   n = A[0][0];
   r = A[0][1];
   if (n >= VERTS) {
      (void) printf("%s has more than %d vertices\n", name, VERTS - 1);
      exit(17);
   }
   (void) fgets(S, sizeof(S), F);	/* Contract */
   i = sscanf(S, "%ld%ld%ld%ld%ld%ld%ld%ld%ld", &A[0][4], &A[0][5], &A[0][6], &A[0][7], &A[0][8], &A[0][9], &A[0][10], &A[0][11], &A[0][12]);
   if (2 * A[0][4] + 1 != i) {
      (void) printf("Error on line 3 while reading %s\n", name);
      exit(13);
   }
   /* Reading adjacency list */
   for (i = 1; i <= n; i++) {
      (void) fgets(S, sizeof(S), F);
      if (sscanf(S, "%ld%ld", &j, &A[i][0]) != 2 || i != j) {
	 (void) printf("Error while reading vertex %ld of %s\n", i, name);
	 exit(14);
      }
      if (A[i][0] >= DEG) {
	 (void) printf("Vertex degree larger than %d in %s\n", DEG - 1, name);
	 exit(14);
      }
      for (t = S; *t < '0' || *t > '9'; t++);
      for (; *t >= '0' && *t <= '9'; t++);
      for (; *t < '0' || *t > '9'; t++);
      for (; *t >= '0' && *t <= '9'; t++);
      for (j = 1; j <= A[i][0]; j++) {
	 if (sscanf(t, "%ld", &A[i][j]) != 1) {
	    (void) printf("Error while reading neighbour %ld of %ld of %s\n", j, i, name);
	    exit(15);
	 }
	 for (; *t < '0' || *t > '9'; t++);
	 for (; *t >= '0' && *t <= '9'; t++);
      }	/* j */
   }	/* i */

   /* Reading coordinates */
   if (C != NULL)
      C[0] = n;
   for (i = 1; i <= n;) {
      (void) fgets(S, sizeof(S), F);
      if (C == NULL)
	 k = sscanf(S, "%ld%ld%ld%ld%ld%ld%ld%ld", &j, &j, &j, &j, &j, &j, &j, &j);
      else
	 k = sscanf(S, "%ld%ld%ld%ld%ld%ld%ld%ld", C + i, C + i + 1, C + i + 2, C + i + 3, C + i + 4, C + i + 5, C + i + 6, C + i + 7);
      if (k == 0) {
	 (void) printf("Error while reading coordinates of %s\n", name);
	 exit(17);
      }
      i += k;
   }	/* for i */
   (void) fgets(S, sizeof(S), F);
   for (t = S; *t == ' ' || *t == '\t'; t++);
   if (*t != '\n' && *t != '\0') {
      (void) printf("No blank line following configuration %s\n", name);
      exit(18);
   }
   /* verifying condition (1) */
   if (r < 2 || n <= r)
      ReadErr(1, name);
   /* condition (2) */
   for (i = 1; i <= r; i++)
      if (A[i][0] < 3 || A[i][0] >= n)
	 ReadErr(2, name);
   for (i = r + 1; i <= n; i++)
      if (A[i][0] < 5 || A[i][0] >= n)
	 ReadErr(2, name);
   /* condition (3) */
   for (i = 1; i <= n; i++)
      for (j = 1; j <= A[i][0]; j++)
	 if (A[i][j] < 1 || A[i][j] > n)
	    ReadErr(3, name);
   /* condition (4) */
   for (i = 1; i <= r; i++) {
      if (A[i][1] != (i == r ? 1 : i + 1))
	 ReadErr(4, name);
      if (A[i][A[i][0]] != (i == 1 ? r : i - 1))
	 ReadErr(4, name);
      for (j = 2; j < A[i][0]; j++)
	 if (A[i][j] <= r || A[i][j] > n)
	    ReadErr(4, name);
   }
   /* condition (5) */
   for (i = 1, k = 0; i <= n; i++)
      k += A[i][0];
   if (k != 6 * (n - 1) - 2 * r)
      ReadErr(5, name);
   /* condition (6) */
   for (i = r + 1; i <= n; i++) {
      k = 0;
      d = A[i][0];
      for (j = 1; j <= d; j++)
	 if (A[i][j] > r && A[i][j < d ? j + 1 : 1] <= r) {
	    k++;
	    if (A[i][j < d - 1 ? j + 2 : j + 2 - d] <= r)
	       k++;
	 }
      if (k > 2)
	 ReadErr(6, name);
   }
   /* condition (7) */
   for (i = 1; i <= n; i++)
      for (j = 1; j <= A[i][0]; j++) {
	 if (j == A[i][0]) {
	    if (i <= r)
	       continue;
	    a = A[i][1];
	 } else
	    a = A[i][j + 1];
	 k = A[i][j];
	 for (p = 1; p < A[k][0]; p++)
	    if (a == A[k][p] && i == A[k][p + 1])
	       break;
	 if (p == A[k][0] && (a != A[k][p] || i != A[k][1]))
	    ReadErr(7, name);
      }
   return ((long) 0);
}/* ReadConf */


/**********************************************************************
	ReadErr
Prints an error message and exits
***********************************************************************/
void
ReadErr(n, name)
int n;
char name[];
{
   (void) printf("Error %d while reading configuration %s\n", n, name);
   exit(57);
}

/**********************************************************************
The remaining functions in this file do not need verification, because
the results they return are independently verified (assuming enough
memory is available)
***********************************************************************/

/************************************************************************
            ReadOutlets
Assumes that A is the trivial axle of degree deg, where deg=A->low[0].
Reads rules, computes corresponding axles of degree deg and stores
them in outlet[0],...,outlet[nouts-1]. Returns nouts (i.e. the number
of outlets constructed. The array outlet must be already allocated and
of size >=MAXOUTLET.
*************************************************************************/
int
ReadOutlets(A, outlet)
tp_axle *A;
tp_outlet outlet[];
{
   char line[512], *ch, s[64];
   int lineno, n, nouts, number, i, norules;
   int z[29], b[29];	/* input data */ // jps
   tp_outlet *T;
   FILE *F;

   //                0  1  2  3  4  5  6  7  8  9 10 11 12  13 14 15  16  17  18, 19, 20, 21, 22, 23  24  25  26  27  28 
   static int U[] = {0, 0, 0, 1, 0, 3, 2, 1, 4, 3, 8, 3, 0,  0, 5, 6, 15,  0,  7, 14, 19,  2,  1,  1,  1,  3, 16, 20,  3}; // jps (see manuscript 'discharging cartwheels' p.8 by
   static int V[] = {0, 0, 1, 0, 2, 0, 1, 3, 2, 5, 2, 9, 4, 12, 0, 1,  1, 13,  3,  0,  0,  6,  7, 22, 23, 17,  1,  0, 25}; // jps  Robertson et al. for the meaning of these arrays.)

   /* See the last paragraph of [D, Section 2]. */

   F = fopen(RULEFILE, "r");
   if (F == NULL) {
      (void) fflush(stdout);
      (void) fprintf(stderr, "Unable to open file %s for reading\n", RULEFILE);
      exit(405);
   }
   (void) printf("Reading rules from file `%s'.\n", RULEFILE);
   (void) fflush(stdout);
   n = -1;	/* size of M(T) or -1 if there is no T */
   T = outlet;
   norules = 0;
   for (nouts = 0, lineno = 1; fgets(line, sizeof(line), F) != NULL; lineno++) {
      for (ch = line; *ch == ' ' || *ch == '\t'; ++ch);
      if (*ch == '#' || *ch == '\\' || *ch == '\n' || *ch == '\0')
	 continue;
      /* starting to read a new rule */
      norules++;
      if (sscanf(line, "%d%s", &number, s) != 2)
	 Error("Unable to read first line of rule", lineno);
      if (number == 0)
	 Error("Rule has number zero", lineno);
      if (*s == 'i') {
	 if (n < 0)
	    Error("Illegal rule reference", lineno);
	 /* invert previous rule */
	 if (nouts >= MAXOUTLETS - 2)
	    Error("Too many outlets", lineno);
	 if (DoOutlet(A, number, V, U, z, b, T, lineno)) {
	    nouts++;
	    T++;
	 }
	 if (DoOutlet(A, -number, V, U, z, b, T, lineno)) {
	    nouts++;
	    T++;
	 }
      } else {
	 if (sscanf(line, "%*d%d%d", &b[0], &b[1]) != 2)
	    Error("Unable to read source or sink", lineno);
	 if (fgets(line, sizeof(line), F) == NULL)
	    Error("Unexpected end of rule file", lineno);
	 ++lineno;
	 for (ch = line; *ch == ' ' || *ch == '\t'; ++ch);
	 for (n = 2; *ch != '\0' && *ch != '\n'; n++) {
	    if (n > 28) // jps
	       Error("Too many vertices in a rule", lineno);
	    if (sscanf(ch, "%d%d", z + n, b + n) != 2)
	       Error("Syntax error in rule file", lineno);
	    if (z[n] < 0 || z[n] > 28) // jps
	       Error("Illegal entry in rule file", lineno);
	    for (i = 0; i < 2; i++) {
	       for (; *ch >= '0' && *ch <= '9'; ch++);
	       for (; *ch == ' ' || *ch == '\t'; ch++);
	    }
	 }
	 z[0] = n;
	 /* completed reading rule */
	 if (nouts >= MAXOUTLETS - 2)
	    Error("Too many outlets", lineno);
	 if (DoOutlet(A, number, U, V, z, b, T, lineno)) {
	    nouts++;
	    T++;
	 }
	 if (DoOutlet(A, -number, U, V, z, b, T, lineno)) {
	    nouts++;
	    T++;
	 }
      }
   }
   (void) printf("Total of %d rules resulted in %d outlets of degree %d.\n", norules, nouts, A->low[0]);
   (void) fflush(stdout);
   (void) fclose(F);
   return (nouts);
}/* ReadOutlets */


/*********************************************************************
            DoOutlet
Creates one outlet T from input data. The sign of "number" determines
whether r(T)=1 or r(T)=-1. The order of arguments X, Y determines sense
(clockwise/counterclockwise).
*********************************************************************/
int
DoOutlet(A, number, X, Y, z, b, T, lineno)
tp_axle *A;
int number, X[], Y[], z[], b[], lineno;
tp_outlet *T;
{
   int i, j, k, phi[29], u, v, deg; // jps
   static tp_adjmat adjmat;

   Getadjmat(A, adjmat);
   deg = A->low[0];
   T->nolines = z[0] - 1;
   T->number = number;
   for (i = 0; i < 29; i++) // jps
      phi[i] = -1;
   if (number > 0) {
      phi[0] = 1;
      phi[1] = 0;
      T->value = 1;
      k = 1;
   } else {
      phi[0] = 0;
      phi[1] = 1;
      T->value = -1;
      k = 0;
   }
   T->pos[0] = 1;

   /* compute phi */
   for (i = j = 0; j < z[0]; i++, j++) {
      T->low[i] = b[j] / 10;
      T->upp[i] = b[j] % 10;
      if (T->upp[i] == 9)
	 T->upp[i] = INFTY;
      if (T->low[i] == 0)
	 T->low[i] = T->upp[i];
      /* checking (T2) */
      if (T->low[i] > T->upp[i])
	 Error("Condition (T2) from def of outlet violated", lineno);
      /* checking (T3) */
      if (T->low[i] < 5 || T->low[i] > 9 || T->upp[i] > INFTY || T->upp[i] == 9)
	 Error("Condition (T3) from def of outlet violated", lineno);
      if (j == k) {
	 if (T->low[k] > deg || T->upp[k] < deg)
	    return (0);
	 /* if above true then outlet cannot apply for this degree */
	 i--;
	 continue;
      }
      if (j >= 2) {	/* now computing T->pos[i] */
	 u = phi[X[z[j]]];
	 v = phi[Y[z[j]]];
	 if (u < 0 || u > 5 * deg || v < 0 || v > 5 * deg)
	    Error("Rule references illegal vertex", lineno);
	 T->pos[i] = phi[z[j]] = adjmat[u][v];
      }
      u = T->pos[i];
      if (u <= 0 || u > 5 * deg)
	 Error("Rule uses illegal vertex", lineno);
      if (u <= deg && T->low[i] == T->upp[i])
	 DoFan(deg, u, T->low[i], adjmat);	/* update adjmat */
   }
   /* Condition (T4) is checked in CheckIso */
   return (1);
}/* DoOutlet */


/*********************************************************************
            GetQuestion
Computes a question Q=(Q[0],Q[1],...,Q[n]) for L. Moreover, sets
Q[1].u to be the number of vertices of the free completion of L,
and Q[1].v to be the ring-size of L. Also sets Q[n+1].u=-1 to
indicate end
*********************************************************************/
void
GetQuestion(L, Q)
tp_confmat L;
tp_question Q;

{
   int nverts, max, ring, found[VERTS];
   int d, g, h, i, j, r, t, u, v, w, best, secondbest, nfound, search;

   nverts = Q[1].u = L[0][0];
   ring = Q[1].v = L[0][1];
   for (v = 0; v <= nverts; v++)
      found[v] = 0;
   for (max = 0, v = ring + 1; v <= nverts; v++) {
      if (L[v][0] > max) {
	 max = L[v][0];
	 best = v;
      }
   }
   Q[0].z = best;
   Q[0].xi = L[best][0];
   found[best] = 1;
   for (max = 0, i = 1; i <= L[best][0]; i++) {
      v = L[best][i];
      if (v <= ring)
	 continue;
      if (L[v][0] > max) {
	 max = L[v][0];
	 secondbest = v;
      }
   }
   Q[1].z = secondbest;
   Q[1].xi = L[secondbest][0];
   found[secondbest] = 1;
   nfound = 2;
   for (search = 0; search < nfound; search++) {
      v = Q[search].z;
      if (v <= ring)
	 continue;
      d = L[v][0];
      for (i = 1; !found[L[v][i]]; i++);
      for (h = (i == 1) ? d : i - 1; h != i; h = (h == 1) ? d : h - 1) {
	 u = L[v][h];
	 if (u <= ring)
	    break;
	 if (found[u])
	    continue;
	 Q[nfound].z = u;
	 Q[nfound].xi = u > ring ? L[u][0] : 0;
	 Q[nfound].u = L[v][(h == d) ? 1 : h + 1];
	 Q[nfound].v = v;
	 nfound++;
	 found[u] = 1;
      }
      if (h == i)
	 continue;
      for (j = (i == d) ? 1 : i + 1;; j = (j == d) ? 1 : j + 1) {
	 w = L[v][j];
	 if (w <= ring)
	    break;
	 if (found[w])
	    continue;
	 Q[nfound].z = w;
	 Q[nfound].xi = w > ring ? L[w][0] : 0;
	 Q[nfound].u = v;
	 Q[nfound].v = L[v][(j == 1) ? d : j - 1];
	 nfound++;
	 found[w] = 1;
      }
      r = (h >= j) ? h - j : h - j + d;
      if (r <= 2)
	 continue;
      Q[nfound].z = u;
      Q[nfound].xi = u > ring ? L[u][0] : 0;
      Q[nfound].u = L[v][(h == d) ? 1 : h + 1];
      Q[nfound].v = v;
      nfound++;
      for (g = (h == 1) ? d : h - 1; g != j; g = (g == 1) ? d : g - 1) {
	 t = L[v][g];
	 if ((t <= ring) || (found[t])) {
	    (void) printf("Error in getquestions\n");
	    exit(1);
	 }
	 Q[nfound].z = t;
	 Q[nfound].xi = t > ring ? L[t][0] : 0;
	 Q[nfound].u = Q[nfound - 1].z;
	 Q[nfound].v = v;
	 nfound++;
	 found[t] = 1;
      }
   }
   Q[nfound].u = -1;	/* indicates end */
}/* GetQuestion */

/**********************************************************************
	GetEdgeList
For (a,b) such that a >= b, b <= 8 and a <= 11 computes X=edgelist[a][b]
defined as follows: X[2*i+1],X[2*i+2] (i=0,1,...,X[0]-1) are all pairs of
adjacent vertices u,v of the skeleton of A with degrees a,b, respectively
such that either a<=8 or u=0.
***********************************************************************/
void
GetEdgelist(A, edgelist)
tp_axle *A;
tp_edgelist edgelist;


{
   int a, b, c, d, e, h, i, deg;

   deg = A->upp[0];
   for (a = 5; a <= 11; a++)
      for (b = 5; b <= 8 && b <= a; b++)
	 edgelist[a][b][0] = 0;
   for (i = 1; i <= deg; i++) {
      AddToList(edgelist, 0, i, A->upp);
      h = (i == 1) ? deg : i - 1;
      AddToList(edgelist, i, h, A->upp);
      a = deg + h;
      b = deg + i;
      AddToList(edgelist, i, a, A->upp);
      AddToList(edgelist, i, b, A->upp);
      if (A->low[i] != A->upp[i])
	 continue;
      /* in this case we are not interested in the fan edges */
      if (A->upp[i] == 5) {
	 AddToList(edgelist, a, b, A->upp);
	 continue;
      }
      c = 2 * deg + i;
      AddToList(edgelist, a, c, A->upp);
      AddToList(edgelist, i, c, A->upp);
      if (A->upp[i] == 6) {
	 AddToList(edgelist, b, c, A->upp);
	 continue;
      }
      d = 3 * deg + i;
      AddToList(edgelist, c, d, A->upp);
      AddToList(edgelist, i, d, A->upp);
      if (A->upp[i] == 7) {
	 AddToList(edgelist, b, d, A->upp);
	 continue;
      }
      if (A->upp[i] != 8) {
	 (void) fflush(stdout);
	 (void) fprintf(stderr, "Unexpected error in `GetEdgeList'\n");
	 exit(36);
      }
      e = 4 * deg + i;
      AddToList(edgelist, d, e, A->upp);
      AddToList(edgelist, i, e, A->upp);
      AddToList(edgelist, b, e, A->upp);
   }
}/* GetEdgeList */


/**********************************************************************
	AddToList
See "GetEdgeList" above.
***********************************************************************/
void
AddToList(edgelist, u, v, degree)
tp_edgelist edgelist;
int u, v;
tp_vertices degree;

/* adds the pair u,v to edgelist */
{
   int a, b, *e;

   a = degree[u];
   b = degree[v];
   if ((a >= b) && (b <= 8) && (a <= 11) && ((a <= 8) || (u == 0))) {
      e = edgelist[a][b];
      if (e[0] + 2 >= MAXELIST) {
	 (void) fflush(stdout);
	 (void) fprintf(stderr, "More than %d entries in edgelist needed\n", MAXELIST);
	 exit(39);
      }
      e[++e[0]] = u;
      e[++e[0]] = v;
   }
   if ((b >= a) && (a <= 8) && (b <= 11) && ((b <= 8) || (v == 0))) {
      e = edgelist[b][a];
      if (e[0] + 2 >= MAXELIST) {
	 (void) fflush(stdout);
	 (void) (stderr, "More than %d entries in edgelist needed\n", MAXELIST);
	 exit(41);
      }
      e[++e[0]] = v;
      e[++e[0]] = u;
   }
}

/**********************************************************************
	RootedSubConf
See "SubConf" below.
***********************************************************************/
RootedSubConf(degree, adjmat, question, image, x, y, clockwise)
int degree[], x, y, clockwise;
tp_adjmat adjmat;
tp_vertices image;
tp_question question;

{
   int deg, j, w;
   static int used[CARTVERT];
   tp_query *Q;

   deg = degree[0];
   for (j = 0; j < CARTVERT; j++) {
      used[j] = 0;
      image[j] = -1;
   }
   image[0] = clockwise;
   image[question[0].z] = x;
   image[question[1].z] = y;
   used[x] = 1;
   used[y] = 1;
   for (Q = question + 2; Q->u >= 0; Q++) {
      if (clockwise)
	 w = adjmat[image[Q->u]][image[Q->v]];
      else
	 w = adjmat[image[Q->v]][image[Q->u]];
      if (w == -1)
	 return (0);
      if (Q->xi && Q->xi != degree[w])
	 return (0);
      if (used[w])
	 return (0);
      image[Q->z] = w;
      used[w] = 1;
   }

   /* test if image is well-positioned */
   for (j = 1; j <= deg; j++)
      if (!used[j] && used[deg + j] && used[(j == 1) ? 2 * deg : deg + j - 1])
	 return (0);
   return (1);
}/* RootedSubConf */

/**********************************************************************
	SubConf
Given "adjmat", "degree" and "edgelist" derived from an axle A, and
"question" for a configuration L it tests using [D, theorem (6.3)]
if L is a well-positioned induced subconfiguration of the skeleton
of A. If not returns 0; otherwise returns 1, writes an isomorphism
into image, and sets image[0] to 1 if the isomorphism is orientation-
preserving, and 0 if it is orientation-reversing.
***********************************************************************/
SubConf(adjmat, degree, question, edgelist, image)
tp_adjmat adjmat;
tp_vertices degree;
tp_edgelist edgelist;
tp_vertices image;
tp_question question;

{
   int i, x, y, *pedge;

   pedge = edgelist[question[0].xi][question[1].xi];
   for (i = 1; i <= pedge[0]; i++) {
      x = pedge[i++];
      y = pedge[i];
      if (RootedSubConf(degree, adjmat, question, image, x, y, 1) ||
	  RootedSubConf(degree, adjmat, question, image, x, y, 0))
	 return (1);
   }
   return (0);
}/* SubConf */


/* End of file discharge.c */


==> anc/p10_2822 <==
Degree 10
L0 C 1 -5
  L1 C 5 -5
    L2 C 8 7
      L3 C 3 7
        L4 C 7 7
          L5 C 9 7
            L6 H  (1,1,5) (2,2,4) (3,3,5) (4,4,4) (5,5,5) (6,6,4) (7,7,4) (8,8,1) (9,9,4) (10,10,4)
          L5 C 10 -5
            L6 C 4 7
              L7 H  (1,1,5) (2,2,4) (3,3,4) (4,4,4) (5,5,4) (6,6,4) (7,8,6) (9,9,4) (10,10,5)
            L6 C 2 7
              L7 H  (1,1,4) (2,2,4) (3,3,4) (4,4,4) (5,5,5) (6,6,4) (7,8,6) (9,9,4) (10,10,5)
            L6 C 6 7
              L7 H  (1,1,5) (2,2,4) (3,3,5) (4,4,4) (5,5,4) (6,6,4) (7,7,1) (8,8,4) (9,9,4) (10,10,5)
            L6 C 3 8
              L7 H  (1,1,5) (2,2,4) (3,3,1) (4,4,4) (5,5,5) (6,6,4) (7,7,4) (8,8,4) (9,9,4) (10,10,5)
            L6 C 4 6
              L7 H  (1,1,5) (2,2,4) (3,3,4) (4,4,3) (5,5,4) (6,6,4) (7,7,4) (8,9,7) (10,10,5)
            L6 C 2 6
              L7 H  (1,1,4) (2,2,3) (3,3,4) (4,4,4) (5,5,5) (6,6,4) (7,7,4) (8,9,7) (10,10,5)
            L6 C 6 6
              L7 H  (1,1,5) (2,2,4) (3,3,5) (4,4,4) (5,5,4) (6,6,3) (7,7,3) (8,9,7) (10,10,5)
            L6 C 9 6
              L7 H  (1,1,5) (2,2,4) (3,3,5) (4,4,4) (5,5,5) (6,7,7) (8,8,3) (9,9,3) (10,10,4)
            L6 C 7 8
              L7 H  (1,1,5) (2,2,4) (3,3,5) (4,4,4) (5,5,5) (6,6,4) (7,7,0) (8,8,3) (9,9,4) (10,10,5)
            L6 C 8 8
              L7 H  (1,1,5) (2,2,4) (3,3,5) (4,4,4) (5,5,5) (6,6,4) (7,7,3) (8,8,0) (9,9,4) (10,10,5)
            L6 C 12 7
              L7 H  (1,1,5) (2,2,4) (3,3,4) (4,6,7) (5,5,5) (7,8,6) (9,9,4) (10,10,5)
            L6 C 13 7
              L7 H  (1,1,5) (2,2,4) (3,3,4) (4,6,7) (5,5,5) (7,8,6) (9,9,4) (10,10,5)
            L6 C 17 6
              L7 C 11 6
                L8 H  (1,9,8) (2,2,3) (3,3,5) (4,4,4) (5,5,5) (6,6,4) (7,8,6) (10,10,5)
              L7 C 12 -5
                L8 R
              L7 C 20 -6
                L8 R
              L7 C 16 7
                L8 H  (1,1,5) (2,2,4) (3,3,5) (4,4,4) (5,5,5) (6,6,4) (7,7,1) (8,10,8) (9,9,4)
              L7 C 18 7
                L8 H  (1,1,5) (2,2,4) (3,3,5) (4,4,4) (5,5,5) (6,7,7) (8,8,1) (9,9,4) (10,10,5)
              L7 C 14 6
                L8 C 27 6
                  L9 H  (1,1,5) (2,2,4) (3,3,5) (4,4,3) (5,5,5) (6,6,4) (7,7,2) (8,10,8) (9,9,4)
                L8 C 38 6
                  L9 H  (1,1,5) (2,2,4) (3,3,5) (4,4,3) (5,7,8) (6,6,4) (8,8,2) (9,9,4) (10,10,5)
                L8 C 15 6
                  L9 H  (1,1,5) (2,2,4) (3,3,5) (4,4,3) (5,5,4) (6,6,3) (7,7,4) (8,10,8) (9,9,4)
                L8 H  (1,1,5) (2,2,4) (3,3,5) (4,4,3) (5,5,5) (6,6,4) (7,7,2) (8,8,3) (9,9,4) (10,10,5)
              L7 H  (1,1,5) (2,2,4) (3,3,2) (4,4,4) (5,5,5) (6,6,3) (7,7,4) (8,8,4) (9,9,4) (10,10,5)
            L6 C 11 6
              L7 H  (1,9,8) (2,2,3) (3,3,5) (4,4,4) (5,5,5) (6,6,4) (7,8,6) (10,10,5)
            L6 C 12 -5
              L7 R
            L6 C 20 -6
              L7 R
            L6 C 14 6
              L7 C 27 6
                L8 H  (1,1,5) (2,2,4) (3,3,5) (4,4,3) (5,5,5) (6,6,4) (7,7,2) (8,10,8) (9,9,4)
              L7 C 38 6
                L8 H  (1,1,5) (2,2,4) (3,3,5) (4,4,3) (5,7,8) (6,6,4) (8,8,2) (9,9,4) (10,10,5)
              L7 C 13 6
                L8 H  (1,1,5) (2,2,4) (3,3,3) (4,4,3) (5,5,5) (6,6,4) (7,7,4) (8,10,8) (9,9,4)
              L7 C 14 -6
                L8 R
              L7 C 33 -5
                L8 R
              L7 C 15 6
                L8 H  (1,1,5) (2,2,4) (3,3,5) (4,4,3) (5,5,4) (6,6,3) (7,7,4) (8,10,8) (9,9,4)
              L7 H  (1,1,5) (2,2,4) (3,3,5) (4,4,3) (5,5,5) (6,6,4) (7,8,5) (9,9,4) (10,10,5)
            L6 H  (1,1,5) (2,2,4) (3,3,2) (4,4,4) (5,5,5) (6,6,3) (7,7,4) (8,8,4) (9,9,4) (10,10,5)
          L5 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,5) (6,6,4) (7,8,6) (9,9,3) (10,10,5)
        L4 C 9 7
          L5 S 5 1 4 76
        L4 C 6 -5
          L5 C 10 -5
            L6 C 2 7
              L7 S 5 0 4 76
            L6 C 4 7
              L7 S 0 1 4 76
            L6 C 3 8
              L7 C 8 8
                L8 H  (1,1,5) (2,2,4) (3,3,1) (4,4,4) (5,5,5) (6,6,5) (7,7,4) (8,8,1) (9,9,4) (10,10,5)
              L7 C 7 6
                L8 H  (1,1,5) (2,2,4) (3,3,1) (4,4,4) (5,5,5) (6,6,4) (7,7,3) (8,8,4) (9,9,4) (10,10,5)
              L7 C 9 6
                L8 S 5 1 7 89
              L7 C 2 6
                L8 H  (1,1,4) (2,2,3) (3,3,1) (4,4,4) (5,5,5) (6,6,5) (7,7,4) (8,8,5) (9,9,4) (10,10,5)
              L7 C 4 6
                L8 S 5 1 7 93
              L7 C 17 7
                L8 H  (1,1,5) (2,2,4) (3,3,1) (4,4,4) (5,5,5) (6,6,5) (7,7,4) (8,9,7) (10,10,5)
              L7 C 18 7
                L8 S 5 1 7 97
              L7 C 16 6
                L8 H  (1,1,5) (2,2,4) (3,3,1) (4,6,8) (5,5,5) (7,7,3) (8,8,5) (9,9,4) (10,10,5)
              L7 H  (1,1,5) (2,2,4) (3,4,4) (5,5,5) (6,6,5) (7,7,4) (8,9,8) (10,10,5)
            L6 C 8 8
              L7 S 0 1 6 102
            L6 C 2 6
              L7 C 7 6
                L8 H  (1,1,4) (2,2,3) (3,3,4) (4,4,4) (5,5,5) (6,6,4) (7,7,3) (8,8,4) (9,9,4) (10,10,5)
              L7 C 9 6
                L8 H  (1,1,4) (2,2,3) (3,3,4) (4,4,4) (5,5,5) (6,6,5) (7,7,4) (8,8,4) (9,9,3) (10,10,4)
              L7 C 4 6
                L8 H  (1,1,4) (2,2,3) (3,3,4) (4,7,6) (5,5,4) (6,6,5) (8,8,5) (9,9,4) (10,10,5)
              L7 C 13 7
                L8 C 17 7
                  L9 H  (1,1,4) (2,2,3) (3,3,3) (4,4,4) (5,5,5) (6,6,5) (7,7,4) (8,9,7) (10,10,5)
                L8 C 18 7
                  L9 H  (1,1,4) (2,2,3) (3,3,3) (4,4,4) (5,5,5) (6,6,5) (7,8,7) (9,9,4) (10,10,5)
                L8 C 16 6
                  L9 H  (1,1,4) (2,2,3) (3,3,3) (4,6,8) (5,5,5) (7,7,3) (8,8,5) (9,9,4) (10,10,5)
                L8 H  (1,1,4) (2,3,5) (4,4,4) (5,5,5) (6,6,5) (7,7,4) (8,9,8) (10,10,5)
              L7 C 33 6
                L8 C 17 7
                  L9 H  (1,1,4) (2,2,3) (3,4,7) (5,5,5) (6,6,5) (7,7,4) (8,9,7) (10,10,5)
                L8 C 18 7
                  L9 H  (1,1,4) (2,2,3) (3,4,7) (5,5,5) (6,6,5) (7,8,7) (9,9,4) (10,10,5)
                L8 C 16 6
                  L9 H  (1,1,4) (2,8,7) (3,3,4) (4,6,8) (5,5,5) (7,7,3) (9,9,4) (10,10,5)
                L8 C 15 -6
                  L9 R
                L8 C 17 -5
                  L9 R
                L8 C 12 7
                  L9 H  (1,1,4) (2,2,3) (3,3,1) (4,4,4) (5,5,5) (6,6,5) (7,7,4) (8,8,5) (9,9,4) (10,10,5)
                L8 C 12 6
                  L9 H  (1,1,4) (2,2,3) (3,5,7) (4,4,4) (6,6,5) (7,7,4) (8,9,8) (10,10,5)
                L8 C 19 6
                  L9 C 11 -5
                    L10 H  (1,1,4) (2,2,2) (3,3,3) (4,4,4) (5,5,5) (6,6,5) (7,7,4) (8,8,5) (9,9,3) (10,10,4)
                  L9 C 23 6
                    L10 H  (1,1,4) (2,2,3) (3,5,7) (4,4,4) (6,6,5) (7,7,4) (8,8,5) (9,9,3) (10,10,5)
                  L9 C 33 -6
                    L10 R
                  L9 C 18 6
                    L10 H  (1,1,4) (2,2,3) (3,3,4) (4,4,4) (5,5,5) (6,6,5) (7,7,4) (8,8,3) (9,9,3) (10,10,5)
                  L9 C 19 -6
                    L10 R
                  L9 C 38 -5
                    L10 R
                  L9 C 20 7
                    L10 H  (1,1,3) (2,2,1) (3,3,4) (4,4,4) (5,5,5) (6,6,5) (7,7,4) (8,8,5) (9,9,3) (10,10,4)
                  L9 C 19 -7
                    L10 R
                  L9 C 20 6
                    L10 H  (1,1,3) (2,2,2) (3,3,4) (4,4,4) (5,5,5) (6,6,5) (7,7,4) (8,8,5) (9,9,3) (10,10,4)
                  L9 C 14 6
                    L10 H  (1,1,4) (2,2,3) (3,3,4) (4,4,3) (5,5,4) (6,6,5) (7,7,4) (8,8,5) (9,9,3) (10,10,5)
                  L9 H  (1,1,4) (2,3,5) (4,4,4) (5,5,5) (6,6,5) (7,7,4) (8,8,5) (9,9,3) (10,10,5)
                L8 H  (1,1,4) (2,2,2) (3,3,4) (4,4,4) (5,5,5) (6,6,5) (7,7,4) (8,8,2) (9,9,4) (10,10,5)
              L7 C 17 7
                L8 H  (1,1,4) (2,2,3) (3,4,7) (5,5,5) (6,6,5) (7,7,4) (8,9,7) (10,10,5)
              L7 C 12 7
                L8 H  (1,1,4) (2,9,6) (3,4,6) (5,5,5) (6,6,5) (7,7,4) (8,8,5) (10,10,5)
              L7 C 18 7
                L8 H  (1,1,4) (2,2,3) (3,4,7) (5,5,5) (6,6,5) (7,8,7) (9,9,4) (10,10,5)
              L7 C 16 6
                L8 H  (1,1,4) (2,8,7) (3,3,4) (4,6,8) (5,5,5) (7,7,3) (9,9,4) (10,10,5)
              L7 C 15 -6
                L8 R
              L7 C 17 -5
                L8 R
              L7 C 12 6
                L8 C 19 6
                  L9 C 11 7
                    L10 H  (1,1,4) (2,2,1) (3,3,4) (4,4,4) (5,5,5) (6,6,5) (7,7,4) (8,8,5) (9,9,3) (10,10,5)
                  L9 C 13 6
                    L10 C 18 6
                      L11 H  (1,1,4) (2,2,3) (3,3,3) (4,4,4) (5,5,5) (6,6,5) (7,7,4) (8,8,3) (9,9,3) (10,10,5)
                    L10 C 19 -6
                      L11 R
                    L10 C 38 -5
                      L11 R
                    L10 C 11 6
                      L11 C 20 7
                        L12 H  (1,1,4) (2,2,1) (3,3,3) (4,4,4) (5,5,5) (6,6,5) (7,7,4) (8,8,5) (9,9,3) (10,10,4)
                      L11 H  (1,1,4) (2,2,3) (3,5,7) (4,4,4) (6,6,5) (7,7,4) (8,8,5) (9,9,3) (10,10,5)
                    L10 H  (1,1,4) (2,2,2) (3,3,3) (4,4,4) (5,5,5) (6,6,5) (7,7,4) (8,8,5) (9,9,3) (10,10,4)
                  L9 H  (1,1,4) (2,2,3) (3,3,4) (4,4,3) (5,5,4) (6,6,5) (7,7,4) (8,8,5) (9,9,3) (10,10,5)
                L8 H  (1,1,4) (2,2,2) (3,3,4) (4,4,4) (5,5,5) (6,6,5) (7,7,4) (8,8,2) (9,9,4) (10,10,5)
              L7 C 23 -5
                L8 R
              L7 C 19 6
                L8 C 11 7
                  L9 H  (1,1,4) (2,2,1) (3,3,4) (4,4,4) (5,5,5) (6,6,5) (7,7,4) (8,8,5) (9,9,3) (10,10,5)
                L8 C 22 -6
                  L9 R
                L8 C 14 6
                  L9 H  (1,1,4) (2,2,3) (3,3,4) (4,4,3) (5,5,4) (6,6,5) (7,7,4) (8,8,5) (9,9,3) (10,10,5)
                L8 C 13 -5
                  L9 R
                L8 C 15 -7
                  L9 R
                L8 C 23 -6
                  L9 R
                L8 C 18 6
                  L9 H  (1,1,4) (2,2,3) (3,3,3) (4,4,4) (5,5,5) (6,6,5) (7,7,4) (8,8,3) (9,9,3) (10,10,5)
                L8 C 19 -6
                  L9 R
                L8 C 38 -5
                  L9 R
                L8 C 20 7
                  L9 H  (1,1,4) (2,2,2) (3,3,3) (4,4,4) (5,5,5) (6,6,5) (7,7,4) (8,8,5) (9,9,3) (10,10,4)
                L8 C 11 -5
                  L9 R
                L8 C 19 -7
                  L9 R
                L8 C 20 6
                  L9 H  (1,1,3) (2,2,2) (3,3,3) (4,4,4) (5,5,5) (6,6,5) (7,7,4) (8,8,5) (9,9,3) (10,10,4)
                L8 C 28 6
                  L9 H  (1,1,4) (2,2,3) (3,3,3) (4,4,4) (5,5,5) (6,6,5) (7,7,4) (8,8,3) (9,9,3) (10,10,5)
                L8 C 38 -6
                  L9 R
                L8 R
              L7 R
            L6 C 4 6
              L7 S 5 1 6 222
            L6 C 7 6
              L7 S 5 0 6 222
            L6 H  (1,1,5) (2,9,6) (3,3,4) (4,4,4) (5,5,5) (6,6,5) (7,8,7) (10,10,4)
          L5 C 9 6
            L6 H  (1,1,4) (2,2,4) (3,6,9) (4,4,4) (5,5,5) (7,7,4) (8,8,4) (9,9,2) (10,10,4)
          L5 C 2 7
            L6 H  (1,1,3) (2,2,4) (3,4,7) (5,5,5) (6,6,5) (7,7,4) (8,10,9) (9,9,3)
          L5 C 4 7
            L6 H  (1,1,4) (2,2,4) (3,3,4) (4,4,4) (5,7,7) (6,6,5) (8,10,9) (9,9,3)
          L5 C 3 8
            L6 H  (1,1,4) (2,2,4) (3,3,1) (4,4,4) (5,5,5) (6,6,5) (7,7,4) (8,8,5) (9,9,3) (10,10,5)
          L5 C 10 8
            L6 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,5) (6,6,5) (7,7,4) (8,8,5) (9,9,2) (10,10,2)
          L5 C 2 6
            L6 H  (1,1,4) (2,2,3) (3,4,7) (5,5,5) (6,6,5) (7,7,4) (8,10,9) (9,9,3)
          L5 C 7 6
            L6 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,5) (6,6,4) (7,7,3) (8,10,8) (9,9,3)
          L5 C 10 -6
            L6 C 4 6
              L7 H  (1,1,4) (2,2,4) (3,3,4) (4,4,3) (5,5,4) (6,6,5) (7,7,4) (8,10,9) (9,9,3)
            L6 C 8 8
              L7 H  (1,1,4) (2,2,4) (3,3,4) (4,4,4) (5,5,5) (6,6,5) (7,7,4) (8,8,2) (9,9,3) (10,10,5)
            L6 C 12 7
              L7 C 17 7
                L8 C 13 7
                  L9 H  (1,1,4) (2,2,4) (3,3,0) (4,4,4) (5,5,5) (6,6,5) (7,7,4) (8,8,4) (9,9,3) (10,10,5)
                L8 H  (1,1,4) (2,2,4) (3,3,4) (4,4,3) (5,8,8) (6,6,5) (7,7,4) (9,9,3) (10,10,5)
              L7 C 13 7
                L8 H  (1,1,4) (2,2,4) (3,3,0) (4,4,4) (5,5,5) (6,6,5) (7,7,4) (8,8,5) (9,9,3) (10,10,5)
              L7 H  (1,1,4) (2,2,4) (3,3,4) (4,4,3) (5,7,8) (6,6,5) (8,10,9) (9,9,3)
            L6 H  (1,1,4) (2,2,3) (3,9,7) (3,10,8) (4,4,4) (5,5,5) (6,6,5) (7,7,4) (8,9,7) (8,10,9)
          L5 C 4 6
            L6 H  (1,1,4) (2,2,4) (3,3,4) (4,4,3) (5,5,4) (6,6,5) (7,7,4) (8,8,5) (9,9,2) (10,10,5)
          L5 C 8 8
            L6 H  (1,1,4) (2,2,4) (3,3,4) (4,4,4) (5,5,5) (6,6,5) (7,7,4) (8,8,2) (9,9,2) (10,10,5)
          L5 C 11 6
            L6 H  (1,1,3) (2,2,3) (3,3,4) (4,4,4) (5,5,5) (6,6,5) (7,7,4) (8,8,5) (9,9,2) (10,10,4)
          L5 H  (1,1,4) (2,2,4) (3,4,7) (5,5,5) (6,6,5) (7,7,4) (8,10,9) (9,9,2)
        L4 C 10 -5
          L5 S 5 1 4 262
        L4 C 7 6
          L5 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,4) (6,6,4) (7,7,2) (8,8,4) (9,9,3) (10,10,5)
        L4 C 9 6
          L5 S 5 1 4 266
        L4 C 2 7
          L5 H  (1,1,3) (2,2,4) (3,3,4) (4,4,4) (5,5,4) (6,6,5) (7,7,3) (8,8,4) (9,9,3) (10,10,5)
        L4 C 4 7
          L5 S 5 1 4 270
        L4 C 3 8
          L5 H  (1,1,4) (2,2,4) (3,3,1) (4,4,4) (5,5,4) (6,6,5) (7,7,3) (8,8,4) (9,9,3) (10,10,5)
        L4 C 6 8
          L5 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,4) (6,6,2) (7,7,2) (8,8,4) (9,9,3) (10,10,5)
        L4 C 10 8
          L5 S 5 1 4 276
        L4 C 2 6
          L5 H  (1,1,4) (2,2,3) (3,3,4) (4,4,4) (5,5,4) (6,6,5) (7,7,3) (8,8,4) (9,9,3) (10,10,5)
        L4 C 4 6
          L5 S 5 1 4 280
        L4 C 6 -6
          L5 C 10 -6
            L6 C 8 8
              L7 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,4) (6,6,5) (7,7,3) (8,8,2) (9,9,3) (10,10,5)
            L6 C 12 7
              L7 H  (1,1,4) (2,2,4) (3,3,4) (4,4,4) (5,5,4) (6,6,5) (7,7,3) (8,8,4) (9,9,3) (10,10,5)
            L6 C 13 7
              L7 S 5 1 6 288
            L6 C 17 7
              L7 C 18 7
                L8 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,4) (6,6,5) (7,7,3) (8,8,0) (9,9,3) (10,10,5)
              L7 C 11 7
                L8 H  (1,1,4) (2,2,3) (3,3,5) (4,4,4) (5,5,4) (6,6,5) (7,7,3) (8,8,4) (9,9,3) (10,10,5)
              L7 H  (1,1,4) (2,2,4) (3,6,8) (4,4,4) (5,5,4) (7,7,3) (8,8,4) (9,9,3) (10,10,5)
            L6 C 18 7
              L7 S 5 1 6 296
            L6 C 11 7
              L7 H  (1,1,4) (2,2,3) (3,3,5) (4,4,4) (5,5,4) (6,6,5) (7,7,3) (8,8,4) (9,9,3) (10,10,5)
            L6 H  (1,1,4) (2,2,4) (3,6,9) (4,4,4) (5,5,4) (7,7,3) (8,8,4) (9,9,3) (10,10,5)
          L5 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,4) (6,6,5) (7,7,3) (8,8,4) (9,9,2) (10,10,5)
        L4 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,4) (6,6,5) (7,7,2) (8,8,4) (9,9,3) (10,10,5)
      L3 C 7 7
        L4 C 3 -5
          L5 C 9 7
            L6 C 2 -5
              L7 H  (1,5,9) (2,2,5) (3,3,5) (4,4,5) (6,6,4) (7,7,4) (8,8,1) (9,10,7)
            L6 C 4 -5
              L7 S 5 1 6 308
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,4) (6,6,4) (7,7,4) (8,8,1) (9,9,4) (10,10,4)
          L5 C 10 -5
            L6 C 4 -5
              L7 C 2 7
                L8 S 6 1 3 303
              L7 H  (1,8,8) (1,9,8) (2,2,5) (3,10,9) (4,4,5) (5,6,7) (7,7,3) (8,9,7)
            L6 C 6 -5
              L7 C 2 -5
                L8 C 4 -6
                  L9 R
                L8 C 9 6
                  L9 H  (1,1,5) (2,2,5) (3,3,4) (4,4,4) (5,5,4) (6,6,4) (7,7,4) (8,8,3) (9,9,3) (10,10,4)
                L8 H  (1,1,5) (2,2,5) (3,4,7) (5,5,4) (6,6,4) (7,8,6) (9,9,4) (10,10,5)
              L7 C 2 8
                L8 H  (1,1,4) (2,2,2) (3,3,3) (4,4,5) (5,5,4) (6,6,4) (7,7,4) (8,8,4) (9,9,4) (10,10,5)
              L7 C 4 8
                L8 H  (1,1,4) (2,2,5) (3,3,3) (4,4,2) (5,5,4) (6,6,4) (7,7,4) (8,8,4) (9,9,4) (10,10,5)
              L7 H  (1,1,4) (2,9,8) (3,3,4) (4,4,5) (5,5,4) (6,6,4) (7,8,6) (10,10,5)
            L6 H  (1,1,5) (2,2,5) (3,3,4) (4,4,5) (5,5,4) (6,7,5) (8,9,7) (10,10,5)
          L5 C 10 8
            L6 H  (1,1,4) (2,2,5) (3,3,5) (4,4,5) (5,5,5) (6,6,4) (7,7,4) (8,8,4) (9,9,2) (10,10,2)
          L5 C 4 -5
            L6 C 9 -5
              L7 C 2 7
                L8 S 1 1 3 303
              L7 C 6 7
                L8 S 7 1 5 329
              L7 C 10 -6
                L8 C 6 6
                  L9 H  (1,1,4) (2,2,5) (3,3,5) (4,4,5) (5,5,4) (6,6,3) (7,7,3) (8,8,4) (9,9,3) (10,10,4)
                L8 C 2 6
                  L9 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,5) (6,6,4) (7,8,6) (9,9,3) (10,10,4)
                L8 H  (1,1,4) (2,2,5) (3,3,5) (4,4,5) (5,5,5) (6,6,4) (7,8,6) (9,10,6)
              L7 H  (1,1,4) (2,2,5) (3,3,5) (4,4,5) (5,5,5) (6,6,4) (7,8,6) (9,9,2) (10,10,4)
            L6 H  (1,1,4) (2,2,5) (3,3,5) (4,4,5) (5,5,5) (6,7,7) (8,8,3) (9,9,2) (10,10,4)
          L5 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,4) (6,6,4) (7,8,6) (9,9,3) (10,10,5)
        L4 C 9 7
          L5 C 2 -5
            L6 H  (1,1,5) (2,2,4) (3,3,5) (4,4,4) (5,5,5) (6,6,4) (7,7,4) (8,8,1) (9,9,4) (10,10,4)
          L5 C 4 -5
            L6 S 5 1 5 349
          L5 H  (1,1,4) (2,2,4) (3,3,4) (4,4,4) (5,5,4) (6,6,4) (7,7,4) (8,8,1) (9,9,4) (10,10,4)
        L4 C 10 -5
          L5 C 4 -5
            L6 H  (1,9,8) (2,2,4) (3,10,9) (4,4,4) (5,5,5) (6,6,4) (7,8,6)
          L5 H  (1,1,5) (2,2,4) (3,3,4) (4,4,4) (5,5,4) (6,6,4) (7,8,6) (9,9,4) (10,10,5)
        L4 C 4 -5
          L5 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,5) (6,6,4) (7,8,6) (9,9,3) (10,10,5)
        L4 H  (1,1,4) (2,2,4) (3,3,4) (4,4,4) (5,5,4) (6,6,4) (7,7,4) (8,8,4) (9,9,3) (10,10,5)
      L3 C 9 7
        L4 S 5 1 3 359
      L3 C 3 -5
        L4 C 6 -5
          L5 C 10 -5
            L6 C 2 -5
              L7 C 4 -6
                L8 R
              L7 C 8 8
                L8 H  (1,1,5) (2,2,5) (3,3,4) (4,4,4) (5,7,7) (6,6,5) (8,8,1) (9,9,4) (10,10,5)
              L7 C 7 6
                L8 C 9 6
                  L9 H  (1,1,5) (2,2,5) (3,3,4) (4,4,4) (5,5,4) (6,6,4) (7,7,3) (8,8,4) (9,9,3) (10,10,4)
                L8 H  (1,1,5) (2,2,5) (3,4,7) (5,5,4) (6,6,4) (7,7,3) (8,9,7) (10,10,5)
              L7 C 9 6
                L8 C 4 8
                  L9 H  (1,1,5) (2,2,5) (3,3,4) (4,4,1) (5,5,4) (6,6,5) (7,7,4) (8,8,4) (9,9,3) (10,10,4)
                L8 C 17 7
                  L9 H  (1,1,5) (2,2,5) (3,3,4) (4,4,4) (5,7,7) (6,6,5) (8,8,3) (9,9,3) (10,10,4)
                L8 C 28 6
                  L9 H  (1,1,5) (2,2,5) (3,3,4) (4,4,4) (5,7,7) (6,6,5) (8,9,6) (10,10,4)
                L8 C 13 7
                  L9 H  (1,1,5) (2,2,5) (3,3,4) (4,5,7) (6,6,5) (7,8,7) (9,9,3) (10,10,4)
                L8 H  (1,1,5) (2,2,5) (3,3,3) (4,4,4) (5,5,4) (6,6,5) (7,8,7) (9,9,3) (10,10,4)
              L7 C 4 8
                L8 S 9 1 7 369
              L7 C 14 -5
                L8 R
              L7 C 17 -5
                L8 S 9 1 7 387
              L7 C 13 7
                L8 H  (1,1,5) (2,2,5) (3,3,4) (4,4,2) (5,7,7) (6,6,5) (8,9,7) (10,10,5)
              L7 C 18 7
                L8 S 9 1 7 391
              L7 H  (1,1,5) (2,10,9) (3,3,3) (4,4,4) (5,8,7) (6,6,5) (7,7,4) (9,9,3)
            L6 C 4 -5
              L7 S 5 1 6 394
            L6 C 8 8
              L7 C 2 8
                L8 H  (1,1,4) (2,2,2) (3,3,3) (4,4,5) (5,5,4) (6,6,5) (7,7,4) (8,8,1) (9,9,4) (10,10,5)
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,7,8) (5,5,4) (6,6,5) (8,8,1) (9,9,4) (10,10,5)
            L6 C 2 8
              L7 H  (1,9,7) (2,2,2) (3,3,3) (4,4,5) (5,5,4) (6,6,5) (7,7,4) (8,8,5) (10,10,5)
            L6 C 4 8
              L7 S 5 1 6 402
            L6 C 7 6
              L7 C 2 -6
                L8 H  (1,1,4) (2,9,8) (3,3,4) (4,10,9) (5,5,4) (6,6,4) (7,7,3) (8,8,4)
              L7 H  (1,1,4) (2,4,9) (3,3,3) (5,5,4) (6,6,4) (7,7,3) (8,8,4) (9,9,4) (10,10,5)
            L6 C 9 6
              L7 S 5 1 6 408
            L6 C 2 -6
              L7 C 13 -5
                L8 R
              L7 C 4 -6
                L8 C 12 -5
                  L9 S 5 1 7 413
                L8 C 17 7
                  L9 H  (1,1,4) (2,2,4) (3,3,4) (4,7,7) (5,5,4) (6,6,5) (8,9,7) (10,10,5)
                L8 C 18 7
                  L9 S 5 1 8 418
                L8 C 16 6
                  L9 H  (1,1,4) (2,3,7) (2,8,8) (3,4,7) (4,8,9) (5,5,4) (6,6,5) (7,7,3) (9,9,4) (10,10,5)
                L8 H  (1,1,4) (2,2,4) (3,5,7) (4,4,3) (6,6,5) (7,7,4) (8,9,8) (10,10,5)
              L7 C 14 7
                L8 H  (1,1,4) (2,9,8) (3,3,3) (4,4,2) (5,5,4) (6,6,5) (7,7,4) (8,8,5) (10,10,5)
              L7 C 17 7
                L8 H  (1,1,4) (2,9,8) (3,3,3) (4,4,4) (5,8,7) (6,6,5) (7,7,4) (10,10,5)
              L7 C 18 7
                L8 H  (1,1,4) (2,9,8) (3,3,3) (4,4,4) (5,5,4) (6,6,5) (7,8,7) (10,10,5)
              L7 C 16 6
                L8 H  (1,1,4) (2,8,9) (3,3,3) (4,6,8) (5,5,4) (7,7,3) (9,9,4) (10,10,5)
              L7 H  (1,1,4) (2,9,8) (3,3,3) (4,8,8) (5,5,3) (6,6,5) (7,7,4) (10,10,5)
            L6 C 4 -6
              L7 S 5 1 6 432
            L6 H  (1,9,7) (2,4,9) (3,3,2) (5,7,7) (6,6,5) (8,8,5) (10,10,5)
          L5 C 9 6
            L6 H  (1,1,4) (2,2,5) (3,6,9) (4,4,5) (5,5,5) (7,8,7) (9,10,5)
          L5 C 2 -5
            L6 C 4 7
              L7 C 7 -5
                L8 S 6 0 5 435
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,4) (6,6,4) (7,7,3) (8,10,8) (9,9,3)
            L6 C 10 8
              L7 H  (1,1,4) (2,2,5) (3,3,5) (4,8,9) (5,6,9) (7,7,4) (9,9,2) (10,10,2)
            L6 C 7 6
              L7 C 10 -6
                L8 C 19 -5
                  L9 R
                L8 C 4 -5
                  L9 H  (1,1,4) (2,2,5) (3,3,5) (4,4,5) (5,5,5) (6,6,4) (7,8,6) (9,10,6)
                L8 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,4) (6,6,4) (7,7,3) (8,8,4) (9,9,3) (10,10,4)
              L7 C 4 -5
                L8 H  (1,10,7) (2,2,5) (3,3,5) (4,4,5) (5,5,5) (6,6,4) (7,7,3) (8,8,4) (9,9,2)
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,4) (6,6,4) (7,7,3) (8,8,4) (9,9,2) (10,10,5)
            L6 C 4 -5
              L7 R
            L6 C 10 -6
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,4) (6,6,5) (7,7,4) (8,8,3) (9,10,6)
            L6 C 8 8
              L7 S 3 1 6 444
            L6 C 18 -5
              L7 C 14 -5
                L8 R
              L7 C 20 7
                L8 H  (1,1,4) (2,2,5) (3,3,4) (4,10,8) (4,8,9) (5,5,4) (6,6,5) (7,7,4) (8,10,8) (9,9,2)
              L7 C 19 7
                L8 H  (1,10,7) (2,2,5) (3,3,4) (4,8,9) (5,5,4) (6,6,5) (7,7,4) (9,9,2)
              L7 C 11 6
                L8 H  (1,1,3) (2,2,5) (3,3,4) (4,8,9) (5,5,4) (6,6,5) (7,7,4) (9,9,2) (10,10,4)
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,10,8) (4,8,9) (5,5,4) (6,6,5) (7,7,4) (8,10,8) (9,9,2)
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,10,9) (5,5,4) (6,6,5) (7,8,7) (9,9,2)
          L5 C 4 -5
            L6 C 2 8
              L7 H  (1,1,3) (2,2,2) (3,3,4) (4,4,5) (5,5,5) (6,6,5) (7,7,4) (8,8,4) (9,9,3) (10,10,5)
            L6 C 10 8
              L7 H  (1,1,3) (2,2,5) (3,3,4) (4,4,5) (5,5,5) (6,6,5) (7,7,4) (8,8,4) (9,9,2) (10,10,2)
            L6 C 7 6
              L7 H  (1,2,8) (1,10,8) (2,10,9) (3,3,4) (4,4,5) (5,5,5) (6,6,4) (7,7,3) (8,8,4) (9,9,3)
            L6 C 11 -5
              L7 R
            L6 C 2 -6
              L7 H  (1,8,7) (1,10,7) (2,2,4) (3,3,4) (4,4,5) (5,5,5) (6,6,5) (7,8,7) (7,10,8) (9,9,3)
            L6 H  (1,1,3) (2,3,7) (4,4,5) (5,5,5) (6,6,5) (7,7,4) (8,10,8) (9,9,3)
          L5 C 4 8
            L6 H  (1,1,4) (2,2,5) (3,3,3) (4,4,2) (5,5,4) (6,6,5) (7,7,4) (8,8,5) (9,9,3) (10,10,5)
          L5 C 2 8
            L6 H  (1,1,3) (2,2,2) (3,3,3) (4,4,5) (5,5,4) (6,6,5) (7,7,4) (8,8,5) (9,9,3) (10,10,5)
          L5 C 10 8
            L6 H  (1,1,3) (2,2,5) (3,3,4) (4,4,5) (5,5,4) (6,6,5) (7,7,4) (8,8,5) (9,9,2) (10,10,2)
          L5 C 7 6
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,4) (6,6,4) (7,7,3) (8,10,8) (9,9,3)
          L5 C 4 -6
            L6 C 2 -6
              L7 H  (1,1,4) (2,3,7) (4,7,8) (5,5,4) (6,6,5) (8,10,9) (9,9,3)
            L6 H  (1,1,3) (2,2,4) (3,3,3) (4,4,5) (5,5,4) (6,6,5) (7,7,4) (8,10,9) (9,9,3)
          L5 H  (1,1,4) (2,4,9) (3,3,3) (5,7,7) (6,6,5) (8,10,9) (9,9,3)
        L4 C 10 -5
          L5 S 5 1 4 496
        L4 C 7 6
          L5 H  (1,1,4) (2,2,5) (3,10,9) (4,4,5) (5,5,4) (6,6,4) (7,7,2) (8,8,4) (9,9,3)
        L4 C 9 6
          L5 S 5 1 4 500
        L4 C 2 -5
          L5 C 4 7
            L6 S 6 0 4 496
          L5 C 10 7
            L6 S 3 1 4 496
          L5 C 6 8
            L6 H  (1,1,4) (2,2,5) (3,3,5) (4,4,5) (5,5,4) (6,6,2) (7,7,2) (8,8,4) (9,9,3) (10,10,5)
          L5 C 6 -6
            L6 C 8 8
              L7 H  (1,1,4) (2,2,5) (3,3,5) (4,4,5) (5,5,4) (6,6,4) (7,7,3) (8,8,2) (9,9,3) (10,10,5)
            L6 C 4 6
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,5,8) (6,6,4) (7,7,3) (8,8,4) (9,9,3) (10,10,5)
            L6 H  (1,1,4) (2,2,5) (3,3,5) (4,4,5) (5,5,4) (6,6,4) (7,7,3) (8,8,4) (9,10,6)
          L5 H  (1,1,4) (2,2,5) (3,10,9) (4,4,5) (5,5,4) (6,6,4) (7,7,2) (8,8,4) (9,9,3)
        L4 C 4 -5
          L5 S 5 1 4 516
        L4 C 2 8
          L5 H  (1,1,3) (2,2,2) (3,3,3) (4,4,5) (5,5,4) (6,6,5) (7,7,3) (8,8,4) (9,9,3) (10,10,5)
        L4 C 4 8
          L5 S 5 1 4 520
        L4 C 6 8
          L5 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,3) (6,6,2) (7,7,2) (8,8,4) (9,9,3) (10,10,5)
        L4 C 10 8
          L5 S 5 1 4 524
        L4 C 2 -6
          L5 C 4 -6
            L6 C 6 -6
              L7 C 10 -6
                L8 C 8 8
                  L9 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,4) (6,6,5) (7,7,3) (8,8,2) (9,9,3) (10,10,5)
                L8 C 17 7
                  L9 C 18 7
                    L10 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,4) (6,6,5) (7,7,3) (8,8,0) (9,9,3) (10,10,5)
                  L9 C 18 6
                    L10 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,4) (6,6,5) (7,7,3) (8,8,2) (9,9,3) (10,10,5)
                  L9 H  (1,1,4) (2,10,9) (3,6,8) (4,4,5) (5,5,4) (7,7,3) (8,8,4) (9,9,3)
                L8 C 18 7
                  L9 S 5 1 8 538
                L8 C 16 7
                  L9 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,4) (6,6,4) (7,7,2) (8,8,4) (9,9,3) (10,10,5)
                L8 C 19 7
                  L9 S 5 1 8 542
                L8 C 16 6
                  L9 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,8,7) (6,6,4) (7,7,3) (9,9,3) (10,10,5)
                L8 C 19 6
                  L9 S 5 1 8 546
                L8 C 26 -5
                  L9 R
                L8 C 30 -5
                  L9 R
                L8 C 17 6
                  L9 H  (1,3,7) (1,8,7) (2,2,5) (3,6,8) (4,4,5) (5,5,4) (6,8,9) (7,7,3) (9,9,3) (10,10,5)
                L8 H  (1,1,4) (2,2,5) (3,3,4) (4,6,9) (5,5,3) (7,7,3) (8,8,4) (9,9,3) (10,10,5)
              L7 H  (1,1,3) (2,2,5) (3,3,4) (4,4,5) (5,5,4) (6,6,5) (7,7,3) (8,8,4) (9,9,2) (10,10,4)
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,3) (6,6,4) (7,7,2) (8,8,4) (9,9,3) (10,10,5)
          L5 H  (1,1,4) (2,2,5) (3,3,3) (4,4,4) (5,5,3) (6,6,5) (7,7,3) (8,8,4) (9,9,3) (10,10,5)
        L4 H  (1,1,3) (2,2,4) (3,3,3) (4,4,5) (5,5,4) (6,6,5) (7,7,3) (8,8,4) (9,9,3) (10,10,5)
      L3 C 6 -5
        L4 C 10 -5
          L5 C 2 7
            L6 C 4 7
              L7 H  (1,1,4) (2,2,4) (3,3,0) (4,4,4) (5,5,4) (6,6,5) (7,7,4) (8,8,5) (9,9,4) (10,10,5)
            L6 C 8 8
              L7 H  (1,1,4) (2,2,4) (3,3,3) (4,4,4) (5,5,5) (6,6,5) (7,7,4) (8,8,1) (9,9,4) (10,10,5)
            L6 C 7 6
              L7 H  (1,1,4) (2,2,4) (3,3,3) (4,4,4) (5,5,5) (6,6,4) (7,7,3) (8,8,4) (9,9,4) (10,10,5)
            L6 C 9 -5
              L7 S 1 1 3 559
            L6 H  (1,1,4) (2,2,4) (3,3,3) (4,4,4) (5,5,5) (6,6,5) (7,7,4) (8,8,4) (9,9,3) (10,10,4)
          L5 C 4 7
            L6 S 5 1 5 571
          L5 C 8 8
            L6 H  (1,1,5) (2,2,4) (3,6,9) (3,10,9) (4,4,4) (5,6,9) (5,10,10) (7,7,4) (8,8,1) (9,9,4)
          L5 C 2 -5
            L6 C 9 -5
              L7 R
            L6 C 4 -5
              L7 C 7 -5
                L8 S 5 1 6 578
              L7 C 17 7
                L8 H  (1,1,5) (2,2,4) (3,3,5) (4,4,4) (5,5,5) (6,6,4) (7,7,3) (8,8,2) (9,9,3) (10,10,4)
              L7 C 18 7
                L8 S 5 1 7 583
              L7 C 28 6
                L8 H  (1,1,5) (2,2,4) (3,3,5) (4,4,4) (5,5,5) (6,6,4) (7,7,3) (8,9,6) (10,10,4)
              L7 C 38 6
                L8 H  (1,1,5) (2,2,4) (3,3,5) (4,4,4) (5,5,5) (6,6,4) (7,8,6) (9,9,3) (10,10,4)
              L7 C 12 7
                L8 H  (1,1,5) (2,2,4) (3,3,4) (4,4,4) (5,5,5) (6,6,4) (7,7,3) (8,8,4) (9,9,3) (10,10,4)
              L7 C 13 7
                L8 S 5 1 7 591
              L7 C 16 7
                L8 H  (1,1,5) (2,2,4) (3,3,5) (4,4,4) (5,5,5) (6,6,4) (7,7,1) (8,8,4) (9,9,3) (10,10,4)
              L7 C 19 7
                L8 S 5 1 7 595
              L7 C 12 6
                L8 H  (1,1,5) (2,2,4) (3,9,7) (4,4,4) (5,5,5) (6,6,4) (7,7,3) (8,8,4) (10,10,4)
              L7 H  (1,1,5) (2,2,4) (3,7,7) (4,4,4) (5,5,5) (6,6,4) (8,8,4) (9,9,3) (10,10,4)
            L6 H  (1,1,5) (2,2,4) (3,3,4) (4,4,4) (5,5,4) (6,6,5) (7,8,7) (9,9,3) (10,10,4)
          L5 C 4 -5
            L6 S 5 1 5 601
          L5 C 7 6
            L6 H  (1,1,4) (2,2,4) (3,3,4) (4,4,4) (5,5,4) (6,6,4) (7,7,3) (8,8,4) (9,9,4) (10,10,5)
          L5 C 9 6
            L6 S 5 1 5 605
          L5 C 12 7
            L6 H  (1,1,4) (2,2,3) (3,3,2) (4,4,4) (5,5,4) (6,6,5) (7,7,4) (8,8,5) (9,9,4) (10,10,5)
          L5 C 13 7
            L6 S 5 1 5 609
          L5 C 12 6
            L6 C 14 7
              L7 H  (1,1,4) (2,3,6) (4,4,3) (5,5,4) (6,6,5) (7,7,4) (8,8,5) (9,9,4) (10,10,5)
            L6 C 17 7
              L7 H  (1,1,4) (2,2,4) (3,4,7) (5,5,4) (6,6,5) (7,7,4) (8,9,7) (10,10,5)
            L6 C 11 7
              L7 H  (1,9,7) (2,2,3) (3,3,3) (4,4,4) (5,5,4) (6,6,5) (7,7,4) (8,8,5) (10,10,5)
            L6 C 18 7
              L7 H  (1,1,4) (2,2,4) (3,4,7) (5,5,4) (6,6,5) (7,8,7) (9,9,4) (10,10,5)
            L6 C 13 6
              L7 H  (1,1,4) (2,3,6) (2,9,7) (3,4,6) (4,9,8) (5,5,4) (6,6,5) (7,7,4) (8,8,5) (10,10,5)
            L6 H  (1,1,4) (2,3,5) (4,4,4) (5,5,4) (6,6,5) (7,7,4) (8,8,5) (9,9,4) (10,10,5)
          L5 C 13 6
            L6 S 5 1 5 623
          L5 C 23 -5
            L6 R
          L5 C 17 7
            L6 H  (1,1,4) (2,2,4) (3,3,3) (4,4,4) (5,5,4) (6,6,5) (7,7,4) (8,9,7) (10,10,5)
          L5 C 18 7
            L6 S 5 1 5 629
          L5 C 16 6
            L6 C 19 6
              L7 H  (1,1,4) (2,2,4) (3,3,3) (4,4,4) (5,5,4) (6,6,5) (7,7,3) (8,8,4) (9,9,3) (10,10,5)
            L6 H  (1,1,4) (2,3,6) (4,4,4) (5,5,4) (6,6,5) (7,7,3) (8,8,5) (9,9,4) (10,10,5)
          L5 H  (1,1,4) (2,2,4) (3,4,6) (5,5,4) (6,6,5) (7,7,4) (8,9,8) (10,10,5)
        L4 C 9 6
          L5 H  (1,1,4) (2,2,4) (3,6,9) (4,4,4) (5,5,5) (7,7,4) (8,8,4) (9,9,2) (10,10,4)
        L4 C 2 -5
          L5 C 4 7
            L6 H  (1,1,4) (2,2,4) (3,3,3) (4,4,4) (5,5,4) (6,6,5) (7,7,4) (8,10,9) (9,9,3)
          L5 C 10 8
            L6 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,5) (6,6,5) (7,7,4) (8,8,5) (9,9,2) (10,10,2)
          L5 C 7 6
            L6 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,5) (6,6,4) (7,7,3) (8,10,8) (9,9,3)
          L5 C 4 -5
            L6 R
          L5 C 10 -6
            L6 C 8 8
              L7 H  (1,1,4) (2,2,4) (3,3,4) (4,4,4) (5,5,4) (6,6,5) (7,7,4) (8,8,2) (9,9,3) (10,10,5)
            L6 C 13 7
              L7 H  (1,1,4) (2,2,4) (3,3,3) (4,4,3) (5,5,4) (6,6,5) (7,7,4) (8,8,5) (9,9,3) (10,10,5)
            L6 C 13 -5
              L7 C 17 7
                L8 C 18 7
                  L9 H  (1,1,4) (2,2,4) (3,3,4) (4,4,4) (5,5,4) (6,6,5) (7,7,4) (8,8,0) (9,9,3) (10,10,5)
                L8 C 18 6
                  L9 H  (1,1,4) (2,2,4) (3,3,4) (4,4,4) (5,5,4) (6,6,5) (7,7,4) (8,8,2) (9,9,3) (10,10,5)
                L8 C 11 7
                  L9 H  (1,1,4) (2,2,4) (3,4,7) (5,5,4) (6,6,5) (7,7,4) (8,8,4) (9,9,3) (10,10,5)
                L8 C 12 -5
                  L9 R
                L8 C 20 -5
                  L9 R
                L8 C 14 7
                  L9 H  (1,1,4) (2,2,4) (3,3,4) (4,4,3) (5,5,4) (6,6,5) (7,7,4) (8,8,4) (9,9,3) (10,10,5)
                L8 H  (1,1,4) (2,2,4) (3,10,8) (4,4,4) (5,5,4) (6,6,5) (7,7,4) (8,8,4) (9,9,3)
              L7 C 18 7
                L8 H  (1,1,4) (2,2,4) (3,3,4) (4,4,4) (5,5,4) (6,6,5) (7,8,7) (9,9,3) (10,10,5)
              L7 C 19 7
                L8 H  (1,1,4) (2,2,4) (3,3,4) (4,4,4) (5,5,4) (6,6,5) (7,7,4) (8,8,5) (9,9,2) (10,10,4)
              L7 C 16 6
                L8 H  (1,1,4) (2,2,4) (3,3,4) (4,4,4) (5,5,4) (6,6,5) (7,7,3) (8,8,4) (9,9,3) (10,10,5)
              L7 H  (1,1,4) (2,2,4) (3,4,7) (5,5,4) (6,6,5) (7,7,4) (8,10,9) (9,9,3)
            L6 H  (1,1,4) (2,2,4) (3,4,7) (5,5,4) (6,6,5) (7,7,4) (8,10,9) (9,9,3)
          L5 H  (1,1,4) (2,2,4) (3,3,4) (4,4,4) (5,5,4) (6,6,5) (7,7,4) (8,10,9) (9,9,2)
        L4 C 4 7
          L5 H  (1,1,4) (2,2,4) (3,3,2) (4,4,4) (5,5,4) (6,6,5) (7,7,4) (8,8,5) (9,9,3) (10,10,5)
        L4 C 2 8
          L5 H  (1,1,3) (2,2,1) (3,3,3) (4,4,4) (5,5,5) (6,6,5) (7,7,4) (8,8,5) (9,9,3) (10,10,5)
        L4 C 2 7
          L5 H  (1,1,3) (2,2,4) (3,3,3) (4,4,4) (5,5,5) (6,6,5) (7,7,4) (8,10,9) (9,9,3)
        L4 C 10 8
          L5 H  (1,1,3) (2,2,4) (3,3,4) (4,4,4) (5,5,5) (6,6,5) (7,7,4) (8,8,5) (9,9,2) (10,10,2)
        L4 C 7 6
          L5 H  (1,1,4) (2,2,4) (3,3,4) (4,4,4) (5,5,5) (6,6,4) (7,7,3) (8,8,4) (9,9,3) (10,10,5)
        L4 C 4 -5
          L5 C 12 -5
            L6 R
          L5 C 10 -6
            L6 C 8 8
              L7 H  (1,1,4) (2,2,4) (3,3,4) (4,4,4) (5,5,5) (6,6,5) (7,7,4) (8,8,2) (9,9,3) (10,10,5)
            L6 C 17 7
              L7 C 11 7
                L8 H  (1,1,3) (2,2,3) (3,3,4) (4,4,4) (5,5,5) (6,6,5) (7,7,4) (8,8,4) (9,9,3) (10,10,5)
              L7 C 12 7
                L8 H  (1,1,4) (2,2,3) (3,3,3) (4,4,4) (5,5,5) (6,6,5) (7,7,4) (8,8,4) (9,9,3) (10,10,5)
              L7 C 13 7
                L8 H  (1,1,4) (2,3,6) (4,4,4) (5,5,5) (6,6,5) (7,7,4) (8,8,4) (9,9,3) (10,10,5)
              L7 C 18 7
                L8 H  (1,1,4) (2,2,4) (3,3,4) (4,4,4) (5,5,5) (6,6,5) (7,7,4) (8,8,0) (9,9,3) (10,10,5)
              L7 C 11 6
                L8 H  (1,10,8) (2,2,3) (3,3,4) (4,4,4) (5,5,5) (6,6,5) (7,7,4) (8,8,4) (9,9,3)
              L7 H  (1,1,4) (2,3,7) (4,4,4) (5,5,5) (6,6,5) (7,7,4) (8,10,8) (9,9,3)
            L6 C 11 7
              L7 H  (1,1,3) (2,2,3) (3,3,4) (4,4,4) (5,5,5) (6,6,5) (7,7,4) (8,10,9) (9,9,3)
            L6 C 12 7
              L7 H  (1,1,4) (2,2,3) (3,3,3) (4,4,4) (5,5,5) (6,6,5) (7,7,4) (8,10,9) (9,9,3)
            L6 C 13 7
              L7 H  (1,1,4) (2,3,6) (4,4,4) (5,5,5) (6,6,5) (7,7,4) (8,10,9) (9,9,3)
            L6 C 18 7
              L7 H  (1,1,4) (2,10,8) (3,3,4) (4,4,4) (5,5,5) (6,6,5) (7,8,7) (9,9,3)
            L6 C 19 7
              L7 H  (1,1,4) (2,10,7) (3,3,4) (4,4,4) (5,5,5) (6,6,5) (7,7,4) (8,8,5) (9,9,2)
            L6 C 16 6
              L7 H  (1,1,4) (2,10,8) (3,3,4) (4,4,4) (5,5,5) (6,6,5) (7,7,3) (8,8,4) (9,9,3)
            L6 C 15 -6
              L7 R
            L6 C 17 -5
              L7 R
            L6 C 11 6
              L7 H  (1,1,3) (2,2,3) (3,3,4) (4,4,4) (5,5,5) (6,6,5) (7,7,4) (8,10,9) (9,9,3)
            L6 H  (1,1,4) (2,2,4) (3,5,8) (4,4,4) (6,6,5) (7,7,4) (8,10,8) (9,9,3)
          L5 H  (1,1,3) (2,2,4) (3,3,4) (4,4,4) (5,5,5) (6,6,5) (7,7,4) (8,8,5) (9,9,2) (10,10,4)
        L4 H  (1,1,4) (2,2,4) (3,4,7) (5,5,4) (6,6,5) (7,7,4) (8,10,9) (9,9,3)
      L3 C 10 -5
        L4 S 5 1 3 725
      L3 C 7 6
        L4 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,4) (6,6,4) (7,7,2) (8,8,4) (9,9,3) (10,10,5)
      L3 C 4 7
        L4 S 6 0 3 729
      L3 C 2 7
        L4 S 5 1 3 731
      L3 C 9 6
        L4 S 5 1 3 729
      L3 C 6 8
        L4 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,4) (6,6,2) (7,7,2) (8,8,4) (9,9,3) (10,10,5)
      L3 C 10 8
        L4 S 5 1 3 737
      L3 C 2 -5
        L4 C 4 -5
          L5 C 6 -6
            L6 C 15 -5
              L7 R
            L6 C 10 -6
              L7 C 20 -5
                L8 S 5 1 6 744
              L7 C 8 8
                L8 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,4) (6,6,5) (7,7,3) (8,8,2) (9,9,3) (10,10,5)
              L7 C 17 7
                L8 C 18 7
                  L9 C 11 7
                    L10 C 14 7
                      L11 H  (1,1,4) (2,2,4) (3,3,4) (4,4,4) (5,5,4) (6,6,3) (7,7,3) (8,8,0) (9,9,3) (10,10,3)
                    L10 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,4) (6,6,5) (7,7,3) (8,8,0) (9,9,3) (10,10,3)
                  L9 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,4) (6,6,5) (7,7,3) (8,8,0) (9,9,3) (10,10,5)
                L8 C 11 7
                  L9 C 14 7
                    L10 H  (1,1,4) (2,2,4) (3,3,4) (4,4,4) (5,5,4) (6,6,3) (7,7,3) (8,8,4) (9,9,3) (10,10,4)
                  L9 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,4) (6,6,5) (7,7,3) (8,8,4) (9,9,3) (10,10,4)
                L8 C 12 -5
                  L9 R
                L8 C 14 7
                  L9 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,4) (6,6,3) (7,7,3) (8,8,4) (9,9,3) (10,10,5)
                L8 C 13 -5
                  L9 R
                L8 C 18 6
                  L9 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,4) (6,6,5) (7,7,3) (8,8,2) (9,9,3) (10,10,5)
                L8 H  (1,1,4) (2,10,8) (3,3,5) (4,4,4) (5,5,4) (6,6,5) (7,7,3) (8,8,4) (9,9,3)
              L7 C 18 7
                L8 S 5 1 7 769
              L7 C 16 7
                L8 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,4) (6,6,4) (7,7,2) (8,8,4) (9,9,3) (10,10,5)
              L7 C 19 7
                L8 S 5 1 7 773
              L7 C 11 7
                L8 H  (1,1,3) (2,2,4) (3,3,5) (4,4,4) (5,5,4) (6,6,5) (7,7,3) (8,8,4) (9,9,3) (10,10,4)
              L7 C 14 7
                L8 S 5 1 7 777
              L7 C 12 -5
                L8 R
              L7 C 13 -5
                L8 S 5 1 7 781
              L7 C 16 6
                L8 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,4) (6,6,4) (7,7,3) (8,8,4) (9,9,3) (10,10,5)
              L7 C 19 6
                L8 S 5 1 7 785
              L7 C 26 -5
                L8 R
              L7 C 30 -5
                L8 R
              L7 C 17 6
                L8 C 28 -5
                  L9 R
                L8 C 11 6
                  L9 C 14 6
                    L10 C 18 6
                      L11 H  (1,1,3) (2,2,3) (3,3,4) (4,4,3) (5,5,3) (6,6,4) (7,7,3) (8,8,2) (9,9,3) (10,10,4)
                    L10 H  (1,1,3) (2,2,3) (3,3,4) (4,4,3) (5,5,3) (6,6,4) (7,7,3) (8,8,4) (9,9,3) (10,10,5)
                  L9 H  (1,1,3) (2,2,3) (3,3,5) (4,4,4) (5,5,4) (6,6,5) (7,7,3) (8,8,4) (9,9,3) (10,10,5)
                L8 H  (1,1,4) (2,2,4) (3,6,9) (4,4,4) (5,5,4) (7,7,3) (8,8,4) (9,9,3) (10,10,5)
              L7 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,6,8) (7,7,3) (8,8,4) (9,9,3) (10,10,5)
            L6 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,4) (6,6,5) (7,7,3) (8,8,4) (9,9,2) (10,10,5)
          L5 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,4) (6,6,5) (7,7,2) (8,8,4) (9,9,3) (10,10,5)
        L4 H  (1,1,4) (2,2,4) (3,3,4) (4,4,4) (5,5,4) (6,6,5) (7,7,3) (8,8,4) (9,9,3) (10,10,5)
      L3 H  (1,1,4) (2,2,4) (3,3,4) (4,4,4) (5,5,4) (6,6,5) (7,7,3) (8,8,4) (9,9,3) (10,10,5)
    L2 C 3 7
      L3 C 7 7
        L4 C 9 7
          L5 C 2 7
            L6 C 8 6
              L7 H  (1,1,4) (2,2,4) (3,3,4) (4,4,4) (5,5,5) (6,6,4) (7,7,4) (8,8,0) (9,9,4) (10,10,4)
            L6 C 6 -5
              L7 H  (1,1,4) (2,2,4) (3,3,4) (4,4,4) (5,5,5) (6,6,4) (7,9,9) (8,8,2) (10,10,4)
            L6 H  (1,1,4) (2,2,4) (3,3,4) (4,4,4) (5,5,4) (6,6,4) (7,7,4) (8,8,2) (9,9,5) (10,10,4)
          L5 C 4 7
            L6 S 5 1 5 815
          L5 C 8 6
            L6 H  (1,1,5) (2,2,4) (3,3,5) (4,4,4) (5,5,5) (6,6,4) (7,7,4) (8,8,0) (9,9,4) (10,10,4)
          L5 H  (1,1,5) (2,10,7) (3,3,5) (4,6,7) (5,5,5) (7,9,9) (8,8,2)
        L4 C 10 -5
          L5 C 4 -5
            L6 S 6 1 2 806
          L5 C 6 -5
            L6 S 0 1 2 806
          L5 H  (1,1,5) (2,2,4) (3,3,4) (4,6,6) (5,5,4) (7,8,7) (9,9,5) (10,10,5)
        L4 C 9 -5
          L5 C 2 7
            L6 S 1 1 2 806
          L5 C 4 7
            L6 H  (1,1,4) (2,2,4) (3,4,6) (5,5,4) (6,6,4) (7,7,5) (8,8,4) (9,9,4) (10,10,5)
          L5 C 6 7
            L6 S 1 1 5 831
          L5 C 3 8
            L6 H  (1,1,4) (2,2,4) (3,3,1) (4,4,4) (5,5,5) (6,6,4) (7,7,5) (8,8,4) (9,9,4) (10,10,5)
          L5 C 7 8
            L6 S 1 1 5 835
          L5 C 10 8
            L6 H  (1,1,4) (2,2,4) (3,3,5) (4,6,7) (5,5,5) (7,7,5) (8,8,4) (9,9,4) (10,10,2)
          L5 C 2 6
            L6 C 8 6
              L7 H  (1,1,4) (2,2,3) (3,3,4) (4,4,4) (5,5,5) (6,6,4) (7,7,4) (8,8,3) (9,9,4) (10,10,5)
            L6 C 6 6
              L7 H  (1,1,4) (2,2,3) (3,3,4) (4,4,4) (5,5,4) (6,6,3) (7,7,4) (8,8,4) (9,9,4) (10,10,5)
            L6 C 10 -6
              L7 C 4 6
                L8 H  (1,1,4) (2,2,3) (3,3,4) (4,4,3) (5,5,4) (6,6,4) (7,7,5) (8,8,4) (9,9,4) (10,10,5)
              L7 C 13 7
                L8 H  (1,1,4) (2,2,3) (3,3,3) (4,6,7) (5,5,5) (7,7,5) (8,8,4) (9,9,4) (10,10,5)
              L7 C 33 6
                L8 H  (1,3,7) (2,2,3) (4,6,7) (5,5,5) (7,7,5) (8,8,4) (9,9,4) (10,10,5)
              L7 C 16 7
                L8 H  (1,1,4) (2,2,3) (3,3,4) (4,4,4) (5,5,5) (6,6,4) (7,10,8) (8,8,4) (9,9,4)
              L7 C 12 7
                L8 H  (1,1,4) (2,2,3) (3,3,3) (4,6,7) (5,5,5) (7,7,5) (8,8,4) (9,9,4) (10,10,5)
              L7 C 17 7
                L8 H  (1,1,4) (2,2,3) (3,3,4) (4,4,4) (5,5,5) (6,7,7) (8,8,4) (9,9,4) (10,10,5)
              L7 C 18 7
                L8 H  (1,1,4) (2,2,3) (3,3,4) (4,4,4) (5,5,5) (6,6,4) (7,10,9) (8,8,3) (9,9,4)
              L7 H  (1,1,4) (2,2,3) (3,4,7) (5,5,5) (6,7,8) (8,8,4) (9,9,4) (10,10,5)
            L6 H  (1,1,3) (2,2,3) (3,3,4) (4,6,7) (5,5,5) (7,7,5) (8,8,4) (9,9,4) (10,10,5)
          L5 C 8 6
            L6 S 1 1 5 861
          L5 C 10 -6
            L6 C 4 6
              L7 H  (1,1,4) (2,2,4) (3,3,4) (4,4,3) (5,5,4) (6,7,8) (8,8,4) (9,9,4) (10,10,5)
            L6 C 6 6
              L7 S 1 1 6 866
            L6 C 12 7
              L7 C 16 7
                L8 H  (1,1,4) (2,2,4) (3,3,4) (4,6,7) (5,5,5) (7,10,8) (8,8,4) (9,9,4)
              L7 C 15 -5
                L8 R
              L7 C 13 7
                L8 H  (1,1,4) (2,2,4) (3,3,0) (4,4,4) (5,5,5) (6,6,3) (7,7,5) (8,8,4) (9,9,4) (10,10,5)
              L7 H  (1,1,4) (2,2,4) (3,3,4) (4,4,3) (5,5,4) (6,6,3) (7,7,5) (8,8,4) (9,9,4) (10,10,5)
            L6 C 17 7
              L7 S 1 1 6 876
            L6 C 11 6
              L7 H  (1,1,4) (2,2,3) (3,10,8) (4,4,4) (5,5,5) (6,7,8) (8,8,4) (9,9,4)
            L6 C 18 6
              L7 S 1 1 6 880
            L6 C 12 -5
              L7 R
            L6 C 17 -5
              L7 S 1 1 6 884
            L6 C 19 -5
              L7 R
            L6 C 20 -5
              L7 S 1 1 6 888
            L6 C 13 7
              L7 H  (1,1,4) (2,2,4) (3,3,3) (4,4,4) (5,5,5) (6,7,8) (8,8,4) (9,9,4) (10,10,4)
            L6 C 16 7
              L7 S 1 1 6 892
            L6 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,4) (6,6,3) (7,7,5) (8,8,4) (9,9,4) (10,10,4)
          L5 C 4 6
            L6 H  (1,1,4) (2,3,7) (4,4,3) (5,5,4) (6,6,4) (7,7,5) (8,8,4) (9,9,4) (10,10,5)
          L5 C 6 6
            L6 S 1 1 5 897
          L5 C 11 6
            L6 H  (1,1,3) (2,2,3) (3,10,8) (4,4,4) (5,5,5) (6,6,4) (7,7,5) (8,8,4) (9,9,4)
          L5 C 18 6
            L6 S 1 1 5 901
          L5 H  (1,1,4) (2,2,4) (3,4,8) (3,7,10) (4,6,7) (5,5,5) (6,7,8) (8,8,4) (9,9,4) (10,10,3)
        L4 C 4 7
          L5 H  (1,1,4) (2,2,4) (3,3,4) (4,4,4) (5,5,4) (6,6,4) (7,7,5) (8,8,3) (9,9,4) (10,10,4)
        L4 H  (1,1,4) (2,2,4) (3,3,5) (4,6,7) (5,5,5) (7,9,8) (8,8,3) (10,10,4)
      L3 C 9 7
        L4 S 5 1 3 907
      L3 C 6 -5
        L4 C 10 -5
          L5 S 0 1 2 806
        L4 C 9 -5
          L5 C 2 7
            L6 S 1 1 2 806
          L5 C 4 7
            L6 C 7 -5
              L7 S 6 0 2 806
            L6 H  (1,1,4) (2,2,4) (3,4,6) (5,5,4) (6,6,4) (7,7,5) (8,8,4) (9,9,4) (10,10,5)
          L5 C 8 -5
            L6 C 3 8
              L7 H  (1,1,4) (2,5,8) (3,3,1) (4,4,4) (6,6,5) (7,7,5) (8,10,9) (9,9,4)
            L6 C 10 8
              L7 H  (1,4,7) (2,3,8) (2,5,8) (3,8,9) (5,8,10) (6,6,5) (7,7,5) (9,9,4) (10,10,2)
            L6 C 2 6
              L7 C 10 -6
                L8 C 4 6
                  L9 C 7 6
                    L10 C 19 -5
                      L11 R
                    L10 C 12 7
                      L11 H  (1,1,4) (2,2,3) (3,3,2) (4,4,3) (5,5,4) (6,6,4) (7,7,5) (8,8,4) (9,9,4) (10,10,5)
                    L10 H  (1,1,4) (2,2,3) (3,3,4) (4,4,3) (5,5,4) (6,6,4) (7,7,5) (8,8,4) (9,9,4) (10,10,5)
                  L9 H  (1,1,4) (2,2,2) (3,3,4) (4,4,3) (5,5,4) (6,6,5) (7,7,5) (8,8,5) (9,9,4) (10,10,4)
                L8 C 7 -5
                  L9 H  (1,3,7) (1,10,7) (2,2,2) (3,4,7) (4,10,8) (5,5,5) (6,6,5) (7,7,5) (8,8,5) (9,9,4)
                L8 C 19 -5
                  L9 R
                L8 C 13 7
                  L9 C 15 7
                    L10 C 18 7
                      L11 C 11 7
                        L12 H  (1,1,3) (2,2,1) (3,3,3) (4,4,4) (5,5,5) (6,6,4) (7,7,4) (8,8,4) (9,9,4) (10,10,3)
                      L11 H  (1,1,4) (2,2,3) (3,3,2) (4,4,4) (5,5,5) (6,6,4) (7,7,4) (8,8,4) (9,9,4) (10,10,4)
                    L10 C 17 -5
                      L11 R
                    L10 C 11 7
                      L11 H  (1,1,3) (2,2,1) (3,3,3) (4,4,4) (5,5,5) (6,6,4) (7,7,5) (8,8,4) (9,9,4) (10,10,5)
                    L10 H  (1,1,4) (2,2,3) (3,3,2) (4,4,4) (5,5,5) (6,6,4) (7,7,5) (8,8,4) (9,9,4) (10,10,5)
                  L9 H  (1,1,4) (2,2,3) (3,3,3) (4,4,3) (5,5,5) (6,6,4) (7,7,5) (8,8,4) (9,9,4) (10,10,5)
                L8 C 33 6
                  L9 C 15 7
                    L10 C 18 7
                      L11 C 13 6
                        L12 C 11 7
                          L13 H  (1,1,3) (2,2,1) (3,3,3) (4,4,4) (5,5,5) (6,6,4) (7,7,4) (8,8,4) (9,9,4) (10,10,3)
                        L12 H  (1,1,4) (2,2,3) (3,3,2) (4,4,4) (5,5,5) (6,6,4) (7,7,4) (8,8,4) (9,9,4) (10,10,4)
                      L11 H  (1,1,4) (2,2,3) (3,3,4) (4,4,3) (5,5,4) (6,6,4) (7,7,4) (8,8,4) (9,9,4) (10,10,4)
                    L10 C 17 -5
                      L11 R
                    L10 C 13 6
                      L11 C 11 7
                        L12 C 18 6
                          L13 H  (1,1,3) (2,2,1) (3,3,3) (4,4,4) (5,5,5) (6,6,4) (7,7,4) (8,8,3) (9,9,3) (10,10,4)
                        L12 H  (1,1,3) (2,2,1) (3,3,3) (4,4,4) (5,5,5) (6,6,4) (7,7,5) (8,8,4) (9,9,4) (10,10,5)
                      L11 H  (1,1,4) (2,2,3) (3,3,2) (4,4,4) (5,5,5) (6,6,4) (7,7,5) (8,8,4) (9,9,4) (10,10,5)
                    L10 H  (1,1,4) (2,2,3) (3,3,4) (4,4,3) (5,5,4) (6,6,4) (7,7,5) (8,8,4) (9,9,4) (10,10,5)
                  L9 C 14 -6
                    L10 R
                  L9 C 16 -5
                    L10 R
                  L9 C 18 7
                    L10 C 11 7
                      L11 C 12 7
                        L12 H  (1,1,3) (2,2,1) (3,3,1) (4,4,3) (5,5,5) (6,6,4) (7,7,5) (8,8,4) (9,9,4) (10,10,3)
                      L11 H  (1,1,3) (2,2,1) (3,3,4) (4,4,3) (5,5,5) (6,6,4) (7,7,5) (8,8,4) (9,9,4) (10,10,3)
                    L10 H  (1,1,4) (2,2,3) (3,3,3) (4,4,3) (5,5,5) (6,6,4) (7,7,5) (8,8,4) (9,9,4) (10,10,4)
                  L9 C 17 -5
                    L10 R
                  L9 C 11 7
                    L10 C 12 7
                      L11 C 18 6
                        L12 H  (1,1,3) (2,2,1) (3,3,1) (4,4,3) (5,5,5) (6,6,4) (7,7,5) (8,8,3) (9,9,3) (10,10,4)
                      L11 H  (1,1,3) (2,2,1) (3,3,1) (4,4,3) (5,5,5) (6,6,4) (7,7,5) (8,8,4) (9,9,4) (10,10,5)
                    L10 H  (1,1,3) (2,2,1) (3,3,4) (4,4,3) (5,5,5) (6,6,4) (7,7,5) (8,8,4) (9,9,4) (10,10,5)
                  L9 H  (1,1,4) (2,2,3) (3,3,3) (4,4,3) (5,5,5) (6,6,4) (7,7,5) (8,8,4) (9,9,4) (10,10,5)
                L8 C 13 6
                  L9 C 15 7
                    L10 C 18 7
                      L11 H  (1,1,4) (2,2,3) (3,3,3) (4,4,4) (5,5,5) (6,6,4) (7,7,4) (8,8,4) (9,9,4) (10,10,4)
                    L10 C 17 -5
                      L11 R
                    L10 C 12 7
                      L11 H  (1,1,4) (2,2,3) (3,3,2) (4,4,4) (5,5,5) (6,6,4) (7,7,5) (8,8,4) (9,9,4) (10,10,5)
                    L10 C 11 7
                      L11 C 18 6
                        L12 H  (1,1,3) (2,2,1) (3,3,3) (4,4,4) (5,5,5) (6,6,4) (7,7,4) (8,8,3) (9,9,3) (10,10,4)
                      L11 H  (1,1,3) (2,2,1) (3,3,3) (4,4,4) (5,5,5) (6,6,4) (7,7,5) (8,8,4) (9,9,4) (10,10,5)
                    L10 C 20 7
                      L11 C 18 6
                        L12 H  (1,1,3) (2,2,2) (3,3,3) (4,4,4) (5,5,5) (6,6,4) (7,7,4) (8,8,3) (9,9,3) (10,10,3)
                      L11 H  (1,1,3) (2,2,2) (3,3,3) (4,4,4) (5,5,5) (6,6,4) (7,7,5) (8,8,4) (9,9,4) (10,10,4)
                    L10 C 18 6
                      L11 C 11 6
                        L12 H  (1,1,4) (2,2,2) (3,3,3) (4,4,4) (5,5,5) (6,6,4) (7,7,4) (8,8,3) (9,9,3) (10,10,4)
                      L11 H  (1,1,4) (2,2,3) (3,3,3) (4,4,4) (5,5,5) (6,6,4) (7,7,4) (8,8,3) (9,9,3) (10,10,5)
                    L10 C 11 6
                      L11 C 14 6
                        L12 H  (1,1,4) (2,2,2) (3,3,3) (4,4,3) (5,5,4) (6,6,4) (7,7,5) (8,8,4) (9,9,4) (10,10,5)
                      L11 H  (1,1,4) (2,2,2) (3,3,3) (4,4,4) (5,5,5) (6,6,4) (7,7,5) (8,8,4) (9,9,4) (10,10,5)
                    L10 H  (1,1,4) (2,2,3) (3,3,3) (4,4,4) (5,5,5) (6,6,4) (7,7,5) (8,8,4) (9,9,4) (10,10,4)
                  L9 H  (1,1,4) (2,2,3) (3,3,3) (4,4,3) (5,5,5) (6,6,4) (7,7,5) (8,8,4) (9,9,4) (10,10,5)
                L8 C 14 -6
                  L9 R
                L8 C 23 -5
                  L9 R
                L8 C 18 7
                  L9 H  (1,1,4) (2,2,3) (3,3,4) (4,4,3) (5,5,5) (6,6,4) (7,7,5) (8,8,4) (9,9,4) (10,10,4)
                L8 C 17 -5
                  L9 R
                L8 C 16 7
                  L9 H  (1,1,4) (2,2,3) (3,3,4) (4,4,3) (5,5,5) (6,6,4) (7,7,4) (8,8,4) (9,9,4) (10,10,5)
                L8 C 11 7
                  L9 C 15 7
                    L10 H  (1,1,3) (2,2,1) (3,3,4) (4,4,3) (5,5,4) (6,6,4) (7,7,5) (8,8,4) (9,9,4) (10,10,5)
                  L9 H  (1,1,3) (2,2,1) (3,3,4) (4,4,3) (5,5,5) (6,6,4) (7,7,5) (8,8,4) (9,9,4) (10,10,5)
                L8 C 15 7
                  L9 C 20 7
                    L10 H  (1,1,3) (2,2,2) (3,3,4) (4,4,3) (5,5,4) (6,6,4) (7,7,5) (8,8,4) (9,9,4) (10,10,4)
                  L9 H  (1,1,4) (2,2,3) (3,3,4) (4,4,3) (5,5,4) (6,6,4) (7,7,5) (8,8,4) (9,9,4) (10,10,5)
                L8 C 14 -7
                  L9 R
                L8 C 16 -5
                  L9 R
                L8 C 27 -5
                  L9 R
                L8 C 20 7
                  L9 C 18 6
                    L10 C 15 6
                      L11 H  (1,1,3) (2,2,2) (3,3,4) (4,4,3) (5,5,4) (6,6,3) (7,7,4) (8,8,3) (9,9,3) (10,10,3)
                    L10 H  (1,1,3) (2,2,2) (3,3,4) (4,4,3) (5,5,5) (6,6,4) (7,7,5) (8,8,3) (9,9,3) (10,10,3)
                  L9 H  (1,1,3) (2,2,2) (3,3,4) (4,4,3) (5,5,5) (6,6,4) (7,7,5) (8,8,4) (9,9,4) (10,10,4)
                L8 C 18 6
                  L9 C 11 6
                    L10 H  (1,1,4) (2,2,2) (3,3,4) (4,4,3) (5,5,5) (6,6,4) (7,7,5) (8,8,3) (9,9,3) (10,10,4)
                  L9 H  (1,1,4) (2,2,3) (3,3,4) (4,4,3) (5,5,5) (6,6,4) (7,7,5) (8,8,3) (9,9,3) (10,10,5)
                L8 H  (1,1,4) (2,2,3) (3,3,4) (4,4,3) (5,7,9) (6,6,4) (8,8,4) (9,9,4) (10,10,5)
              L7 H  (1,1,3) (2,8,7) (2,10,7) (3,4,7) (5,5,5) (6,6,5) (7,7,5) (8,10,9) (9,9,4)
            L6 C 10 -6
              L7 C 7 -5
                L8 R
              L7 C 17 -5
                L8 R
              L7 C 19 -5
                L8 R
              L7 C 4 6
                L8 H  (1,1,4) (2,3,7) (4,4,3) (5,5,4) (6,6,4) (7,7,5) (8,8,4) (9,9,4) (10,10,5)
              L7 C 11 -5
                L8 R
              L7 C 13 7
                L8 C 12 7
                  L9 H  (1,1,4) (2,2,3) (3,3,0) (4,4,4) (5,5,5) (6,6,4) (7,7,5) (8,8,4) (9,9,4) (10,10,5)
                L8 C 18 7
                  L9 H  (1,1,4) (2,2,3) (3,3,4) (4,4,4) (5,5,5) (6,6,4) (7,7,4) (8,8,4) (9,9,4) (10,10,3)
                L8 C 12 6
                  L9 H  (1,1,4) (2,2,3) (3,3,2) (4,4,4) (5,5,5) (6,6,4) (7,7,5) (8,8,4) (9,9,4) (10,10,5)
                L8 H  (1,1,4) (2,2,3) (3,3,4) (4,7,8) (5,5,5) (6,6,4) (8,8,4) (9,9,4) (10,10,4)
              L7 H  (1,1,4) (2,2,3) (3,10,8) (4,4,3) (5,5,5) (6,6,4) (7,7,5) (8,8,4) (9,9,4)
            L6 C 4 6
              L7 C 7 -5
                L8 H  (1,1,4) (2,3,7) (4,4,3) (5,5,4) (6,6,5) (7,7,5) (8,8,5) (9,10,7)
              L7 H  (1,1,4) (2,10,8) (3,3,4) (4,4,3) (5,5,4) (6,6,4) (7,7,5) (8,8,4) (9,9,4)
            L6 C 11 -5
              L7 R
            L6 C 7 -5
              L7 H  (1,1,3) (2,2,3) (3,3,3) (4,4,4) (5,5,5) (6,6,5) (7,7,5) (8,8,5) (9,9,4) (10,10,3)
            L6 H  (1,1,3) (2,2,3) (3,10,8) (4,4,4) (5,5,5) (6,6,4) (7,7,5) (8,8,4) (9,9,4)
          L5 C 3 8
            L6 H  (1,1,4) (2,2,4) (3,3,1) (4,4,4) (5,5,5) (6,6,5) (7,7,4) (8,10,9) (9,9,4)
          L5 C 10 8
            L6 H  (1,1,4) (2,2,4) (3,8,9) (4,4,4) (5,5,5) (6,6,5) (7,7,4) (9,9,3) (10,10,2)
          L5 C 2 6
            L6 H  (1,1,4) (2,2,3) (3,4,7) (5,5,5) (6,10,9) (7,7,4) (8,9,8)
          L5 C 7 -5
            L6 C 19 -5
              L7 R
            L6 C 4 6
              L7 H  (1,1,4) (2,2,4) (3,3,4) (4,4,3) (5,5,4) (6,6,5) (7,7,4) (8,9,8) (10,10,4)
            L6 C 10 -6
              L7 C 12 7
                L8 C 13 7
                  L9 H  (1,1,4) (2,2,4) (3,3,0) (4,4,4) (5,5,5) (6,6,5) (7,7,4) (8,8,5) (9,9,4) (10,10,4)
                L8 H  (1,1,4) (2,2,4) (3,3,4) (4,4,3) (5,8,9) (6,6,5) (7,7,4) (9,10,7)
              L7 H  (1,1,4) (2,2,3) (3,10,7) (4,4,4) (5,5,5) (6,6,5) (7,7,4) (8,9,8)
            L6 C 11 6
              L7 H  (1,1,3) (2,2,3) (3,3,4) (4,4,4) (5,5,5) (6,6,5) (7,7,4) (8,8,5) (9,9,3) (10,10,4)
            L6 H  (1,1,4) (2,2,4) (3,4,7) (5,5,5) (6,6,5) (7,7,4) (8,8,5) (9,9,3) (10,10,3)
          L5 C 10 -6
            L6 C 4 6
              L7 H  (1,1,4) (2,2,4) (3,3,4) (4,4,3) (5,5,4) (6,6,4) (7,7,4) (8,8,4) (9,9,4) (10,10,5)
            L6 C 17 7
              L7 H  (1,1,4) (2,2,4) (3,3,5) (4,7,6) (5,5,5) (6,6,4) (8,8,3) (9,9,4) (10,10,5)
            L6 C 17 -5
              L7 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,5) (6,6,4) (7,8,7) (9,9,3) (10,10,4)
            L6 C 12 7
              L7 H  (1,1,4) (2,2,4) (3,4,7) (5,5,5) (6,6,4) (7,8,7) (9,9,4) (10,10,5)
            L6 C 11 6
              L7 H  (1,1,4) (2,2,3) (3,10,9) (4,4,4) (5,5,5) (6,6,4) (7,8,7) (9,9,4)
            L6 H  (1,1,4) (2,2,4) (3,4,8) (5,5,5) (6,6,4) (7,8,7) (9,10,8)
          L5 C 4 6
            L6 H  (1,1,4) (2,2,4) (3,3,4) (4,4,3) (5,5,4) (6,6,4) (7,7,4) (8,8,4) (9,9,3) (10,10,5)
          L5 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,5) (6,6,4) (7,8,7) (9,9,3) (10,10,4)
        L4 C 2 7
          L5 H  (1,1,3) (2,2,4) (3,4,7) (5,5,5) (6,6,5) (7,7,5) (8,8,4) (9,10,7)
        L4 C 4 7
          L5 H  (1,1,4) (2,2,4) (3,3,4) (4,5,7) (6,6,5) (7,7,5) (8,8,4) (9,10,7)
        L4 C 8 -5
          L5 C 10 8
            L6 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,5) (6,6,5) (7,7,5) (8,8,4) (9,9,3) (10,10,1)
          L5 C 10 7
            L6 C 3 8
              L7 H  (1,1,4) (2,2,4) (3,3,1) (4,4,4) (5,5,5) (6,6,5) (7,7,5) (8,8,4) (9,9,3) (10,10,4)
            L6 C 2 6
              L7 H  (1,1,3) (2,2,3) (3,3,4) (4,4,4) (5,5,5) (6,6,5) (7,7,5) (8,8,4) (9,9,3) (10,10,4)
            L6 C 4 6
              L7 H  (1,1,4) (2,2,4) (3,3,4) (4,4,3) (5,5,4) (6,6,5) (7,7,5) (8,8,4) (9,9,3) (10,10,4)
            L6 C 7 -5
              L7 S 8 1 4 1112
            L6 C 11 6
              L7 H  (1,1,3) (2,2,3) (3,3,5) (4,4,4) (5,5,5) (6,6,4) (7,7,5) (8,8,4) (9,9,3) (10,10,4)
            L6 H  (1,1,4) (2,2,4) (3,4,8) (5,5,5) (6,6,4) (7,7,5) (8,8,4) (9,9,3) (10,10,3)
          L5 C 3 8
            L6 H  (1,1,4) (2,2,4) (3,3,1) (4,4,4) (5,5,5) (6,6,5) (7,7,5) (8,8,4) (9,9,4) (10,10,4)
          L5 C 2 6
            L6 H  (1,1,4) (2,2,3) (3,3,4) (4,4,4) (5,6,9) (7,7,5) (8,8,4) (9,10,7)
          L5 C 7 -5
            L6 R
          L5 C 4 6
            L6 H  (1,1,4) (2,2,4) (3,3,4) (4,4,3) (5,5,4) (6,6,4) (7,7,5) (8,8,4) (9,9,4) (10,10,4)
          L5 C 19 7
            L6 C 12 7
              L7 H  (1,1,4) (2,2,4) (3,3,4) (4,4,4) (5,5,5) (6,6,4) (7,7,5) (8,8,4) (9,9,3) (10,10,3)
            L6 C 11 6
              L7 H  (1,1,4) (2,2,3) (3,3,5) (4,4,4) (5,5,5) (6,6,4) (7,7,5) (8,8,4) (9,9,3) (10,10,2)
            L6 H  (1,1,4) (2,2,4) (3,4,8) (5,5,5) (6,6,4) (7,7,5) (8,8,4) (9,9,3) (10,10,3)
          L5 C 19 -5
            L6 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,5) (6,6,4) (7,7,4) (8,8,3) (9,10,7)
          L5 C 12 7
            L6 H  (1,1,4) (2,2,4) (3,4,7) (5,5,5) (6,6,4) (7,7,5) (8,8,4) (9,10,7)
          L5 C 11 6
            L6 H  (1,1,4) (2,2,3) (3,7,9) (4,4,4) (5,5,5) (6,6,4) (8,8,4) (9,10,7)
          L5 H  (1,1,4) (2,2,4) (3,4,8) (5,5,5) (6,6,4) (7,7,5) (8,8,4) (9,10,6)
        L4 C 10 8
          L5 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,5) (6,6,5) (7,7,4) (8,8,4) (9,9,2) (10,10,1)
        L4 C 3 8
          L5 H  (1,1,4) (2,2,4) (3,3,1) (4,4,4) (5,5,5) (6,6,5) (7,7,4) (8,8,4) (9,9,4) (10,10,4)
        L4 C 10 7
          L5 H  (1,1,4) (2,2,4) (3,6,9) (4,4,4) (5,5,5) (7,7,4) (8,8,4) (9,9,2) (10,10,4)
        L4 C 2 6
          L5 H  (1,1,4) (2,2,3) (3,3,4) (4,4,4) (5,5,5) (6,6,5) (7,7,4) (8,8,4) (9,10,7)
        L4 C 7 -5
          L5 C 4 6
            L6 H  (1,1,4) (2,2,4) (3,3,4) (4,4,3) (5,5,4) (6,6,5) (7,7,4) (8,8,4) (9,9,4) (10,10,4)
          L5 C 18 7
            L6 H  (1,1,4) (2,2,4) (3,3,4) (4,4,4) (5,5,5) (6,6,5) (7,7,4) (8,8,3) (9,9,2) (10,10,4)
          L5 C 19 7
            L6 H  (1,1,4) (2,2,4) (3,3,4) (4,4,4) (5,5,5) (6,6,5) (7,7,4) (8,8,4) (9,9,2) (10,10,3)
          L5 C 18 6
            L6 H  (1,1,4) (2,2,4) (3,3,4) (4,4,4) (5,5,5) (6,6,5) (7,7,4) (8,9,6) (10,10,4)
          L5 C 20 7
            L6 H  (1,1,4) (2,2,4) (3,3,4) (4,4,4) (5,5,5) (6,6,5) (7,7,4) (8,8,4) (9,9,3) (10,10,3)
          L5 C 12 7
            L6 H  (1,1,4) (2,2,4) (3,4,7) (5,5,5) (6,6,5) (7,7,4) (8,8,4) (9,10,7)
          L5 H  (1,1,4) (2,2,3) (3,3,4) (4,4,4) (5,5,5) (6,6,5) (7,7,4) (8,8,4) (9,10,6)
        L4 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,5) (6,6,4) (7,7,4) (8,9,6) (10,10,4)
      L3 C 10 -5
        L4 S 5 1 3 1175
      L3 C 7 -5
        L4 C 4 7
          L5 S 6 0 2 806
        L4 C 9 -5
          L5 C 2 7
            L6 S 1 1 2 806
          L5 C 3 8
            L6 H  (1,1,4) (2,2,4) (3,3,1) (4,4,4) (5,5,4) (6,6,5) (7,7,4) (8,8,5) (9,9,4) (10,10,5)
          L5 C 6 8
            L6 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,4) (6,7,5) (8,8,5) (9,9,4) (10,10,5)
          L5 C 10 8
            L6 S 5 1 5 1187
          L5 C 2 6
            L6 C 6 -6
              L7 C 10 -6
                L8 C 4 6
                  L9 C 8 6
                    L10 H  (1,1,4) (2,2,3) (3,3,4) (4,4,3) (5,5,4) (6,6,5) (7,9,7) (8,8,5) (10,10,5)
                  L9 C 12 7
                    L10 H  (1,1,4) (2,2,3) (3,3,2) (4,4,3) (5,5,4) (6,6,5) (7,7,4) (8,8,5) (9,9,4) (10,10,5)
                  L9 C 13 7
                    L10 S 5 1 9 1197
                  L9 C 23 6
                    L10 H  (1,1,4) (2,2,3) (3,5,7) (4,4,3) (6,6,5) (7,7,4) (8,8,5) (9,9,4) (10,10,5)
                  L9 C 33 6
                    L10 H  (1,1,4) (2,2,3) (3,5,7) (4,4,3) (6,6,5) (7,7,4) (8,8,5) (9,9,4) (10,10,5)
                  L9 C 11 7
                    L10 H  (1,1,3) (2,2,1) (3,3,4) (4,4,3) (5,5,4) (6,6,5) (7,7,4) (8,8,5) (9,9,4) (10,10,5)
                  L9 C 14 7
                    L10 S 5 1 9 1205
                  L9 C 15 7
                    L10 H  (1,1,4) (2,2,3) (3,3,4) (4,4,2) (5,5,3) (6,6,4) (7,7,4) (8,8,5) (9,9,4) (10,10,5)
                  L9 C 20 7
                    L10 S 5 1 9 1209
                  L9 C 16 7
                    L10 H  (1,1,4) (2,2,3) (3,3,4) (4,4,3) (5,5,4) (6,6,4) (7,7,4) (8,8,5) (9,9,4) (10,10,5)
                  L9 C 19 7
                    L10 S 5 1 9 1213
                  L9 C 11 6
                    L10 H  (1,1,3) (2,2,2) (3,3,4) (4,4,3) (5,5,4) (6,6,5) (7,7,4) (8,8,5) (9,9,4) (10,10,5)
                  L9 H  (1,1,4) (2,2,3) (3,3,4) (4,4,3) (5,8,8) (6,6,5) (7,7,4) (9,9,4) (10,10,5)
                L8 H  (1,1,4) (2,9,6) (3,4,7) (5,5,4) (6,6,5) (7,7,4) (8,8,5) (10,10,5)
              L7 H  (1,1,3) (2,2,3) (3,3,4) (4,4,4) (5,5,4) (6,10,9) (7,7,4) (8,8,5) (9,9,4)
            L6 C 10 -6
              L7 C 4 6
                L8 S 5 1 6 1220
              L7 C 8 -5
                L8 S 3 0 3 1175
              L7 H  (1,1,4) (2,2,3) (3,3,4) (4,4,4) (5,5,4) (6,8,9) (7,7,3) (9,9,4) (10,10,5)
            L6 H  (1,1,3) (2,2,3) (3,3,4) (4,4,4) (5,5,4) (6,6,5) (7,10,8) (8,8,5) (9,9,4)
          L5 C 4 6
            L6 S 5 1 5 1227
          L5 C 6 -6
            L6 C 10 -6
              L7 C 8 6
                L8 C 12 7
                  L9 C 13 7
                    L10 H  (1,1,4) (2,2,4) (3,3,0) (4,4,4) (5,5,4) (6,6,5) (7,7,4) (8,8,5) (9,9,4) (10,10,5)
                  L9 C 14 6
                    L10 H  (1,1,4) (2,2,4) (3,6,8) (4,4,3) (5,5,4) (7,9,7) (8,8,5) (10,10,5)
                  L9 H  (1,1,4) (2,2,4) (3,3,3) (4,4,4) (5,5,4) (6,8,9) (7,9,7) (10,10,5)
                L8 C 13 7
                  L9 S 5 1 8 1238
                L8 C 11 7
                  L9 C 14 7
                    L10 H  (1,1,4) (2,2,3) (3,3,4) (4,4,3) (5,5,4) (6,10,9) (7,7,4) (8,8,5) (9,9,4)
                  L9 C 13 -5
                    L10 R
                  L9 C 15 -5
                    L10 R
                  L9 C 14 6
                    L10 H  (1,1,4) (2,2,3) (3,3,3) (4,4,3) (5,5,3) (6,6,5) (7,7,4) (8,8,5) (9,9,4) (10,10,5)
                  L9 H  (1,1,4) (2,2,3) (3,10,9) (4,4,4) (5,5,4) (6,8,9) (7,9,7)
                L8 C 14 7
                  L9 S 5 1 8 1250
                L8 C 12 -5
                  L9 R
                L8 C 13 -5
                  L9 S 5 1 8 1254
                L8 C 15 -5
                  L9 R
                L8 C 20 -5
                  L9 S 5 1 8 1258
                L8 C 11 6
                  L9 H  (1,1,3) (2,2,3) (3,3,3) (4,4,4) (5,5,4) (6,6,5) (7,7,4) (8,8,5) (9,9,4) (10,10,5)
                L8 H  (1,1,4) (2,2,4) (3,3,3) (4,4,4) (5,5,4) (6,6,5) (7,9,7) (8,10,9)
              L7 H  (1,1,4) (2,2,3) (3,3,4) (4,4,3) (5,5,4) (6,10,9) (7,7,4) (8,8,5) (9,9,4)
            L6 C 8 -5
              L7 S 8 1 3 1175
            L6 C 11 6
              L7 H  (1,1,3) (2,2,3) (3,3,5) (4,4,4) (5,5,4) (6,6,5) (7,7,4) (8,8,5) (9,9,3) (10,10,4)
            L6 C 12 -5
              L7 R
            L6 C 20 -5
              L7 R
            L6 C 13 7
              L7 H  (1,1,4) (2,2,4) (3,3,3) (4,4,4) (5,5,4) (6,6,5) (7,7,4) (8,10,9) (9,9,3)
            L6 C 19 7
              L7 H  (1,1,4) (2,2,4) (3,6,9) (4,4,4) (5,5,4) (7,7,4) (8,8,5) (9,9,3) (10,10,3)
            L6 C 14 6
              L7 H  (1,1,4) (2,2,4) (3,6,9) (4,4,3) (5,5,4) (7,7,4) (8,10,9) (9,9,3)
            L6 H  (1,1,4) (2,2,4) (3,3,3) (4,4,4) (5,5,4) (6,6,5) (7,7,4) (8,10,9) (9,9,3)
          L5 C 8 -5
            L6 S 3 0 3 1175
          L5 C 10 -6
            L6 S 5 1 5 1279
          L5 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,4) (6,8,9) (7,7,3) (9,10,7)
        L4 C 2 7
          L5 H  (1,1,3) (2,2,4) (3,3,4) (4,4,4) (5,5,4) (6,6,5) (7,7,4) (8,8,4) (9,9,4) (10,10,4)
        L4 C 10 8
          L5 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,4) (6,6,5) (7,7,4) (8,8,4) (9,9,3) (10,10,1)
        L4 C 10 7
          L5 H  (1,1,4) (2,10,7) (3,3,5) (4,4,4) (5,5,4) (6,6,5) (7,7,4) (8,8,4) (9,9,3)
        L4 C 3 8
          L5 H  (1,1,4) (2,2,4) (3,3,1) (4,4,4) (5,5,4) (6,6,5) (7,7,4) (8,8,4) (9,9,4) (10,10,4)
        L4 C 6 8
          L5 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,4) (6,6,2) (7,7,4) (8,8,4) (9,9,4) (10,10,4)
        L4 C 4 6
          L5 H  (1,1,4) (2,2,4) (3,3,4) (4,4,3) (5,5,4) (6,6,5) (7,7,4) (8,8,4) (9,9,4) (10,10,4)
        L4 C 6 -6
          L5 C 8 6
            L6 C 2 6
              L7 H  (1,1,4) (2,2,3) (3,3,4) (4,4,4) (5,5,4) (6,6,5) (7,7,4) (8,8,4) (9,9,4) (10,10,4)
            L6 C 18 7
              L7 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,4) (6,6,5) (7,7,4) (8,8,3) (9,9,2) (10,10,4)
            L6 C 19 7
              L7 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,4) (6,6,5) (7,7,4) (8,8,4) (9,9,2) (10,10,3)
            L6 C 18 6
              L7 C 20 7
                L8 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,4) (6,9,8) (7,7,4) (8,8,4) (10,10,3)
              L7 C 12 7
                L8 H  (1,1,4) (2,2,4) (3,3,4) (4,4,4) (5,5,4) (6,6,5) (7,7,4) (8,8,4) (9,10,7)
              L7 C 11 6
                L8 H  (1,1,4) (2,2,3) (3,3,5) (4,4,4) (5,5,4) (6,6,5) (7,7,4) (8,8,4) (9,10,6)
              L7 H  (1,1,4) (2,2,4) (3,6,9) (4,4,4) (5,5,4) (7,7,4) (8,8,4) (9,9,3) (10,10,4)
            L6 C 20 7
              L7 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,4) (6,6,5) (7,7,4) (8,8,4) (9,9,3) (10,10,3)
            L6 C 12 7
              L7 H  (1,1,4) (2,2,4) (3,3,4) (4,4,4) (5,5,4) (6,6,5) (7,7,4) (8,8,4) (9,10,7)
            L6 C 19 6
              L7 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,4) (6,6,5) (7,7,4) (8,8,4) (9,10,6)
            L6 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,4) (6,6,5) (7,7,4) (8,9,6) (10,10,4)
          L5 C 2 6
            L6 H  (1,1,4) (2,2,3) (3,3,4) (4,4,4) (5,5,4) (6,6,5) (7,7,4) (8,8,4) (9,9,4) (10,10,4)
          L5 C 19 7
            L6 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,4) (6,6,5) (7,7,4) (8,8,4) (9,9,3) (10,10,3)
          L5 C 19 -5
            L6 C 12 7
              L7 H  (1,1,4) (2,2,4) (3,6,8) (4,4,4) (5,5,4) (7,7,4) (8,8,4) (9,9,4) (10,10,4)
            L6 H  (1,1,4) (2,2,3) (3,3,5) (4,4,4) (5,5,4) (6,6,5) (7,7,4) (8,8,4) (9,10,7)
          L5 H  (1,1,4) (2,3,8) (4,4,4) (5,5,4) (6,6,5) (7,7,4) (8,8,4) (9,10,7)
        L4 C 8 6
          L5 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,4) (6,6,5) (7,7,3) (8,8,4) (9,10,7)
        L4 C 2 6
          L5 H  (1,1,4) (2,2,3) (3,3,4) (4,4,4) (5,5,4) (6,6,5) (7,7,4) (8,8,4) (9,9,4) (10,10,4)
        L4 C 19 7
          L5 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,4) (6,6,5) (7,7,4) (8,8,4) (9,9,3) (10,10,3)
        L4 C 14 6
          L5 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,3) (6,6,5) (7,7,4) (8,8,4) (9,9,4) (10,10,4)
        L4 H  (1,1,4) (2,3,8) (4,4,4) (5,5,4) (6,7,8) (8,8,4) (9,9,4) (10,10,4)
      L3 C 9 -5
        L4 S 5 1 3 1337
      L3 C 2 7
        L4 H  (1,1,3) (2,2,4) (3,3,4) (4,4,4) (5,5,4) (6,6,4) (7,7,4) (8,8,4) (9,9,4) (10,10,4)
      L3 C 4 7
        L4 S 5 1 3 1341
      L3 C 6 8
        L4 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,4) (6,6,1) (7,7,3) (8,8,4) (9,9,4) (10,10,4)
      L3 C 10 8
        L4 S 5 1 3 1345
      L3 C 6 7
        L4 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,4) (6,6,4) (7,7,3) (8,8,4) (9,9,4) (10,10,4)
      L3 C 10 7
        L4 S 5 1 3 1349
      L3 C 3 8
        L4 H  (1,1,4) (2,2,4) (3,3,1) (4,4,4) (5,5,4) (6,6,4) (7,7,4) (8,8,4) (9,9,4) (10,10,4)
      L3 C 2 6
        L4 H  (1,1,4) (2,2,3) (3,3,4) (4,4,4) (5,5,4) (6,6,4) (7,7,4) (8,8,4) (9,9,4) (10,10,4)
      L3 C 4 6
        L4 S 5 1 3 1355
      L3 C 8 6
        L4 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,4) (6,6,4) (7,7,4) (8,8,4) (9,10,7)
      L3 C 16 7
        L4 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,4) (6,6,3) (7,7,3) (8,8,4) (9,9,4) (10,10,4)
      L3 C 19 7
        L4 S 5 1 3 1361
      L3 C 16 -5
        L4 C 19 -5
          L5 C 12 7
            L6 H  (1,1,4) (2,2,4) (3,3,4) (4,4,4) (5,5,4) (6,6,4) (7,7,4) (8,8,4) (9,9,4) (10,10,4)
          L5 C 13 7
            L6 S 5 1 5 1367
          L5 C 11 7
            L6 H  (1,1,4) (2,2,3) (3,3,5) (4,4,4) (5,5,4) (6,6,4) (7,7,4) (8,8,4) (9,9,4) (10,10,4)
          L5 H  (1,1,4) (2,2,4) (3,4,8) (5,5,4) (6,6,4) (7,7,4) (8,8,4) (9,9,4) (10,10,4)
        L4 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,4) (6,6,4) (7,7,4) (8,8,4) (9,10,7)
      L3 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,4) (6,7,7) (8,8,4) (9,9,4) (10,10,4)
    L2 C 7 7
      L3 C 9 -5
        L4 S 1 1 2 1374
      L3 C 3 -5
        L4 C 9 8
          L5 H  (1,5,9) (2,2,5) (3,7,9) (4,4,5) (6,6,4) (8,8,2) (9,9,2) (10,10,4)
        L4 C 10 7
          L5 C 6 7
            L6 H  (1,1,4) (2,2,5) (3,3,5) (4,4,5) (5,5,4) (6,6,4) (7,9,6) (8,8,3) (10,10,4)
          L5 C 8 6
            L6 H  (1,1,4) (2,2,5) (3,3,5) (4,4,5) (5,5,5) (6,7,7) (8,8,2) (9,9,3) (10,10,4)
          L5 C 2 -5
            L6 S 7 0 2 1374
          L5 H  (1,1,3) (2,10,8) (2,7,10) (3,3,4) (4,4,5) (5,5,5) (6,6,4) (7,9,8) (8,8,3) (9,10,7)
        L4 C 9 7
          L5 C 6 7
            L6 S 5 1 4 1388
          L5 C 7 8
            L6 S 5 1 4 1380
          L5 C 2 -5
            L6 C 6 -5
              L7 S 1 0 2 806
            L6 C 4 7
              L7 H  (1,1,5) (2,2,5) (3,3,4) (4,4,5) (5,5,3) (6,6,3) (7,7,4) (8,8,2) (9,9,5) (10,10,4)
            L6 C 8 6
              L7 H  (1,1,5) (2,2,5) (3,3,5) (4,4,5) (5,5,4) (6,6,3) (7,7,4) (8,8,0) (9,9,4) (10,10,4)
            L6 C 10 6
              L7 H  (1,1,4) (2,2,5) (3,3,5) (4,4,5) (5,5,4) (6,6,3) (7,7,4) (8,8,2) (9,9,4) (10,10,3)
            L6 C 4 -5
              L7 S 6 1 2 806
            L6 H  (1,1,5) (2,2,5) (3,3,4) (4,4,5) (5,5,4) (6,6,3) (7,9,8) (8,8,2) (10,10,4)
          L5 C 4 -5
            L6 S 5 1 5 1405
          L5 C 8 6
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,4) (6,6,4) (7,7,4) (8,8,0) (9,9,4) (10,10,4)
          L5 C 2 8
            L6 H  (1,1,4) (2,2,2) (3,3,3) (4,4,5) (5,5,4) (6,6,4) (7,7,5) (8,8,2) (9,9,5) (10,10,4)
          L5 C 4 8
            L6 S 5 1 5 1411
          L5 C 6 6
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,4) (6,6,3) (7,7,4) (8,8,2) (9,9,5) (10,10,4)
          L5 C 10 6
            L6 S 5 1 5 1415
          L5 C 2 -6
            L6 C 4 -6
              L7 C 17 -5
                L8 C 20 6
                  L9 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,4) (6,6,4) (7,7,5) (8,8,2) (9,9,4) (10,10,3)
                L8 H  (1,1,4) (2,4,9) (3,3,4) (5,5,4) (6,6,4) (7,7,5) (8,8,2) (9,9,4) (10,10,4)
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,4) (6,7,7) (8,8,2) (9,9,5) (10,10,4)
            L6 H  (1,1,4) (2,2,5) (3,3,3) (4,4,5) (5,5,4) (6,6,4) (7,9,9) (8,8,2) (10,10,4)
          L5 H  (1,1,4) (2,2,5) (3,3,3) (4,4,5) (5,5,4) (6,6,4) (7,9,9) (8,8,2) (10,10,4)
        L4 C 6 7
          L5 C 2 -5
            L6 C 4 -5
              L7 H  (1,1,5) (2,2,5) (3,3,5) (4,4,5) (5,5,4) (6,7,6) (8,9,6) (10,10,4)
            L6 H  (1,1,5) (2,2,5) (3,3,4) (4,4,5) (5,5,3) (6,7,6) (8,8,3) (9,9,5) (10,10,4)
          L5 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,4) (6,7,6) (8,8,3) (9,9,5) (10,10,4)
        L4 C 2 -5
          L5 C 4 7
            L6 C 6 -5
              L7 S 1 0 2 1374
            L6 H  (1,1,5) (2,2,5) (3,3,4) (4,4,5) (5,5,3) (6,6,3) (7,9,8) (8,8,3) (10,10,4)
          L5 C 8 6
            L6 H  (1,5,9) (2,2,5) (3,3,5) (4,4,5) (6,7,7) (8,9,5) (10,10,4)
          L5 C 6 6
            L6 C 10 -5
              L7 C 4 -5
                L8 S 6 1 2 806
              L7 C 7 8
                L8 H  (1,1,5) (2,2,5) (3,3,4) (4,4,5) (5,5,4) (6,6,3) (7,7,1) (8,8,3) (9,9,5) (10,10,4)
              L7 C 16 -5
                L8 R
              L7 C 17 7
                L8 H  (1,1,5) (2,2,5) (3,3,4) (4,4,5) (5,5,4) (6,6,3) (7,7,2) (8,8,3) (9,9,5) (10,10,4)
              L7 C 17 6
                L8 H  (1,1,5) (2,2,5) (3,3,4) (4,4,5) (5,5,4) (6,6,3) (7,9,7) (8,8,3) (10,10,4)
              L7 C 12 7
                L8 C 20 7
                  L9 H  (1,1,5) (2,2,5) (3,3,4) (4,7,8) (4,9,9) (5,5,4) (6,6,3) (7,9,8) (8,8,3) (10,10,4)
                L8 H  (1,9,9) (2,2,4) (3,3,4) (4,4,5) (5,5,4) (6,6,3) (7,7,4) (8,8,3) (10,10,4)
              L7 H  (1,9,9) (2,2,5) (3,3,4) (4,4,5) (5,7,7) (6,6,3) (8,8,3) (10,10,4)
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,4) (6,6,3) (7,7,4) (8,8,3) (9,9,4) (10,10,4)
          L5 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,4) (6,7,7) (8,8,3) (9,9,4) (10,10,4)
        L4 C 4 -5
          L5 C 10 -5
            L6 S 6 1 2 806
          L5 C 8 6
            L6 H  (1,1,4) (2,9,8) (3,3,4) (4,4,5) (5,5,5) (6,6,4) (7,7,4) (8,8,2) (10,10,4)
          L5 C 2 8
            L6 H  (1,1,3) (2,2,2) (3,3,4) (4,4,5) (5,5,5) (6,6,4) (7,7,5) (8,8,3) (9,9,4) (10,10,4)
          L5 C 6 6
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,4) (6,6,3) (7,7,4) (8,8,3) (9,9,4) (10,10,4)
          L5 C 2 -6
            L6 C 7 8
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,5) (6,6,4) (7,7,2) (8,8,3) (9,9,4) (10,10,4)
            L6 C 19 7
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,5) (6,6,4) (7,9,7) (8,8,3) (10,10,3)
            L6 C 18 7
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,5) (6,6,4) (7,7,5) (8,8,2) (9,10,6)
            L6 C 19 -5
              L7 H  (1,1,3) (2,2,4) (3,3,4) (4,4,5) (5,5,5) (6,6,4) (7,7,5) (8,8,3) (9,9,4) (10,10,3)
            L6 C 16 7
              L7 C 20 7
                L8 H  (1,1,3) (2,2,5) (3,3,4) (4,4,5) (5,5,5) (6,6,4) (7,7,4) (8,8,3) (9,9,4) (10,10,3)
              L7 H  (1,1,4) (2,10,8) (3,3,4) (4,4,5) (5,5,5) (6,6,4) (7,9,7) (8,8,3)
            L6 C 20 7
              L7 H  (1,1,3) (2,2,5) (3,3,4) (4,4,5) (5,5,5) (6,6,4) (7,9,8) (8,8,3) (10,10,3)
            L6 C 15 6
              L7 H  (1,1,4) (2,10,8) (3,3,4) (4,4,5) (5,5,5) (6,6,3) (7,7,4) (8,8,3) (9,9,4)
            L6 C 14 -6
              L7 R
            L6 C 16 -5
              L7 R
            L6 C 18 6
              L7 H  (1,1,4) (2,8,7) (3,3,4) (4,4,5) (5,5,5) (6,6,4) (7,10,8) (9,9,3)
            L6 H  (1,1,4) (2,10,8) (3,3,4) (4,4,5) (5,5,5) (6,6,4) (7,9,7) (8,8,3)
          L5 H  (1,1,3) (2,10,8) (3,3,4) (4,4,5) (5,5,5) (6,6,4) (7,9,8) (8,8,3)
        L4 C 8 6
          L5 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,4) (6,6,4) (7,7,4) (8,8,2) (9,9,4) (10,10,4)
        L4 C 6 6
          L5 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,4) (6,6,3) (7,9,8) (8,8,3) (10,10,4)
        L4 C 2 8
          L5 H  (1,1,4) (2,2,2) (3,3,3) (4,4,5) (5,5,4) (6,6,4) (7,7,5) (8,8,3) (9,9,5) (10,10,4)
        L4 C 4 8
          L5 H  (1,1,4) (2,2,5) (3,3,3) (4,4,2) (5,5,4) (6,6,4) (7,7,5) (8,8,3) (9,9,5) (10,10,4)
        L4 C 10 -5
          L5 C 2 -6
            L6 C 4 -6
              L7 C 7 8
                L8 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,4) (6,6,4) (7,7,2) (8,8,3) (9,9,5) (10,10,4)
              L7 C 16 7
                L8 C 17 7
                  L9 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,4) (6,6,4) (7,7,0) (8,8,3) (9,9,5) (10,10,4)
                L8 C 17 6
                  L9 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,4) (6,6,4) (7,7,2) (8,8,3) (9,9,5) (10,10,4)
                L8 C 20 7
                  L9 C 18 7
                    L10 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,4) (6,6,4) (7,7,4) (8,8,2) (9,9,3) (10,10,4)
                  L9 C 12 7
                    L10 H  (1,1,4) (2,2,3) (3,3,3) (4,4,5) (5,5,4) (6,6,4) (7,7,4) (8,8,3) (9,9,5) (10,10,4)
                  L9 C 13 7
                    L10 H  (1,1,4) (2,2,4) (3,3,3) (4,4,4) (5,5,4) (6,6,4) (7,7,4) (8,8,3) (9,9,5) (10,10,4)
                  L9 C 14 7
                    L10 H  (1,1,4) (2,9,9) (3,3,4) (4,4,4) (5,5,4) (6,6,4) (7,7,4) (8,8,3) (10,10,4)
                  L9 H  (1,1,4) (2,9,9) (3,7,7) (4,4,5) (5,5,4) (6,6,4) (8,8,3) (10,10,4)
                L8 C 11 -5
                  L9 R
                L8 C 19 -5
                  L9 R
                L8 C 14 7
                  L9 H  (1,1,4) (2,9,9) (3,3,4) (4,4,4) (5,5,4) (6,6,4) (7,7,4) (8,8,3) (10,10,4)
                L8 H  (1,1,4) (2,9,9) (3,7,7) (4,4,5) (5,5,4) (6,6,4) (8,8,3) (10,10,4)
              L7 C 15 6
                L8 H  (1,1,4) (2,2,5) (3,3,4) (4,9,9) (5,5,4) (6,6,3) (7,7,4) (8,8,3) (10,10,4)
              L7 H  (1,1,4) (2,4,9) (2,9,9) (3,8,7) (3,4,8) (5,5,4) (6,6,4) (7,8,7) (7,9,9) (10,10,4)
            L6 H  (1,1,4) (2,4,9) (3,3,3) (5,5,4) (6,6,4) (7,9,9) (8,8,3) (10,10,4)
          L5 H  (1,1,4) (2,4,9) (3,3,3) (5,5,4) (6,6,4) (7,9,9) (8,8,3) (10,10,4)
        L4 H  (1,3,7) (2,2,5) (4,4,5) (5,5,4) (6,6,4) (7,9,8) (8,8,3) (10,10,4)
      L3 C 9 8
        L4 H  (1,1,5) (2,2,4) (3,3,5) (4,4,4) (5,5,5) (6,6,4) (7,7,5) (8,8,2) (9,9,2) (10,10,4)
      L3 C 10 7
        L4 H  (1,1,4) (2,2,4) (3,7,9) (4,4,4) (5,5,5) (6,6,4) (8,8,3) (9,10,7)
      L3 C 9 7
        L4 C 6 7
          L5 S 5 1 3 1537
        L4 C 7 8
          L5 S 5 1 3 1535
        L4 C 2 7
          L5 H  (1,1,4) (2,2,4) (3,3,3) (4,4,4) (5,5,5) (6,6,4) (7,7,5) (8,8,2) (9,9,5) (10,10,4)
        L4 C 4 7
          L5 S 5 1 4 1544
        L4 C 8 6
          L5 H  (1,1,5) (2,2,4) (3,3,5) (4,4,4) (5,5,5) (6,6,4) (7,7,4) (8,8,0) (9,9,4) (10,10,4)
        L4 C 2 -5
          L5 C 6 -5
            L6 S 1 0 2 806
          L5 H  (1,1,5) (2,2,4) (3,3,5) (4,4,4) (5,5,4) (6,6,3) (7,7,4) (8,8,2) (9,9,5) (10,10,4)
        L4 H  (1,1,4) (2,2,4) (3,3,4) (4,4,4) (5,5,5) (6,6,4) (7,9,9) (8,8,2) (10,10,4)
      L3 C 4 -5
        L4 C 10 -5
          L5 S 6 1 2 806
        L4 C 6 7
          L5 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,4) (6,6,4) (7,7,4) (8,8,3) (9,9,4) (10,10,4)
        L4 C 2 7
          L5 H  (1,1,3) (2,2,4) (3,3,3) (4,4,4) (5,5,5) (6,6,4) (7,7,5) (8,8,3) (9,9,4) (10,10,4)
        L4 C 8 6
          L5 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,5) (6,6,4) (7,7,4) (8,8,2) (9,9,4) (10,10,4)
        L4 C 6 6
          L5 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,4) (6,6,3) (7,7,4) (8,8,3) (9,9,4) (10,10,4)
        L4 C 2 -5
          L5 C 7 8
            L6 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,5) (6,6,4) (7,7,2) (8,8,3) (9,9,4) (10,10,4)
          L5 C 19 7
            L6 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,5) (6,6,4) (7,7,5) (8,8,3) (9,9,3) (10,10,3)
          L5 C 18 7
            L6 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,5) (6,6,4) (7,7,5) (8,8,2) (9,9,3) (10,10,4)
          L5 C 19 -5
            L6 C 29 -6
              L7 R
            L6 C 16 7
              L7 H  (1,1,4) (2,2,4) (3,7,8) (4,4,4) (5,5,5) (6,6,4) (8,8,3) (9,9,4) (10,10,4)
            L6 C 15 6
              L7 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,5) (6,6,3) (7,7,4) (8,8,3) (9,9,4) (10,10,4)
            L6 C 14 -6
              L7 R
            L6 C 16 -5
              L7 R
            L6 C 11 7
              L7 H  (1,1,4) (2,2,4) (3,3,4) (4,4,4) (5,5,5) (6,6,4) (7,7,5) (8,8,3) (9,9,4) (10,10,3)
            L6 C 12 -5
              L7 R
            L6 C 20 -5
              L7 R
            L6 C 17 7
              L7 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,5) (6,6,4) (7,7,3) (8,8,3) (9,9,4) (10,10,4)
            L6 C 11 6
              L7 H  (1,1,3) (2,2,3) (3,3,4) (4,4,4) (5,5,5) (6,6,4) (7,7,5) (8,8,3) (9,9,4) (10,10,3)
            L6 C 17 6
              L7 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,5) (6,6,4) (7,7,3) (8,8,3) (9,9,4) (10,10,4)
            L6 H  (1,1,4) (2,2,4) (3,3,4) (4,4,4) (5,5,5) (6,6,4) (7,9,8) (8,8,3) (10,10,4)
          L5 H  (1,1,4) (2,2,4) (3,7,9) (4,4,4) (5,5,5) (6,6,4) (8,8,3) (9,10,7)
        L4 H  (1,1,4) (2,2,4) (3,3,4) (4,4,4) (5,5,5) (6,6,4) (7,9,8) (8,8,3) (10,10,4)
      L3 C 6 7
        L4 H  (1,1,5) (2,2,4) (3,3,4) (4,4,4) (5,5,3) (6,6,4) (7,7,4) (8,8,3) (9,9,5) (10,10,4)
      L3 C 2 7
        L4 H  (1,1,4) (2,2,4) (3,3,2) (4,4,4) (5,5,4) (6,6,4) (7,7,5) (8,8,3) (9,9,5) (10,10,4)
      L3 C 8 6
        L4 H  (1,1,5) (2,2,4) (3,3,4) (4,4,4) (5,5,4) (6,6,4) (7,7,4) (8,8,2) (9,9,4) (10,10,4)
      L3 C 4 8
        L4 H  (1,1,5) (2,2,4) (3,3,3) (4,4,1) (5,5,4) (6,6,4) (7,7,5) (8,8,3) (9,9,5) (10,10,4)
      L3 C 4 7
        L4 H  (1,1,5) (2,2,4) (3,3,3) (4,4,4) (5,5,4) (6,6,4) (7,9,9) (8,8,3) (10,10,4)
      L3 C 6 6
        L4 H  (1,1,5) (2,2,4) (3,3,4) (4,4,4) (5,5,4) (6,6,3) (7,7,4) (8,8,3) (9,9,5) (10,10,4)
      L3 C 10 -5
        L4 C 2 -5
          L5 H  (1,1,5) (2,2,4) (3,3,4) (4,4,4) (5,5,4) (6,7,7) (8,8,3) (9,9,5) (10,10,4)
        L4 H  (1,1,4) (2,2,4) (3,3,4) (4,4,4) (5,5,4) (6,6,4) (7,9,9) (8,8,3) (10,10,4)
      L3 H  (1,1,4) (2,2,4) (3,3,4) (4,4,4) (5,5,4) (6,6,4) (7,7,5) (8,8,3) (9,9,4) (10,10,4)
    L2 C 9 7
      L3 S 5 1 2 1614
    L2 C 3 -5
      L3 C 6 -5
        L4 C 10 -5
          L5 C 2 7
            L6 S 5 0 2 1614
          L5 C 4 7
            L6 S 0 1 2 1614
          L5 C 2 -5
            L6 R
          L5 C 4 -5
            L6 S 5 1 5 1625
          L5 C 8 -5
            L6 C 7 -5
              L7 S 5 0 5 1625
            L6 C 9 -5
              L7 S 0 1 5 1625
            L6 C 15 7
              L7 C 20 7
                L8 H  (1,1,4) (2,7,8) (3,3,4) (4,9,8) (5,5,4) (6,6,4) (8,8,4) (10,10,4)
              L7 C 11 -5
                L8 R
              L7 C 19 -5
                L8 S 0 1 7 1637
              L7 C 12 7
                L8 H  (1,1,4) (2,2,4) (3,3,3) (4,7,8) (5,5,4) (6,6,4) (8,8,4) (9,9,5) (10,10,4)
              L7 C 18 7
                L8 S 0 1 7 1641
              L7 C 13 7
                L8 H  (1,1,4) (2,9,9) (3,3,3) (4,4,3) (5,5,4) (6,6,4) (7,7,5) (8,8,4) (10,10,4)
              L7 C 17 7
                L8 S 0 1 7 1645
              L7 C 20 6
                L8 H  (1,1,3) (2,2,5) (3,3,4) (4,9,8) (5,5,4) (6,6,4) (7,7,5) (8,8,4) (10,10,3)
              L7 H  (1,1,4) (2,3,8) (4,7,8) (5,5,4) (6,6,4) (8,9,8) (10,10,4)
            L6 C 20 7
              L7 S 5 0 6 1650
            L6 C 11 -5
              L7 R
            L6 C 14 -5
              L7 S 5 1 6 1654
            L6 C 16 -5
              L7 S 5 0 6 1654
            L6 C 19 -5
              L7 S 0 1 6 1654
            L6 C 12 7
              L7 C 17 7
                L8 C 15 6
                  L9 C 20 6
                    L10 H  (1,1,3) (2,2,3) (3,3,3) (4,4,4) (5,5,3) (6,6,3) (7,7,3) (8,8,3) (9,9,4) (10,10,3)
                  L9 H  (1,1,4) (2,2,4) (3,3,3) (4,4,4) (5,5,3) (6,6,3) (7,7,3) (8,8,3) (9,9,5) (10,10,4)
                L8 H  (1,1,4) (2,2,4) (3,3,3) (4,4,5) (5,5,4) (6,6,4) (7,7,4) (8,8,3) (9,9,5) (10,10,4)
              L7 C 18 7
                L8 C 13 7
                  L9 S 0 1 7 1667
                L8 C 15 6
                  L9 H  (1,1,4) (2,2,4) (3,3,3) (4,4,4) (5,5,3) (6,6,3) (7,7,4) (8,8,3) (9,9,4) (10,10,4)
                L8 H  (1,1,4) (2,2,4) (3,3,3) (4,4,5) (5,5,4) (6,6,4) (7,7,5) (8,8,3) (9,9,4) (10,10,4)
              L7 C 15 6
                L8 C 20 6
                  L9 H  (1,1,3) (2,2,3) (3,3,3) (4,4,4) (5,5,3) (6,6,3) (7,7,5) (8,8,4) (9,9,5) (10,10,3)
                L8 H  (1,1,4) (2,2,4) (3,3,3) (4,4,4) (5,5,3) (6,6,3) (7,7,5) (8,8,4) (9,9,5) (10,10,4)
              L7 C 20 6
                L8 C 13 7
                  L9 S 5 1 7 1677
                L8 C 17 6
                  L9 H  (1,1,3) (2,2,3) (3,3,3) (4,4,5) (5,5,4) (6,6,4) (7,7,4) (8,8,4) (9,9,4) (10,10,3)
                L8 H  (1,1,3) (2,2,3) (3,3,3) (4,4,4) (5,5,4) (6,6,4) (7,7,5) (8,8,4) (9,9,5) (10,10,3)
              L7 H  (1,1,4) (2,2,4) (3,3,3) (4,4,5) (5,5,4) (6,6,4) (7,9,8) (8,8,4) (10,10,4)
            L6 C 13 7
              L7 S 5 1 6 1684
            L6 C 17 7
              L7 S 5 0 6 1684
            L6 C 18 7
              L7 S 0 1 6 1684
            L6 C 15 6
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,7,8) (5,5,3) (6,6,3) (8,8,4) (9,9,5) (10,10,4)
            L6 C 20 6
              L7 S 5 0 6 1692
            L6 H  (1,1,4) (2,4,8) (3,3,4) (5,5,4) (6,6,4) (7,9,8) (8,8,4) (10,10,4)
          L5 C 7 -5
            L6 C 12 -5
              L7 R
            L6 C 9 -5
              L7 C 13 -5
                L8 S 5 1 6 1698
              L7 C 11 7
                L8 H  (1,1,4) (2,2,2) (3,4,7) (5,5,4) (6,6,5) (7,7,4) (8,8,5) (9,9,4) (10,10,5)
              L7 C 14 7
                L8 S 5 1 7 1703
              L7 C 17 7
                L8 H  (1,1,4) (2,2,4) (3,3,2) (4,4,4) (5,5,4) (6,6,5) (7,7,4) (8,8,4) (9,9,4) (10,10,5)
              L7 C 18 7
                L8 S 5 1 7 1707
              L7 C 11 6
                L8 C 14 6
                  L9 C 17 6
                    L10 H  (1,1,4) (2,2,4) (3,3,2) (4,8,8) (5,5,4) (6,6,5) (7,7,4) (9,9,4) (10,10,5)
                  L9 H  (1,1,4) (2,8,8) (3,3,2) (4,4,4) (5,5,4) (6,6,5) (7,7,4) (9,9,4) (10,10,5)
                L8 H  (1,1,4) (2,2,4) (3,3,2) (4,4,3) (5,5,4) (6,6,5) (7,7,4) (8,8,5) (9,9,4) (10,10,5)
              L7 H  (1,1,4) (2,2,3) (3,3,2) (4,4,4) (5,5,4) (6,6,5) (7,7,4) (8,8,5) (9,9,4) (10,10,5)
            L6 C 18 7
              L7 H  (1,1,4) (2,2,4) (3,3,4) (4,4,5) (5,5,4) (6,6,5) (7,7,4) (8,8,3) (9,9,3) (10,10,4)
            L6 C 18 -5
              L7 C 17 7
                L8 H  (1,1,4) (2,2,4) (3,3,4) (4,7,8) (5,5,4) (6,6,5) (8,8,3) (9,9,4) (10,10,4)
              L7 C 28 -6
                L8 R
              L7 C 19 7
                L8 H  (1,1,4) (2,2,4) (3,3,4) (4,4,5) (5,5,4) (6,6,5) (7,7,4) (8,8,4) (9,9,2) (10,10,4)
              L7 H  (1,1,4) (2,3,7) (4,8,8) (5,5,4) (6,6,5) (7,7,4) (9,9,4) (10,10,4)
            L6 H  (1,1,4) (2,2,4) (3,4,8) (5,5,4) (6,6,5) (7,7,4) (8,9,7) (10,10,4)
          L5 C 9 -5
            L6 S 5 1 5 1727
          L5 C 17 7
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,4) (6,6,4) (7,7,3) (8,8,2) (9,9,4) (10,10,4)
          L5 C 18 7
            L6 S 5 1 5 1731
          L5 C 17 6
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,4) (6,6,4) (7,8,6) (9,9,4) (10,10,4)
          L5 C 18 6
            L6 S 5 1 5 1735
          L5 C 28 -5
            L6 R
          L5 C 15 7
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,4) (6,6,4) (7,8,6) (9,9,4) (10,10,4)
          L5 C 20 7
            L6 S 5 1 5 1741
          L5 C 11 -5
            L6 R
          L5 C 14 -5
            L6 S 5 1 5 1745
          L5 C 16 -5
            L6 R
          L5 C 19 -5
            L6 S 5 1 5 1749
          L5 C 12 7
            L6 H  (1,1,4) (2,2,4) (3,3,3) (4,4,5) (5,5,4) (6,6,4) (7,7,4) (8,8,3) (9,9,4) (10,10,4)
          L5 C 13 7
            L6 S 5 1 5 1753
          L5 C 15 6
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,3) (6,6,3) (7,7,4) (8,8,3) (9,9,4) (10,10,4)
          L5 H  (1,1,4) (2,4,9) (3,3,4) (5,5,4) (6,6,4) (7,7,4) (8,8,3) (9,9,4) (10,10,4)
        L4 C 9 -5
          L5 C 2 7
            L6 S 1 1 2 806
          L5 C 4 7
            L6 C 2 -5
              L7 S 1 0 2 1374
            L6 C 7 -5
              L7 S 6 0 2 806
            L6 C 10 8
              L7 H  (1,1,3) (2,2,5) (3,3,3) (4,4,5) (5,5,4) (6,6,4) (7,7,5) (8,8,4) (9,9,4) (10,10,2)
            L6 C 8 -5
              L7 C 10 -6
                L8 C 19 -5
                  L9 R
                L8 C 4 8
                  L9 H  (1,1,4) (2,2,5) (3,3,3) (4,4,2) (5,5,4) (6,6,4) (7,7,5) (8,8,4) (9,9,4) (10,10,5)
                L8 C 13 7
                  L9 C 14 7
                    L10 C 18 7
                      L11 C 16 7
                        L12 H  (1,1,4) (2,2,5) (3,3,3) (4,4,0) (5,5,4) (6,6,4) (7,7,3) (8,8,4) (9,9,4) (10,10,4)
                      L11 H  (1,1,4) (2,2,5) (3,3,3) (4,4,0) (5,5,4) (6,6,4) (7,7,5) (8,8,4) (9,9,4) (10,10,4)
                    L10 H  (1,1,4) (2,2,5) (3,3,3) (4,4,0) (5,5,4) (6,6,4) (7,7,5) (8,8,4) (9,9,4) (10,10,5)
                  L9 C 15 7
                    L10 C 18 7
                      L11 H  (1,1,4) (2,2,5) (3,3,3) (4,4,4) (5,5,3) (6,6,4) (7,7,4) (8,8,4) (9,9,4) (10,10,4)
                    L10 C 17 -5
                      L11 R
                    L10 C 14 6
                      L11 H  (1,1,4) (2,2,5) (3,3,3) (4,4,2) (5,5,3) (6,6,4) (7,7,5) (8,8,4) (9,9,4) (10,10,5)
                    L10 C 11 7
                      L11 C 18 6
                        L12 H  (1,1,3) (2,2,3) (3,3,3) (4,4,4) (5,5,3) (6,6,4) (7,7,4) (8,8,3) (9,9,3) (10,10,4)
                      L11 H  (1,1,3) (2,2,3) (3,3,3) (4,4,4) (5,5,3) (6,6,4) (7,7,5) (8,8,4) (9,9,4) (10,10,5)
                    L10 C 20 7
                      L11 C 18 6
                        L12 H  (1,1,3) (2,2,4) (3,3,3) (4,4,4) (5,5,3) (6,6,4) (7,7,4) (8,8,3) (9,9,3) (10,10,3)
                      L11 H  (1,1,3) (2,2,4) (3,3,3) (4,4,4) (5,5,3) (6,6,4) (7,7,5) (8,8,4) (9,9,4) (10,10,4)
                    L10 C 18 6
                      L11 C 12 7
                        L12 H  (1,1,4) (2,2,4) (3,3,2) (4,4,3) (5,5,3) (6,6,4) (7,7,4) (8,8,3) (9,9,3) (10,10,5)
                      L11 H  (1,1,4) (2,2,5) (3,3,3) (4,4,4) (5,5,3) (6,6,4) (7,7,4) (8,8,3) (9,9,3) (10,10,5)
                    L10 H  (1,1,4) (2,10,9) (3,3,3) (4,4,4) (5,5,3) (6,6,4) (7,7,5) (8,8,4) (9,9,4)
                  L9 C 14 -5
                    L10 R
                  L9 C 16 -5
                    L10 R
                  L9 C 18 7
                    L10 H  (1,1,4) (2,2,5) (3,3,3) (4,4,3) (5,5,4) (6,6,4) (7,7,5) (8,8,4) (9,9,4) (10,10,4)
                  L9 C 17 -5
                    L10 R
                  L9 C 15 6
                    L10 H  (1,1,4) (2,2,5) (3,3,3) (4,4,1) (5,5,3) (6,6,3) (7,7,5) (8,8,4) (9,9,4) (10,10,5)
                  L9 H  (1,1,4) (2,2,5) (3,3,3) (4,4,3) (5,5,4) (6,6,4) (7,9,8) (8,8,4) (10,10,5)
                L8 C 14 7
                  L9 C 13 6
                    L10 H  (1,1,4) (2,2,5) (3,3,3) (4,4,2) (5,5,4) (6,6,4) (7,7,5) (8,8,4) (9,9,4) (10,10,5)
                  L9 C 18 7
                    L10 C 15 7
                      L11 H  (1,1,4) (2,2,5) (3,3,3) (4,4,3) (5,5,3) (6,6,4) (7,7,4) (8,8,4) (9,9,4) (10,10,4)
                    L10 H  (1,1,4) (2,10,8) (3,3,3) (4,4,4) (5,5,4) (6,6,4) (7,7,5) (8,8,4) (9,9,4)
                  L9 C 17 -5
                    L10 R
                  L9 C 15 7
                    L10 H  (1,1,4) (2,2,5) (3,3,3) (4,4,3) (5,5,3) (6,6,4) (7,7,5) (8,8,4) (9,9,4) (10,10,5)
                  L9 C 16 -5
                    L10 R
                  L9 C 12 7
                    L10 H  (1,1,4) (2,2,4) (3,3,2) (4,4,4) (5,5,4) (6,6,4) (7,7,5) (8,8,4) (9,9,4) (10,10,5)
                  L9 H  (1,1,3) (2,10,9) (3,3,3) (4,4,4) (5,5,4) (6,6,4) (7,7,5) (8,8,4) (9,9,4)
                L8 C 15 7
                  L9 C 18 7
                    L10 C 12 7
                      L11 C 11 7
                        L12 H  (1,1,3) (2,2,2) (3,3,2) (4,4,4) (5,5,3) (6,6,4) (7,7,4) (8,8,4) (9,9,4) (10,10,3)
                      L11 H  (1,1,4) (2,2,4) (3,3,2) (4,4,4) (5,5,3) (6,6,4) (7,7,4) (8,8,4) (9,9,4) (10,10,4)
                    L10 H  (1,1,4) (2,2,5) (3,3,3) (4,4,4) (5,5,3) (6,6,4) (7,7,4) (8,8,4) (9,9,4) (10,10,4)
                  L9 C 17 -5
                    L10 R
                  L9 C 12 7
                    L10 H  (1,1,4) (2,2,4) (3,3,2) (4,4,4) (5,5,3) (6,6,4) (7,7,5) (8,8,4) (9,9,4) (10,10,5)
                  L9 C 11 7
                    L10 C 12 6
                      L11 H  (1,1,3) (2,2,3) (3,3,3) (4,4,4) (5,5,3) (6,6,4) (7,7,5) (8,8,4) (9,9,4) (10,10,5)
                    L10 H  (1,1,3) (2,2,4) (3,3,3) (4,4,4) (5,5,3) (6,6,4) (7,7,5) (8,8,4) (9,9,4) (10,10,5)
                  L9 C 20 7
                    L10 C 12 6
                      L11 H  (1,1,3) (2,2,4) (3,3,2) (4,4,4) (5,5,3) (6,6,4) (7,7,5) (8,8,4) (9,9,4) (10,10,4)
                    L10 H  (1,1,3) (2,2,5) (3,3,3) (4,4,4) (5,5,3) (6,6,4) (7,7,5) (8,8,4) (9,9,4) (10,10,4)
                  L9 C 12 6
                    L10 C 22 -6
                      L11 R
                    L10 C 18 6
                      L11 H  (1,1,4) (2,2,4) (3,3,2) (4,4,4) (5,5,3) (6,6,4) (7,7,4) (8,8,3) (9,9,3) (10,10,5)
                    L10 H  (1,1,4) (2,2,4) (3,3,2) (4,4,4) (5,5,3) (6,6,4) (7,7,5) (8,8,4) (9,9,4) (10,10,5)
                  L9 C 22 -6
                    L10 R
                  L9 C 18 6
                    L10 C 14 6
                      L11 H  (1,1,4) (2,2,5) (3,3,3) (4,4,3) (5,5,3) (6,6,4) (7,7,4) (8,8,3) (9,9,3) (10,10,5)
                    L10 H  (1,1,4) (2,2,5) (3,3,3) (4,4,4) (5,5,3) (6,6,4) (7,7,4) (8,8,3) (9,9,3) (10,10,5)
                  L9 H  (1,1,4) (2,10,9) (3,3,3) (4,4,4) (5,5,3) (6,6,4) (7,7,5) (8,8,4) (9,9,4)
                L8 C 14 -5
                  L9 R
                L8 C 16 -5
                  L9 R
                L8 C 15 6
                  L9 H  (1,1,4) (2,2,5) (3,3,3) (4,4,3) (5,5,3) (6,6,3) (7,7,5) (8,8,4) (9,9,4) (10,10,5)
                L8 C 18 7
                  L9 H  (1,1,4) (2,4,9) (3,3,3) (5,5,4) (6,6,4) (7,7,5) (8,8,4) (9,10,7)
                L8 C 17 -5
                  L9 R
                L8 C 12 7
                  L9 H  (1,1,4) (2,2,4) (3,3,2) (4,4,5) (5,5,4) (6,6,4) (7,9,8) (8,8,4) (10,10,5)
                L8 C 11 7
                  L9 C 18 6
                    L10 H  (1,1,3) (2,2,4) (3,3,3) (4,4,5) (5,5,4) (6,6,4) (7,7,5) (8,8,3) (9,9,3) (10,10,4)
                  L9 H  (1,1,3) (2,2,4) (3,3,3) (4,4,5) (5,5,4) (6,6,4) (7,7,4) (8,8,4) (9,9,4) (10,10,5)
                L8 C 20 7
                  L9 C 18 6
                    L10 H  (1,1,3) (2,2,5) (3,3,3) (4,4,5) (5,5,4) (6,6,4) (7,7,5) (8,8,3) (9,9,3) (10,10,3)
                  L9 H  (1,1,3) (2,2,5) (3,3,3) (4,4,5) (5,5,4) (6,6,4) (7,7,4) (8,8,4) (9,9,4) (10,10,4)
                L8 C 18 6
                  L9 C 13 6
                    L10 H  (1,1,4) (2,2,5) (3,3,3) (4,4,3) (5,5,4) (6,6,4) (7,7,5) (8,8,3) (9,9,3) (10,10,5)
                  L9 H  (1,1,3) (2,2,5) (3,3,3) (4,4,5) (5,5,4) (6,6,4) (7,7,5) (8,8,3) (9,9,3) (10,10,4)
                L8 H  (1,1,4) (2,4,9) (2,10,9) (3,3,3) (4,10,9) (5,5,4) (6,6,4) (7,7,4) (8,8,4) (9,9,4)
              L7 H  (1,1,3) (2,10,9) (3,4,7) (5,5,4) (6,6,4) (7,7,5) (8,8,4) (9,9,4)
            L6 H  (1,9,7) (2,4,9) (3,3,3) (5,5,4) (6,6,4) (7,7,4) (8,8,4) (10,10,5)
          L5 C 8 -5
            L6 C 4 -5
              L7 S 2 1 4 1758
            L6 C 10 7
              L7 S 7 1 5 1887
            L6 C 2 6
              L7 C 7 -5
                L8 H  (1,1,4) (2,2,2) (3,4,7) (5,5,4) (6,6,5) (7,7,5) (8,8,5) (9,9,4) (10,10,4)
              L7 C 14 -5
                L8 R
              L7 C 19 -5
                L8 S 7 1 7 1897
              L7 C 15 7
                L8 C 18 7
                  L9 C 11 7
                    L10 C 12 7
                      L11 H  (1,1,3) (2,2,2) (3,3,3) (4,4,3) (5,5,4) (6,6,4) (7,7,4) (8,8,4) (9,9,4) (10,10,3)
                    L10 H  (1,1,3) (2,2,4) (3,3,4) (4,4,4) (5,5,4) (6,6,4) (7,7,4) (8,8,4) (9,9,4) (10,10,3)
                  L9 H  (1,1,4) (2,2,5) (3,3,4) (4,4,4) (5,5,4) (6,6,4) (7,7,4) (8,8,4) (9,10,7)
                L8 C 17 -5
                  L9 R
                L8 C 11 7
                  L9 H  (1,1,3) (2,2,4) (3,3,4) (4,5,7) (6,6,4) (7,7,5) (8,8,4) (9,9,4) (10,10,5)
                L8 C 12 7
                  L9 C 20 7
                    L10 H  (1,1,3) (2,2,3) (3,3,3) (4,4,3) (5,5,4) (6,6,4) (7,7,5) (8,8,4) (9,9,4) (10,10,4)
                  L9 H  (1,1,4) (2,2,4) (3,3,3) (4,4,3) (5,5,4) (6,6,4) (7,7,5) (8,8,4) (9,9,4) (10,10,5)
                L8 C 13 7
                  L9 C 20 7
                    L10 H  (1,1,3) (2,2,4) (3,3,3) (4,4,2) (5,5,4) (6,6,4) (7,7,5) (8,8,4) (9,9,4) (10,10,4)
                  L9 H  (1,1,4) (2,2,5) (3,3,3) (4,4,2) (5,5,4) (6,6,4) (7,7,5) (8,8,4) (9,9,4) (10,10,5)
                L8 C 20 7
                  L9 C 18 6
                    L10 H  (1,1,3) (2,2,5) (3,3,4) (4,4,4) (5,5,3) (6,6,4) (7,7,4) (8,8,3) (9,9,3) (10,10,3)
                  L9 H  (1,1,3) (2,2,5) (3,3,4) (4,4,4) (5,5,3) (6,6,4) (7,7,5) (8,8,4) (9,9,4) (10,10,4)
                L8 C 18 6
                  L9 C 11 6
                    L10 H  (1,1,3) (2,2,4) (3,3,4) (4,4,4) (5,5,3) (6,6,4) (7,7,4) (8,8,3) (9,9,3) (10,10,4)
                  L9 H  (1,1,4) (2,2,5) (3,3,4) (4,4,4) (5,5,3) (6,6,4) (7,7,4) (8,8,3) (9,9,3) (10,10,5)
                L8 C 11 6
                  L9 C 22 -6
                    L10 R
                  L9 C 12 6
                    L10 H  (1,1,3) (2,2,3) (3,3,3) (4,4,3) (5,5,3) (6,6,4) (7,7,5) (8,8,4) (9,9,4) (10,10,5)
                  L9 H  (1,1,3) (2,2,4) (3,3,4) (4,4,4) (5,5,3) (6,6,4) (7,7,5) (8,8,4) (9,9,4) (10,10,5)
                L8 H  (1,1,4) (2,2,5) (3,3,4) (4,10,7) (5,5,3) (6,6,4) (7,7,5) (8,8,4) (9,9,4)
              L7 C 18 7
                L8 S 7 1 7 1933
              L7 C 16 -5
                L8 R
              L7 C 17 -5
                L8 S 7 1 7 1937
              L7 C 11 7
                L8 C 12 7
                  L9 H  (1,1,3) (2,2,2) (3,3,3) (4,4,5) (5,5,4) (6,6,4) (7,7,5) (8,8,4) (9,9,4) (10,10,5)
                L8 C 13 7
                  L9 H  (1,1,3) (2,2,3) (3,3,3) (4,4,4) (5,5,4) (6,6,4) (7,7,5) (8,8,4) (9,9,4) (10,10,5)
                L8 C 15 6
                  L9 H  (1,1,3) (2,2,4) (3,3,4) (4,4,5) (5,5,3) (6,6,3) (7,7,5) (8,8,4) (9,9,4) (10,10,5)
                L8 H  (1,1,3) (2,2,4) (3,4,8) (5,5,4) (6,6,4) (7,10,9) (8,8,4) (9,9,4)
              L7 C 12 7
                L8 S 7 1 7 1947
              L7 C 13 7
                L8 C 20 7
                  L9 H  (1,1,3) (2,2,4) (3,3,3) (4,4,4) (5,5,4) (6,6,4) (7,7,5) (8,8,4) (9,9,4) (10,10,4)
                L8 C 15 6
                  L9 H  (1,1,4) (2,2,5) (3,3,3) (4,4,3) (5,5,3) (6,6,3) (7,7,5) (8,8,4) (9,9,4) (10,10,5)
                L8 C 18 6
                  L9 C 11 6
                    L10 H  (1,1,3) (2,2,4) (3,3,3) (4,4,4) (5,5,4) (6,6,4) (7,7,5) (8,8,3) (9,9,3) (10,10,4)
                  L9 H  (1,1,4) (2,2,5) (3,3,3) (4,4,4) (5,5,4) (6,6,4) (7,7,5) (8,8,3) (9,9,3) (10,10,5)
                L8 H  (1,1,4) (2,10,9) (3,3,3) (4,4,4) (5,5,4) (6,6,4) (7,7,4) (8,8,4) (9,9,4)
              L7 C 20 7
                L8 S 7 1 7 1959
              L7 C 15 6
                L8 C 18 6
                  L9 C 11 6
                    L10 C 22 -6
                      L11 R
                    L10 C 12 6
                      L11 H  (1,1,3) (2,2,3) (3,3,3) (4,4,4) (5,5,3) (6,6,3) (7,7,4) (8,8,3) (9,9,3) (10,10,4)
                    L10 H  (1,1,3) (2,2,4) (3,3,4) (4,4,5) (5,5,3) (6,6,3) (7,7,4) (8,8,3) (9,9,3) (10,10,4)
                  L9 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,3) (6,6,3) (7,7,4) (8,8,3) (9,9,3) (10,10,5)
                L8 H  (1,4,8) (1,10,8) (2,2,5) (3,3,4) (4,10,9) (5,5,3) (6,6,3) (7,7,5) (8,8,4) (9,9,4)
              L7 C 18 6
                L8 S 7 1 7 1971
              L7 C 11 6
                L8 H  (1,1,3) (2,2,4) (3,3,4) (4,10,9) (5,5,4) (6,6,4) (7,7,4) (8,8,4) (9,9,4)
              L7 H  (1,1,4) (2,2,5) (3,10,7) (3,4,8) (4,10,8) (5,5,4) (6,6,4) (7,7,4) (8,8,4) (9,9,4)
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,6,8) (4,10,9) (5,5,4) (6,7,7) (7,9,7) (8,8,4) (9,10,8)
          L5 C 10 8
            L6 H  (1,5,8) (1,8,8) (2,2,5) (3,3,4) (4,4,5) (5,8,9) (6,6,5) (7,7,4) (9,9,3) (10,10,2)
          L5 C 7 -5
            L6 C 2 -5
              L7 S 6 0 4 1758
            L6 C 4 -5
              L7 S 8 0 5 1977
            L6 C 10 7
              L7 S 2 0 2 806
            L6 H  (1,1,4) (2,3,7) (4,8,9) (5,5,4) (6,6,5) (7,7,4) (9,10,7)
          L5 C 10 -6
            L6 C 2 6
              L7 C 4 6
                L8 C 17 7
                  L9 H  (1,9,7) (2,2,5) (3,3,4) (4,4,5) (5,5,4) (6,6,4) (7,7,3) (8,8,3) (10,10,5)
                L8 C 17 -5
                  L9 C 15 7
                    L10 C 18 7
                      L11 H  (1,1,4) (2,2,5) (3,3,4) (4,10,9) (5,5,4) (6,6,4) (7,7,4) (8,8,3) (9,9,3)
                    L10 C 28 -6
                      L11 R
                    L10 C 11 7
                      L11 H  (1,1,3) (2,2,4) (3,3,4) (4,4,5) (5,5,4) (6,6,4) (7,7,3) (8,8,4) (9,9,4) (10,10,5)
                    L10 H  (1,9,7) (2,2,5) (3,3,4) (4,10,9) (5,5,4) (6,6,4) (7,7,3) (8,8,4)
                  L9 C 14 -5
                    L10 R
                  L9 C 16 -5
                    L10 R
                  L9 C 18 7
                    L10 H  (1,1,4) (2,2,5) (3,10,8) (4,4,5) (5,5,4) (6,6,4) (7,7,4) (8,8,3) (9,9,3)
                  L9 C 28 -6
                    L10 R
                  L9 C 11 7
                    L10 C 12 7
                      L11 C 19 7
                        L12 C 15 6
                          L13 H  (1,1,3) (2,2,2) (3,3,3) (4,4,4) (5,5,3) (6,6,3) (7,7,3) (8,8,4) (9,9,3) (10,10,3)
                        L12 H  (1,1,3) (2,2,2) (3,3,3) (4,4,5) (5,5,4) (6,6,4) (7,7,4) (8,8,4) (9,9,3) (10,10,3)
                      L11 H  (1,1,3) (2,2,2) (3,3,3) (4,4,5) (5,5,4) (6,6,4) (7,7,4) (8,8,4) (9,9,4) (10,10,5)
                    L10 C 13 7
                      L11 C 19 7
                        L12 H  (1,1,3) (2,2,3) (3,3,3) (4,4,4) (5,5,4) (6,6,4) (7,7,4) (8,8,4) (9,9,3) (10,10,3)
                      L11 H  (1,1,3) (2,2,3) (3,3,3) (4,4,4) (5,5,4) (6,6,4) (7,7,4) (8,8,4) (9,9,4) (10,10,5)
                    L10 C 19 7
                      L11 C 15 6
                        L12 H  (1,1,3) (2,2,4) (3,3,4) (4,4,5) (5,5,3) (6,6,3) (7,7,3) (8,8,4) (9,9,3) (10,10,3)
                      L11 H  (1,1,3) (2,2,4) (3,3,4) (4,4,5) (5,5,4) (6,6,4) (7,7,4) (8,8,4) (9,9,3) (10,10,3)
                    L10 C 15 6
                      L11 C 12 6
                        L12 H  (1,1,3) (2,2,3) (3,3,4) (4,4,4) (5,5,3) (6,6,3) (7,7,3) (8,8,4) (9,9,4) (10,10,5)
                      L11 H  (1,1,3) (2,2,4) (3,3,4) (4,4,5) (5,5,3) (6,6,3) (7,7,3) (8,8,4) (9,9,4) (10,10,5)
                    L10 C 12 6
                      L11 C 13 6
                        L12 H  (1,1,3) (2,2,2) (3,3,4) (4,4,4) (5,5,4) (6,6,4) (7,7,4) (8,8,4) (9,9,4) (10,10,5)
                      L11 H  (1,1,3) (2,2,3) (3,3,3) (4,4,5) (5,5,4) (6,6,4) (7,7,4) (8,8,4) (9,9,4) (10,10,5)
                    L10 H  (1,1,3) (2,2,4) (3,3,4) (4,4,4) (5,5,4) (6,6,4) (7,7,4) (8,8,4) (9,9,4) (10,10,5)
                  L9 C 12 7
                    L10 C 19 7
                      L11 H  (1,1,4) (2,2,4) (3,3,3) (4,4,5) (5,5,4) (6,6,4) (7,7,4) (8,8,4) (9,9,3) (10,10,4)
                    L10 C 20 7
                      L11 C 15 6
                        L12 H  (1,1,3) (2,2,3) (3,3,3) (4,4,4) (5,5,3) (6,6,3) (7,7,3) (8,8,4) (9,9,4) (10,10,4)
                      L11 H  (1,1,3) (2,2,3) (3,3,3) (4,4,5) (5,5,4) (6,6,4) (7,7,4) (8,8,4) (9,9,4) (10,10,4)
                    L10 C 15 6
                      L11 C 11 6
                        L12 H  (1,1,3) (2,2,3) (3,3,3) (4,4,4) (5,5,3) (6,6,3) (7,7,3) (8,8,4) (9,9,4) (10,10,5)
                      L11 H  (1,1,4) (2,2,4) (3,3,3) (4,4,4) (5,5,3) (6,6,3) (7,7,3) (8,8,3) (9,9,3) (10,10,5)
                    L10 C 11 6
                      L11 C 18 6
                        L12 H  (1,1,3) (2,2,3) (3,3,3) (4,4,5) (5,5,4) (6,6,4) (7,7,4) (8,8,3) (9,9,3) (10,10,4)
                      L11 H  (1,1,3) (2,2,3) (3,3,3) (4,4,5) (5,5,4) (6,6,4) (7,7,4) (8,8,4) (9,9,4) (10,10,5)
                    L10 H  (1,1,4) (2,2,4) (3,3,3) (4,4,5) (5,5,4) (6,6,4) (7,7,4) (8,8,3) (9,9,3) (10,10,5)
                  L9 C 13 7
                    L10 C 19 7
                      L11 H  (1,1,4) (2,2,5) (3,3,3) (4,4,4) (5,5,4) (6,6,4) (7,7,4) (8,8,4) (9,9,3) (10,10,4)
                    L10 H  (1,1,4) (2,9,8) (3,3,3) (4,4,4) (5,5,4) (6,6,4) (7,7,4) (8,8,4) (10,10,5)
                  L9 C 19 7
                    L10 C 20 7
                      L11 H  (1,1,3) (2,2,5) (3,3,4) (4,4,5) (5,5,4) (6,6,4) (7,7,4) (8,8,4) (9,9,3) (10,10,2)
                    L10 H  (1,1,4) (2,2,5) (3,3,4) (4,10,8) (5,5,4) (6,6,4) (7,7,4) (8,8,4) (9,9,3)
                  L9 C 20 7
                    L10 C 15 6
                      L11 H  (1,1,3) (2,2,5) (3,3,4) (4,4,5) (5,5,3) (6,6,3) (7,7,3) (8,8,4) (9,9,4) (10,10,4)
                    L10 H  (1,1,3) (2,4,9) (3,3,4) (5,5,4) (6,6,4) (7,7,4) (8,8,4) (9,9,4) (10,10,4)
                  L9 C 15 6
                    L10 C 11 6
                      L11 H  (1,1,3) (2,2,4) (3,3,4) (4,4,5) (5,5,3) (6,6,3) (7,7,3) (8,8,4) (9,9,4) (10,10,5)
                    L10 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,3) (6,6,3) (7,7,3) (8,8,3) (9,9,3) (10,10,5)
                  L9 H  (1,1,4) (2,9,8) (3,4,8) (3,10,8) (4,10,9) (5,5,4) (6,6,4) (7,7,4) (8,8,4)
                L8 C 16 7
                  L9 H  (1,9,7) (2,2,5) (3,3,4) (4,4,5) (5,5,4) (6,6,4) (7,8,6) (10,10,5)
                L8 C 18 7
                  L9 H  (1,1,4) (2,2,5) (3,10,8) (4,4,5) (5,5,4) (6,6,4) (7,7,4) (8,8,3) (9,9,3)
                L8 C 18 6
                  L9 H  (1,3,7) (2,2,5) (4,4,5) (5,5,4) (6,6,4) (7,7,4) (8,8,3) (9,10,8)
                L8 H  (1,9,7) (2,10,9) (3,3,4) (4,4,5) (5,5,4) (6,6,4) (7,8,7)
              L7 C 17 -5
                L8 R
              L7 C 20 -5
                L8 R
              L7 C 16 7
                L8 H  (1,2,8) (3,3,4) (4,4,5) (5,5,5) (6,6,4) (7,8,6) (9,9,4) (10,10,4)
              L7 C 17 7
                L8 H  (1,2,8) (3,3,4) (4,4,5) (5,5,5) (6,6,4) (7,7,3) (8,8,3) (9,9,4) (10,10,4)
              L7 C 18 7
                L8 H  (1,2,8) (3,3,4) (4,4,5) (5,5,5) (6,6,4) (7,7,4) (8,8,3) (9,9,3) (10,10,4)
              L7 C 18 6
                L8 H  (1,9,7) (1,10,7) (2,2,5) (3,3,4) (4,4,5) (5,5,5) (6,6,4) (7,7,4) (8,8,3) (9,10,7)
              L7 C 28 -5
                L8 R
              L7 C 16 6
                L8 H  (1,10,7) (1,2,8) (2,5,10) (3,3,4) (4,4,5) (5,7,8) (6,6,4) (7,8,7) (8,10,7) (9,9,4)
              L7 H  (1,9,7) (2,5,9) (3,3,4) (4,4,5) (6,6,4) (7,7,4) (8,10,7)
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,4) (6,6,4) (7,8,7) (9,10,7)
          L5 C 2 -5
            L6 S 4 1 2 1614
          L5 C 4 6
            L6 H  (1,1,3) (2,2,5) (3,3,4) (4,4,5) (5,5,4) (6,6,4) (7,7,4) (8,8,4) (9,9,3) (10,10,4)
          L5 H  (1,1,3) (2,2,5) (3,3,4) (4,4,5) (5,5,5) (6,6,4) (7,8,7) (9,9,3) (10,10,4)
        L4 C 2 -5
          L5 C 4 7
            L6 S 1 0 2 1374
          L5 C 10 7
            L6 S 4 1 2 1614
          L5 C 4 -5
            L6 R
          L5 C 8 -5
            L6 C 7 -5
              L7 S 2 0 4 1758
            L6 C 16 -5
              L7 R
            L6 C 19 7
              L7 C 11 7
                L8 C 15 7
                  L9 C 13 7
                    L10 H  (1,1,4) (2,2,5) (3,3,4) (4,4,3) (5,5,4) (6,6,4) (7,7,4) (8,8,4) (9,9,3) (10,10,2)
                  L9 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,4) (6,6,4) (7,7,4) (8,8,4) (9,9,3) (10,10,2)
                L8 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,4) (6,6,4) (7,7,5) (8,8,4) (9,9,3) (10,10,2)
              L7 C 12 -6
                L8 R
              L7 C 20 -5
                L8 R
              L7 C 15 7
                L8 H  (1,1,4) (2,2,5) (3,3,4) (4,4,4) (5,5,4) (6,6,4) (7,7,4) (8,8,4) (9,9,3) (10,10,3)
              L7 C 14 -5
                L8 R
              L7 C 17 7
                L8 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,4) (6,6,4) (7,7,4) (8,8,3) (9,9,2) (10,10,3)
              L7 C 18 7
                L8 C 15 6
                  L9 H  (1,1,4) (2,2,5) (3,3,4) (4,4,4) (5,5,3) (6,6,3) (7,7,4) (8,8,3) (9,9,1) (10,10,3)
                L8 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,4) (6,6,4) (7,7,5) (8,8,3) (9,9,1) (10,10,3)
              L7 C 15 6
                L8 C 11 6
                  L9 H  (1,1,3) (2,2,4) (3,3,4) (4,4,4) (5,5,3) (6,6,3) (7,7,5) (8,8,4) (9,9,3) (10,10,2)
                L8 H  (1,1,4) (2,2,5) (3,3,4) (4,4,4) (5,5,3) (6,6,3) (7,7,5) (8,8,4) (9,9,3) (10,10,3)
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,4) (6,6,4) (7,8,8) (9,9,3) (10,10,3)
            L6 C 19 -5
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,4) (6,6,4) (7,7,4) (8,8,3) (9,10,7)
            L6 C 18 7
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,4) (6,6,4) (7,7,5) (8,8,3) (9,10,5)
            L6 C 20 7
              L7 C 12 7
                L8 C 15 7
                  L9 C 17 7
                    L10 H  (1,1,4) (2,2,5) (3,3,4) (4,4,4) (5,5,4) (6,6,4) (7,7,2) (8,8,3) (9,9,3) (10,10,3)
                  L9 H  (1,1,4) (2,2,5) (3,3,4) (4,4,4) (5,5,4) (6,6,3) (7,7,4) (8,8,4) (9,9,4) (10,10,3)
                L8 C 14 -5
                  L9 R
                L8 C 17 7
                  L9 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,4) (6,6,4) (7,7,4) (8,8,3) (9,9,3) (10,10,3)
                L8 C 15 6
                  L9 C 18 6
                    L10 H  (1,1,4) (2,2,5) (3,3,4) (4,4,4) (5,5,3) (6,6,3) (7,7,4) (8,8,4) (9,9,3) (10,10,3)
                  L9 H  (1,1,4) (2,2,5) (3,3,4) (4,4,4) (5,5,3) (6,6,3) (7,7,5) (8,8,4) (9,9,4) (10,10,3)
                L8 C 18 6
                  L9 C 17 6
                    L10 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,4) (6,6,4) (7,7,4) (8,8,4) (9,9,2) (10,10,3)
                  L9 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,4) (6,6,4) (7,7,5) (8,8,3) (9,9,3) (10,10,2)
                L8 C 16 -6
                  L9 R
                L8 C 29 -5
                  L9 R
                L8 C 17 6
                  L9 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,4) (6,6,4) (7,7,3) (8,8,3) (9,9,3) (10,10,3)
                L8 C 27 -5
                  L9 R
                L8 C 13 7
                  L9 C 14 7
                    L10 H  (1,1,4) (2,2,5) (3,3,3) (4,4,2) (5,5,4) (6,6,4) (7,7,4) (8,8,4) (9,9,4) (10,10,3)
                  L9 H  (1,1,4) (2,2,5) (3,3,3) (4,4,4) (5,5,4) (6,6,4) (7,7,4) (8,8,4) (9,9,4) (10,10,3)
                L8 C 14 7
                  L9 C 11 6
                    L10 H  (1,1,3) (2,2,4) (3,3,4) (4,4,3) (5,5,4) (6,6,4) (7,7,4) (8,8,4) (9,9,4) (10,10,3)
                  L9 H  (1,1,4) (2,2,5) (3,3,4) (4,4,3) (5,5,4) (6,6,4) (7,7,4) (8,8,4) (9,9,4) (10,10,3)
                L8 C 24 -6
                  L9 R
                L8 C 11 6
                  L9 C 13 6
                    L10 H  (1,1,3) (2,2,4) (3,3,3) (4,4,4) (5,5,4) (6,6,4) (7,7,4) (8,8,4) (9,9,4) (10,10,3)
                  L9 H  (1,1,3) (2,2,4) (3,3,4) (4,4,5) (5,5,4) (6,6,4) (7,7,4) (8,8,4) (9,9,4) (10,10,3)
                L8 C 13 6
                  L9 C 29 7
                    L10 H  (1,1,4) (2,2,5) (3,3,3) (4,4,4) (5,5,4) (6,6,4) (7,7,4) (8,8,4) (9,9,4) (10,10,1)
                  L9 H  (1,1,4) (2,2,5) (3,3,3) (4,4,4) (5,5,4) (6,6,4) (7,7,4) (8,8,4) (9,9,3) (10,10,3)
                L8 C 12 -7
                  L9 R
                L8 C 29 7
                  L9 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,4) (6,6,4) (7,7,4) (8,8,4) (9,9,4) (10,10,1)
                L8 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,4) (6,6,4) (7,7,4) (8,8,4) (9,9,3) (10,10,3)
              L7 C 11 -6
                L8 R
              L7 C 13 -5
                L8 R
              L7 C 15 7
                L8 H  (1,1,3) (2,2,5) (3,3,4) (4,4,5) (5,5,4) (6,6,4) (7,7,4) (8,8,4) (9,9,4) (10,10,3)
              L7 C 14 -5
                L8 R
              L7 C 17 7
                L8 H  (1,1,3) (2,2,5) (3,3,4) (4,4,5) (5,5,4) (6,6,4) (7,7,4) (8,8,3) (9,9,3) (10,10,3)
              L7 C 15 6
                L8 C 18 6
                  L9 H  (1,1,3) (2,2,5) (3,3,4) (4,4,5) (5,5,3) (6,6,3) (7,7,4) (8,8,4) (9,9,3) (10,10,3)
                L8 H  (1,1,3) (2,2,5) (3,3,4) (4,4,5) (5,5,3) (6,6,3) (7,7,5) (8,8,4) (9,9,4) (10,10,3)
              L7 H  (1,1,3) (2,4,9) (3,3,4) (5,5,4) (6,6,4) (7,7,5) (8,8,4) (9,9,4) (10,10,3)
            L6 C 18 6
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,4) (6,6,4) (7,8,8) (7,10,9) (8,9,6) (9,10,6)
            L6 C 29 -5
              L7 R
            L6 C 15 7
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,4) (6,8,7) (7,7,4) (9,10,7)
            L6 C 14 -5
              L7 R
            L6 C 20 6
              L7 H  (1,1,4) (2,10,8) (3,3,4) (4,4,5) (5,5,4) (6,7,8) (8,9,7)
            L6 C 11 -6
              L7 R
            L6 C 30 -5
              L7 R
            L6 C 13 7
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,4,4) (5,5,4) (6,7,8) (8,8,4) (9,10,7)
            L6 C 17 7
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,4) (6,6,4) (7,7,4) (8,8,3) (9,10,6)
            L6 C 15 6
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,3) (6,6,3) (7,9,8) (8,8,4) (10,10,4)
            L6 H  (1,1,4) (2,4,9) (3,3,4) (5,5,4) (6,6,4) (7,7,4) (8,8,4) (9,10,7)
          L5 C 7 -5
            L6 C 18 7
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,4) (6,6,5) (7,7,4) (8,8,3) (9,9,2) (10,10,4)
            L6 C 19 7
              L7 S 3 1 6 2226
            L6 C 18 6
              L7 C 20 7
                L8 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,4) (6,6,5) (7,7,4) (8,9,6) (10,10,3)
              L7 C 17 7
                L8 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,4) (6,6,5) (7,7,4) (8,8,3) (9,10,6)
              L7 C 19 6
                L8 C 17 6
                  L9 C 20 6
                    L10 C 13 7
                      L11 H  (1,1,4) (2,2,5) (3,3,4) (4,4,4) (5,5,4) (6,6,5) (7,7,4) (8,8,4) (9,10,6)
                    L10 C 14 7
                      L11 S 3 1 10 2238
                    L10 C 28 6
                      L11 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,4) (6,6,5) (7,7,4) (8,8,4) (9,10,5)
                    L10 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,4) (6,6,5) (7,7,4) (8,8,1) (9,9,4) (10,10,3)
                  L9 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,4) (6,6,5) (7,7,4) (8,9,6) (10,10,3)
                L8 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,4) (6,6,5) (7,7,4) (8,8,3) (9,10,6)
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,4) (6,6,5) (7,7,4) (8,9,5) (10,10,4)
            L6 C 19 6
              L7 S 3 1 6 2246
            L6 C 29 -5
              L7 R
            L6 C 17 7
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,4) (6,6,5) (7,7,4) (8,9,5) (10,10,4)
            L6 C 20 7
              L7 S 3 1 6 2252
            L6 C 28 -6
              L7 R
            L6 C 30 -6
              L7 R
            L6 C 13 7
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,4,4) (5,5,4) (6,6,5) (7,7,4) (8,8,4) (9,9,2) (10,10,4)
            L6 C 14 7
              L7 S 3 1 6 2260
            L6 C 13 6
              L7 C 24 -6
                L8 R
              L7 C 11 7
                L8 C 12 7
                  L9 H  (1,1,4) (2,2,4) (3,3,3) (4,4,4) (5,5,4) (6,6,5) (7,7,4) (8,8,4) (9,9,2) (10,10,4)
                L8 C 15 7
                  L9 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,4) (6,10,8) (7,7,4) (8,8,4) (9,9,2)
                L8 H  (1,1,4) (2,6,9) (3,3,4) (4,4,5) (5,5,4) (7,7,4) (8,8,4) (9,9,2) (10,10,4)
              L7 H  (1,1,4) (2,2,5) (3,3,3) (4,4,4) (5,5,4) (6,6,5) (7,7,4) (8,8,4) (9,9,2) (10,10,4)
            L6 C 14 6
              L7 S 3 1 6 2272
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,4,4) (5,5,4) (6,6,5) (7,7,4) (8,8,4) (9,9,2) (10,10,4)
          L5 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,4) (6,6,4) (7,7,4) (8,9,6) (10,10,4)
        L4 C 4 -5
          L5 C 8 -5
            L6 C 2 7
              L7 S 2 1 2 1614
            L6 C 7 -5
              L7 S 2 0 4 2096
            L6 C 10 7
              L7 S 3 0 2 1614
            L6 C 19 7
              L7 C 11 7
                L8 H  (1,1,3) (2,2,4) (3,3,4) (4,4,5) (5,5,5) (6,6,4) (7,7,5) (8,8,4) (9,9,3) (10,10,2)
              L7 C 17 7
                L8 S 2 1 7 2287
              L7 C 12 7
                L8 C 16 7
                  L9 H  (1,1,4) (2,2,4) (3,3,4) (4,4,5) (5,5,5) (6,6,4) (7,7,4) (8,8,4) (9,9,3) (10,10,3)
                L8 C 18 7
                  L9 H  (1,1,4) (2,2,4) (3,3,4) (4,4,5) (5,5,5) (6,6,4) (7,7,5) (8,8,3) (9,9,1) (10,10,3)
                L8 C 20 7
                  L9 H  (1,1,3) (2,2,3) (3,3,4) (4,4,5) (5,5,5) (6,6,4) (7,7,5) (8,8,4) (9,9,3) (10,10,1)
                L8 C 11 6
                  L9 H  (1,1,4) (2,2,3) (3,3,4) (4,4,5) (5,5,5) (6,6,4) (7,7,5) (8,8,4) (9,9,3) (10,10,2)
                L8 C 22 -5
                  L9 R
                L8 C 17 6
                  L9 H  (1,1,4) (2,2,4) (3,3,4) (4,4,5) (5,5,5) (6,6,4) (7,7,4) (8,8,3) (9,9,2) (10,10,3)
                L8 C 27 -6
                  L9 R
                L8 C 18 6
                  L9 H  (1,1,4) (2,2,4) (3,3,4) (4,4,5) (5,5,5) (6,6,4) (7,7,5) (8,8,3) (9,9,2) (10,10,3)
                L8 H  (1,1,4) (2,2,4) (3,5,8) (4,4,5) (6,6,4) (7,7,5) (8,8,4) (9,9,3) (10,10,3)
              L7 C 16 7
                L8 S 2 1 7 2307
              L7 C 18 7
                L8 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,5) (6,6,4) (7,7,5) (8,8,3) (9,9,1) (10,10,3)
              L7 C 20 7
                L8 S 2 1 7 2311
              L7 C 11 6
                L8 H  (1,1,3) (2,2,4) (3,3,4) (4,4,5) (5,5,5) (6,6,4) (7,7,5) (8,8,4) (9,9,3) (10,10,2)
              L7 C 17 6
                L8 S 2 1 7 2315
              L7 C 22 -6
                L8 R
              L7 C 27 -6
                L8 R
              L7 C 18 6
                L8 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,5) (6,6,4) (7,7,5) (8,8,3) (9,9,2) (10,10,3)
              L7 H  (1,6,7) (2,5,9) (3,3,4) (4,4,5) (7,7,5) (8,8,4) (9,9,3) (10,10,3)
            L6 C 19 -5
              L7 H  (1,1,3) (2,2,4) (3,3,4) (4,4,5) (5,5,5) (6,6,4) (7,7,4) (8,8,3) (9,9,4) (10,10,4)
            L6 C 18 7
              L7 C 20 7
                L8 H  (1,1,3) (2,2,5) (3,3,4) (4,4,5) (5,5,5) (6,6,4) (7,7,5) (8,8,3) (9,9,2) (10,10,2)
              L7 C 20 6
                L8 H  (1,2,8) (3,3,4) (4,4,5) (5,5,5) (6,6,4) (7,7,5) (8,8,3) (9,9,3) (10,10,3)
              L7 C 16 -5
                L8 R
              L7 C 30 -5
                L8 R
              L7 C 11 7
                L8 H  (1,1,3) (2,2,4) (3,3,4) (4,4,5) (5,5,5) (6,6,4) (7,7,5) (8,8,3) (9,9,3) (10,10,3)
              L7 C 12 7
                L8 H  (1,1,4) (2,2,4) (3,3,4) (4,4,5) (5,5,5) (6,6,4) (7,7,5) (8,8,3) (9,10,6)
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,7,9) (5,5,5) (6,6,4) (8,8,3) (9,10,6)
            L6 C 20 7
              L7 S 2 1 6 2340
            L6 C 18 6
              L7 C 20 6
                L8 H  (1,8,7) (1,7,8) (2,2,5) (3,3,4) (4,4,5) (5,5,5) (6,6,4) (7,8,8) (9,9,3) (10,10,3)
              L7 H  (1,1,4) (2,8,8) (2,10,8) (3,3,4) (4,4,5) (5,5,5) (6,6,4) (7,9,7) (7,10,8) (8,9,6)
            L6 C 20 6
              L7 S 2 1 6 2346
            L6 C 12 -5
              L7 R
            L6 C 16 -5
              L7 S 2 1 6 2350
            L6 C 29 -5
              L7 R
            L6 C 30 -5
              L7 R
            L6 C 13 7
              L7 C 15 7
                L8 C 11 7
                  L9 H  (1,1,3) (2,2,2) (3,3,4) (4,4,5) (5,5,5) (6,6,4) (7,7,4) (8,8,4) (9,9,4) (10,10,4)
                L8 H  (1,1,4) (2,2,4) (3,3,3) (4,4,5) (5,5,5) (6,6,4) (7,7,4) (8,8,4) (9,10,7)
              L7 H  (1,1,4) (2,2,4) (3,3,4) (4,4,4) (5,7,9) (6,6,4) (8,8,4) (9,10,7)
            L6 C 15 7
              L7 S 2 1 6 2362
            L6 C 14 -7
              L7 R
            L6 C 11 7
              L7 H  (1,1,3) (2,2,4) (3,3,4) (4,4,5) (5,7,9) (6,6,4) (8,8,4) (9,10,7)
            L6 C 17 7
              L7 S 2 1 6 2368
            L6 C 11 6
              L7 H  (1,1,3) (2,2,4) (3,3,4) (4,4,5) (5,7,9) (6,6,4) (8,8,4) (9,10,7)
            L6 H  (1,1,4) (2,4,9) (3,3,4) (5,7,9) (6,6,4) (8,9,7) (10,10,3)
          L5 C 10 8
            L6 H  (1,1,3) (2,2,5) (3,3,4) (4,4,5) (5,5,5) (6,6,5) (7,7,4) (8,8,4) (9,9,2) (10,10,1)
          L5 C 10 7
            L6 H  (1,1,3) (2,6,9) (3,3,4) (4,4,5) (5,5,5) (7,7,4) (8,8,4) (9,9,2) (10,10,4)
          L5 C 7 6
            L6 R
          L5 C 2 8
            L6 H  (1,1,3) (2,2,2) (3,3,4) (4,4,5) (5,5,5) (6,6,5) (7,7,4) (8,8,4) (9,9,4) (10,10,4)
          L5 H  (1,2,7) (3,3,4) (4,4,5) (5,5,5) (6,6,5) (7,7,4) (8,8,4) (9,10,6)
        L4 C 8 -5
          L5 C 7 -5
            L6 S 2 0 4 2096
          L5 C 10 8
            L6 H  (1,1,3) (2,2,5) (3,3,4) (4,4,5) (5,5,4) (6,6,4) (7,7,5) (8,8,4) (9,9,3) (10,10,1)
          L5 C 10 7
            L6 H  (1,1,3) (2,10,8) (3,3,4) (4,4,5) (5,5,4) (6,6,4) (7,7,5) (8,8,4) (9,9,3)
          L5 C 4 8
            L6 H  (1,1,4) (2,2,5) (3,3,3) (4,4,2) (5,5,4) (6,6,4) (7,7,5) (8,8,4) (9,9,4) (10,10,4)
          L5 C 2 8
            L6 H  (1,1,3) (2,2,2) (3,3,3) (4,4,5) (5,5,4) (6,6,4) (7,7,5) (8,8,4) (9,9,4) (10,10,4)
          L5 C 4 -6
            L6 C 2 -6
              L7 C 19 7
                L8 H  (1,3,7) (2,2,5) (4,4,5) (5,5,4) (6,6,4) (7,7,5) (8,8,4) (9,9,3) (10,10,3)
              L7 C 19 -5
                L8 H  (1,1,4) (2,9,8) (3,3,4) (4,4,5) (5,5,4) (6,6,4) (7,7,4) (8,8,3) (10,10,4)
              L7 C 18 7
                L8 H  (1,1,4) (2,2,5) (3,10,7) (4,4,5) (5,5,4) (6,6,4) (7,7,5) (8,8,3) (9,9,3)
              L7 H  (1,3,7) (2,9,8) (2,10,8) (4,4,5) (5,5,4) (6,6,4) (7,7,5) (8,8,4) (9,10,7)
            L6 H  (1,1,3) (2,2,4) (3,3,3) (4,4,5) (5,5,4) (6,6,4) (7,7,5) (8,8,4) (9,9,4) (10,10,4)
          L5 H  (1,1,4) (2,4,9) (3,3,3) (5,5,4) (6,6,4) (7,7,5) (8,8,4) (9,10,7)
        L4 C 10 8
          L5 H  (1,1,3) (2,2,5) (3,3,4) (4,4,5) (5,5,4) (6,6,5) (7,7,4) (8,8,4) (9,9,2) (10,10,1)
        L4 C 10 7
          L5 H  (1,1,3) (2,2,5) (3,3,4) (4,4,5) (5,5,4) (6,6,5) (7,7,4) (8,8,4) (9,9,2) (10,10,4)
        L4 C 4 8
          L5 H  (1,1,4) (2,2,5) (3,3,3) (4,4,2) (5,5,4) (6,6,5) (7,7,4) (8,8,4) (9,9,4) (10,10,4)
        L4 C 2 8
          L5 H  (1,1,3) (2,2,2) (3,3,3) (4,4,5) (5,5,4) (6,6,5) (7,7,4) (8,8,4) (9,9,4) (10,10,4)
        L4 C 7 -5
          L5 H  (1,1,4) (2,3,8) (2,4,9) (3,4,8) (5,5,4) (6,6,5) (7,7,4) (8,8,4) (9,10,7)
        L4 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,4) (6,6,4) (7,7,4) (8,9,6) (10,10,4)
      L3 C 10 -5
        L4 S 5 1 3 2415
      L3 C 7 -5
        L4 C 2 -5
          L5 S 3 1 3 2415
        L4 C 4 7
          L5 S 6 0 2 806
        L4 C 8 -5
          L5 S 2 0 3 2415
        L4 C 10 7
          L5 S 2 0 2 806
        L4 C 2 8
          L5 H  (1,1,3) (2,3,5) (4,4,5) (5,5,4) (6,6,5) (7,7,4) (8,8,5) (9,9,4) (10,10,5)
        L4 C 6 8
          L5 S 3 1 4 2428
        L4 C 9 -5
          L5 C 2 7
            L6 S 1 1 2 806
          L5 C 4 -5
            L6 S 1 1 3 2415
          L5 C 6 7
            L6 S 7 1 2 806
          L5 C 11 7
            L6 C 12 7
              L7 H  (1,1,3) (2,2,2) (3,3,3) (4,4,5) (5,5,4) (6,6,5) (7,7,4) (8,8,5) (9,9,4) (10,10,5)
            L6 C 13 7
              L7 H  (1,1,3) (2,2,3) (3,3,3) (4,4,4) (5,5,4) (6,6,5) (7,7,4) (8,8,5) (9,9,4) (10,10,5)
            L6 C 19 7
              L7 S 8 0 6 2442
            L6 C 14 7
              L7 H  (1,1,3) (2,2,4) (3,3,4) (4,4,4) (5,5,3) (6,10,9) (7,7,4) (8,8,5) (9,9,4)
            L6 H  (1,1,3) (2,5,7) (3,6,8) (4,4,5) (7,10,8) (8,8,5) (9,9,4)
          L5 C 12 7
            L6 S 7 1 5 2447
          L5 C 13 7
            L6 S 2 0 5 2447
          L5 C 14 7
            L6 S 5 1 5 2447
          L5 H  (1,3,7) (1,9,7) (2,6,9) (3,5,7) (4,10,9) (5,7,7) (7,9,7) (8,8,5)
        L4 C 2 -6
          L5 C 6 -6
            L6 C 4 6
              L7 H  (1,3,7) (2,2,5) (4,4,5) (5,7,7) (6,6,5) (8,8,4) (9,10,7)
            L6 C 18 7
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,4) (6,6,5) (7,7,4) (8,8,3) (9,9,2) (10,10,4)
            L6 C 19 7
              L7 S 3 1 6 2460
            L6 C 18 6
              L7 C 20 7
                L8 H  (1,1,3) (2,2,5) (3,3,4) (4,4,5) (5,5,4) (6,9,8) (7,7,4) (8,8,4) (10,10,3)
              L7 C 17 7
                L8 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,4) (6,6,5) (7,7,3) (8,8,3) (9,9,3) (10,10,4)
              L7 C 20 6
                L8 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,4) (6,6,5) (7,7,4) (8,9,6) (10,10,3)
              L7 C 30 -5
                L8 R
              L7 C 17 6
                L8 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,4) (6,7,8) (8,8,3) (9,9,3) (10,10,4)
              L7 C 28 -5
                L8 R
              L7 C 19 6
                L8 C 11 7
                  L9 H  (1,1,3) (2,2,4) (3,3,4) (4,4,5) (5,5,4) (6,6,5) (7,7,4) (8,8,4) (9,9,4) (10,10,3)
                L8 C 16 7
                  L9 S 3 1 8 2478
                L8 C 12 7
                  L9 C 15 7
                    L10 H  (1,1,4) (2,2,4) (3,3,4) (4,4,5) (5,5,4) (6,6,4) (7,7,4) (8,8,4) (9,10,7)
                  L9 C 14 -5
                    L10 R
                  L9 C 11 6
                    L10 H  (1,1,3) (2,2,3) (3,3,4) (4,4,5) (5,5,4) (6,6,5) (7,7,4) (8,8,4) (9,9,4) (10,10,3)
                  L9 C 22 -5
                    L10 R
                  L9 C 16 6
                    L10 H  (1,1,4) (2,2,4) (3,3,4) (4,4,5) (5,5,4) (6,6,4) (7,7,3) (8,8,3) (9,9,4) (10,10,4)
                  L9 C 14 -6
                    L10 H  (1,1,4) (2,2,4) (3,3,3) (4,4,4) (5,5,3) (6,6,5) (7,7,4) (8,8,4) (9,9,4) (10,10,4)
                  L9 C 26 -6
                    L10 R
                  L9 C 13 6
                    L10 H  (1,1,4) (2,2,4) (3,3,3) (4,4,4) (5,5,4) (6,6,5) (7,7,4) (8,8,4) (9,9,4) (10,10,4)
                  L9 C 15 6
                    L10 H  (1,1,4) (2,2,4) (3,3,4) (4,4,5) (5,5,3) (6,6,4) (7,7,4) (8,8,4) (9,9,4) (10,10,4)
                  L9 C 14 -7
                    L10 R
                  L9 C 29 6
                    L10 H  (1,1,4) (2,2,4) (3,3,4) (4,4,5) (5,5,4) (6,6,5) (7,7,4) (8,8,3) (9,9,4) (10,10,3)
                  L9 H  (1,1,4) (2,2,4) (3,3,4) (4,4,5) (5,5,4) (6,6,5) (7,7,4) (8,8,4) (9,9,0) (10,10,4)
                L8 C 15 7
                  L9 S 3 1 8 2504
                L8 C 13 -5
                  L9 R
                L8 C 14 -5
                  L9 S 3 1 8 2508
                L8 C 11 6
                  L9 H  (1,1,3) (2,2,4) (3,3,4) (4,4,4) (5,5,4) (6,6,5) (7,7,4) (8,8,4) (9,9,4) (10,10,3)
                L8 C 16 6
                  L9 S 3 1 8 2512
                L8 C 13 -6
                  L9 H  (1,1,4) (2,2,5) (3,3,3) (4,4,4) (5,5,4) (6,6,5) (7,7,4) (8,8,4) (9,10,7)
                L8 C 14 -6
                  L9 S 3 1 8 2516
                L8 C 22 -6
                  L9 R
                L8 C 26 -6
                  L9 R
                L8 C 12 6
                  L9 H  (1,1,4) (2,2,4) (3,3,3) (4,4,4) (5,5,4) (6,6,5) (7,7,4) (8,8,4) (9,9,4) (10,10,4)
                L8 C 15 6
                  L9 S 3 1 8 2524
                L8 C 29 6
                  L9 H  (1,1,4) (2,2,5) (3,3,4) (4,4,4) (5,5,4) (6,6,5) (7,7,4) (8,8,3) (9,9,4) (10,10,3)
                L8 H  (1,1,4) (2,2,5) (3,3,4) (4,4,4) (5,5,4) (6,6,5) (7,7,4) (8,8,4) (9,9,0) (10,10,4)
              L7 C 30 -6
                L8 R
              L7 C 11 7
                L8 H  (1,1,3) (2,2,4) (3,3,4) (4,4,5) (5,5,4) (6,6,5) (7,7,4) (8,8,4) (9,9,3) (10,10,4)
              L7 C 12 7
                L8 H  (1,1,4) (2,2,4) (3,3,4) (4,4,5) (5,5,4) (6,8,8) (7,7,4) (9,9,3) (10,10,4)
              L7 H  (1,1,4) (2,8,8) (3,3,4) (4,6,9) (5,5,4) (7,7,4) (9,9,3) (10,10,4)
            L6 C 19 6
              L7 S 3 1 6 2536
            L6 C 29 -5
              L7 R
            L6 C 17 7
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,4) (6,6,5) (7,7,3) (8,8,3) (9,9,3) (10,10,4)
            L6 C 20 7
              L7 S 3 1 6 2542
            L6 C 28 -6
              L7 R
            L6 C 30 -6
              L7 R
            L6 C 11 7
              L7 H  (1,1,3) (2,2,4) (3,3,4) (4,4,5) (5,5,4) (6,6,5) (7,7,4) (8,8,4) (9,9,2) (10,10,4)
            L6 C 16 7
              L7 S 3 1 6 2550
            L6 C 12 7
              L7 H  (1,1,4) (2,2,4) (3,3,4) (4,4,5) (5,5,4) (6,6,5) (7,7,4) (8,8,4) (9,9,2) (10,10,4)
            L6 C 15 7
              L7 S 3 1 6 2554
            L6 C 11 6
              L7 H  (1,1,3) (2,2,4) (3,3,4) (4,4,5) (5,5,4) (6,6,5) (7,7,4) (8,8,4) (9,9,2) (10,10,4)
            L6 C 16 6
              L7 S 3 1 6 2558
            L6 C 22 -6
              L7 R
            L6 C 26 -6
              L7 R
            L6 C 29 -6
              L7 R
            L6 C 13 7
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,8,8) (5,5,4) (6,6,5) (7,7,4) (9,9,2) (10,10,4)
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,10,8) (5,5,4) (6,6,5) (7,7,4) (8,8,4) (9,9,2)
          L5 H  (1,1,4) (2,6,9) (3,3,4) (4,4,5) (5,5,4) (7,7,3) (8,8,4) (9,10,7)
        L4 H  (1,1,3) (2,6,9) (3,3,4) (4,4,5) (5,5,4) (7,7,4) (8,8,4) (9,10,7)
      L3 C 9 -5
        L4 S 5 1 3 2571
      L3 C 2 -5
        L4 C 4 -5
          L5 C 6 8
            L6 H  (1,1,4) (2,2,5) (3,3,5) (4,4,5) (5,5,4) (6,6,1) (7,7,3) (8,8,4) (9,9,4) (10,10,4)
          L5 C 10 8
            L6 S 5 1 5 2577
          L5 C 6 7
            L6 H  (1,1,4) (2,2,5) (3,3,5) (4,4,5) (5,6,7) (7,7,3) (8,8,4) (9,10,7)
          L5 H  (1,1,4) (2,2,5) (3,3,5) (4,4,5) (5,5,4) (6,6,4) (7,8,6) (7,9,7) (8,9,6) (10,10,4)
        L4 C 10 8
          L5 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,4) (6,6,4) (7,7,4) (8,8,4) (9,9,3) (10,10,1)
        L4 C 6 8
          L5 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,3) (6,6,1) (7,7,3) (8,8,4) (9,9,4) (10,10,4)
        L4 C 10 7
          L5 H  (1,10,7) (2,2,5) (3,3,4) (4,4,5) (5,5,4) (6,6,4) (7,7,4) (8,8,4) (9,9,3)
        L4 C 6 7
          L5 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,3) (6,6,4) (7,7,3) (8,8,4) (9,9,4) (10,10,4)
        L4 C 4 8
          L5 H  (1,1,4) (2,2,5) (3,3,4) (4,4,2) (5,5,3) (6,6,4) (7,7,4) (8,8,4) (9,9,4) (10,10,4)
        L4 C 8 6
          L5 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,4) (6,6,4) (7,7,4) (8,9,6) (10,10,4)
        L4 C 4 7
          L5 S 7 0 2 1614
        L4 C 16 7
          L5 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,4) (6,6,3) (7,7,3) (8,8,4) (9,9,4) (10,10,4)
        L4 C 19 7
          L5 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,4) (6,6,4) (7,7,4) (8,8,4) (9,9,3) (10,10,3)
        L4 C 16 -5
          L5 H  (1,1,4) (2,2,5) (3,3,4) (4,4,4) (5,5,3) (6,6,4) (7,7,4) (8,8,4) (9,9,4) (10,10,4)
        L4 C 19 -5
          L5 C 15 7
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,3) (6,6,3) (7,7,4) (8,8,4) (9,9,4) (10,10,4)
          L5 C 17 7
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,4) (6,6,4) (7,7,3) (8,8,3) (9,9,4) (10,10,4)
          L5 H  (1,1,4) (2,2,5) (3,3,4) (4,6,8) (4,9,9) (5,5,4) (6,7,7) (7,9,7) (8,8,4) (10,10,4)
        L4 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,4) (6,7,7) (8,8,4) (9,10,7)
      L3 C 4 -5
        L4 S 5 1 3 2609
      L3 C 6 8
        L4 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,3) (6,6,1) (7,7,3) (8,8,4) (9,9,4) (10,10,4)
      L3 C 10 8
        L4 S 5 1 3 2613
      L3 C 6 7
        L4 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,3) (6,6,4) (7,7,3) (8,8,4) (9,9,4) (10,10,4)
      L3 C 10 7
        L4 S 5 1 3 2617
      L3 C 2 8
        L4 H  (1,1,3) (2,2,2) (3,3,3) (4,4,5) (5,5,4) (6,6,4) (7,7,4) (8,8,4) (9,9,4) (10,10,4)
      L3 C 4 8
        L4 S 5 1 3 2621
      L3 C 8 6
        L4 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,4) (6,6,4) (7,7,4) (8,9,6) (10,10,4)
      L3 C 2 -6
        L4 C 4 -6
          L5 C 16 7
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,4) (6,6,3) (7,7,3) (8,8,4) (9,9,4) (10,10,4)
          L5 C 19 7
            L6 S 5 1 5 2629
          L5 C 16 -5
            L6 C 19 -5
              L7 C 15 7
                L8 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,3) (6,6,3) (7,7,4) (8,8,4) (9,9,4) (10,10,4)
              L7 C 20 7
                L8 S 5 1 7 2635
              L7 C 26 -6
                L8 R
              L7 C 30 -6
                L8 R
              L7 C 17 7
                L8 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,4) (6,6,4) (7,7,2) (8,8,3) (9,9,3) (10,10,4)
              L7 C 18 7
                L8 S 5 1 7 2643
              L7 C 27 -6
                L8 R
              L7 C 29 -6
                L8 R
              L7 C 11 7
                L8 H  (1,1,3) (2,2,4) (3,3,4) (4,4,5) (5,5,4) (6,6,4) (7,7,4) (8,8,4) (9,9,4) (10,10,3)
              L7 C 14 7
                L8 S 5 1 7 2651
              L7 C 12 7
                L8 H  (1,1,4) (2,2,4) (3,3,3) (4,4,5) (5,5,4) (6,6,4) (7,7,4) (8,8,4) (9,9,4) (10,10,4)
              L7 H  (1,1,4) (2,2,5) (3,6,7) (4,10,8) (5,5,4) (7,7,4) (8,8,4) (9,9,4)
            L6 H  (1,1,4) (2,2,5) (3,5,7) (4,4,5) (6,6,4) (7,7,4) (8,8,4) (9,10,7)
          L5 H  (1,1,4) (2,2,5) (3,5,7) (4,4,5) (6,7,7) (8,8,4) (9,9,4) (10,10,4)
        L4 H  (1,1,4) (2,2,5) (3,3,3) (4,4,4) (5,5,3) (6,6,4) (7,7,4) (8,8,4) (9,9,4) (10,10,4)
      L3 H  (1,1,3) (2,2,4) (3,3,3) (4,4,5) (5,5,4) (6,6,4) (7,7,4) (8,8,4) (9,9,4) (10,10,4)
    L2 C 6 -5
      L3 C 10 -5
        L4 C 2 7
          L5 S 5 0 2 1614
        L4 C 4 7
          L5 S 0 1 2 1614
        L4 C 8 -5
          L5 S 0 1 2 2660
        L4 C 2 -5
          L5 C 4 -5
            L6 S 1 0 2 2660
          L5 C 9 -5
            L6 R
          L5 C 7 -5
            L6 C 13 7
              L7 H  (1,1,5) (2,2,4) (3,3,3) (4,4,3) (5,5,4) (6,6,5) (7,7,4) (8,8,4) (9,9,4) (10,10,4)
            L6 C 18 7
              L7 S 5 0 6 2676
            L6 C 13 -5
              L7 C 18 -5
                L8 C 12 7
                  L9 H  (1,1,5) (2,2,4) (3,4,6) (5,5,4) (6,6,5) (7,7,4) (8,8,4) (9,9,4) (10,10,4)
                L8 C 14 7
                  L9 S 4 1 8 2682
                L8 C 17 7
                  L9 S 5 0 8 2682
                L8 C 19 7
                  L9 S 9 1 8 2682
                L8 H  (1,1,5) (2,2,4) (3,9,7) (4,8,7) (5,5,4) (6,6,5) (7,7,4) (10,10,4)
              L7 C 17 7
                L8 H  (1,1,5) (2,2,4) (3,3,4) (4,4,4) (5,5,4) (6,6,5) (7,7,4) (8,9,5) (10,10,4)
              L7 C 19 7
                L8 S 4 1 7 2691
              L7 C 12 7
                L8 H  (1,1,5) (2,2,4) (3,3,3) (4,4,4) (5,5,4) (6,6,5) (7,7,4) (8,9,7) (10,10,4)
              L7 C 14 7
                L8 S 4 1 7 2695
              L7 C 23 -6
                L8 R
              L7 C 24 -6
                L8 R
              L7 C 17 6
                L8 C 19 6
                  L9 H  (1,1,5) (2,2,4) (3,9,7) (4,8,7) (5,5,4) (6,6,5) (7,7,4) (10,10,4)
                L8 H  (1,1,5) (2,2,4) (3,3,4) (4,4,4) (5,5,4) (6,6,5) (7,7,4) (8,9,6) (10,10,4)
              L7 H  (1,1,5) (2,2,4) (3,3,4) (4,4,4) (5,5,4) (6,6,5) (7,7,4) (8,9,6) (10,10,4)
            L6 C 18 -5
              L7 S 5 0 6 2706
            L6 H  (1,1,5) (2,2,4) (3,4,7) (5,5,4) (6,6,5) (7,7,4) (8,9,7) (10,10,4)
          L5 H  (1,1,5) (2,2,4) (3,3,4) (4,4,4) (5,5,4) (6,6,4) (7,7,4) (8,9,7) (10,10,4)
        L4 C 4 -5
          L5 S 5 1 4 2710
        L4 C 7 -5
          L5 S 5 0 4 2710
        L4 H  (1,1,4) (2,2,4) (3,4,7) (5,5,4) (6,6,4) (7,7,4) (8,8,4) (9,9,4) (10,10,5)
      L3 C 9 -5
        L4 C 2 7
          L5 S 1 1 2 806
        L4 C 7 -5
          L5 S 1 1 2 2660
        L4 C 4 7
          L5 H  (1,1,4) (2,2,4) (3,3,3) (4,5,7) (6,6,4) (7,7,5) (8,8,4) (9,9,4) (10,10,5)
        L4 C 10 8
          L5 H  (1,1,4) (2,2,4) (3,7,9) (4,4,4) (5,5,5) (6,6,4) (8,8,4) (9,9,4) (10,10,2)
        L4 C 2 -5
          L5 C 4 -5
            L6 S 1 0 2 2660
          L5 C 10 7
            L6 S 4 1 2 1614
          L5 C 8 -5
            L6 C 17 -5
              L7 R
            L6 C 19 -5
              L7 S 4 1 6 2732
            L6 C 13 7
              L7 H  (1,1,4) (2,2,4) (3,3,3) (4,4,3) (5,5,4) (6,6,4) (7,7,5) (8,8,4) (9,9,4) (10,10,5)
            L6 C 13 -5
              L7 C 11 7
                L8 C 14 7
                  L9 H  (1,1,4) (2,2,4) (3,4,6) (5,5,4) (6,6,4) (7,7,5) (8,8,4) (9,9,4) (10,10,5)
                L8 C 24 -6
                  L9 R
                L8 C 15 7
                  L9 H  (1,1,4) (2,4,7) (3,3,3) (5,5,4) (6,6,4) (7,7,5) (8,8,4) (9,9,4) (10,10,5)
                L8 C 14 -5
                  L9 R
                L8 C 16 -5
                  L9 R
                L8 C 18 7
                  L9 H  (1,1,4) (2,2,4) (3,3,3) (4,4,4) (5,5,4) (6,6,4) (7,7,4) (8,8,4) (9,9,4) (10,10,3)
                L8 C 15 6
                  L9 H  (1,1,4) (2,2,4) (3,3,3) (4,4,4) (5,5,3) (6,6,3) (7,7,5) (8,8,4) (9,9,4) (10,10,5)
                L8 H  (1,1,4) (2,2,4) (3,3,3) (4,4,4) (5,5,4) (6,6,4) (7,10,9) (8,8,4) (9,9,4)
              L7 C 15 7
                L8 S 4 1 7 2753
              L7 C 12 -5
                L8 R
              L7 C 14 -5
                L8 S 4 1 7 2757
              L7 C 16 -5
                L8 R
              L7 C 20 -5
                L8 S 4 1 7 2761
              L7 C 18 7
                L8 H  (1,1,4) (2,2,4) (3,3,4) (4,4,4) (5,5,4) (6,6,4) (7,7,4) (8,8,4) (9,9,4) (10,10,4)
              L7 C 11 6
                L8 H  (1,1,3) (2,2,3) (3,3,4) (4,4,4) (5,5,4) (6,6,4) (7,7,5) (8,8,4) (9,9,4) (10,10,5)
              L7 C 15 6
                L8 S 4 1 7 2767
              L7 H  (1,1,4) (2,2,4) (3,3,4) (4,4,4) (5,5,4) (6,6,4) (7,8,8) (9,10,8)
            L6 C 12 7
              L7 H  (1,1,4) (2,2,4) (3,4,5) (5,5,4) (6,6,4) (7,7,5) (8,8,4) (9,9,4) (10,10,5)
            L6 C 14 7
              L7 S 4 1 6 2772
            L6 C 11 7
              L7 H  (1,1,4) (2,2,4) (3,4,6) (5,5,4) (6,6,4) (7,7,5) (8,8,4) (9,9,4) (10,10,5)
            L6 C 15 7
              L7 S 4 1 6 2776
            L6 C 12 -5
              L7 R
            L6 C 14 -5
              L7 S 4 1 6 2780
            L6 C 16 -5
              L7 R
            L6 C 20 -5
              L7 S 4 1 6 2784
            L6 C 23 -5
              L7 R
            L6 C 24 -5
              L7 R
            L6 C 18 7
              L7 H  (1,1,4) (2,2,4) (3,3,4) (4,4,4) (5,5,4) (6,6,4) (7,7,4) (8,8,4) (9,9,4) (10,10,4)
            L6 C 11 6
              L7 H  (1,1,3) (2,2,3) (3,3,3) (4,4,4) (5,5,4) (6,6,4) (7,7,5) (8,8,4) (9,9,4) (10,10,5)
            L6 H  (1,1,4) (2,2,4) (3,4,7) (5,5,4) (6,6,4) (7,7,5) (8,8,4) (9,10,8)
          L5 H  (1,1,4) (2,2,4) (3,3,4) (4,4,4) (5,5,4) (6,6,4) (7,8,7) (9,9,4) (10,10,5)
        L4 C 8 -5
          L5 C 4 -5
            L6 S 2 1 2 2660
          L5 C 10 -6
            L6 C 19 -5
              L7 R
            L6 C 12 7
              L7 H  (1,1,4) (2,2,3) (3,3,2) (4,4,4) (5,5,4) (6,6,4) (7,7,5) (8,8,4) (9,9,4) (10,10,5)
            L6 C 13 7
              L7 C 15 7
                L8 H  (1,1,4) (2,2,4) (3,3,2) (4,4,2) (5,5,4) (6,6,4) (7,7,5) (8,8,4) (9,9,4) (10,10,5)
              L7 H  (1,1,4) (2,2,4) (3,3,2) (4,4,3) (5,5,4) (6,6,4) (7,7,5) (8,8,4) (9,9,4) (10,10,5)
            L6 C 14 7
              L7 C 11 7
                L8 H  (1,1,3) (2,2,3) (3,3,3) (4,4,3) (5,5,4) (6,6,4) (7,7,5) (8,8,4) (9,9,4) (10,10,5)
              L7 H  (1,1,4) (2,2,4) (3,10,8) (4,4,3) (5,5,4) (6,6,4) (7,7,5) (8,8,4) (9,9,4)
            L6 C 15 7
              L7 C 11 7
                L8 H  (1,1,3) (2,2,3) (3,3,4) (4,4,4) (5,5,4) (6,6,4) (7,7,5) (8,8,4) (9,9,4) (10,10,5)
              L7 H  (1,1,4) (2,2,4) (3,4,6) (5,5,4) (6,6,4) (7,7,5) (8,8,4) (9,9,4) (10,10,5)
            L6 C 14 -5
              L7 R
            L6 C 16 -5
              L7 R
            L6 C 24 -5
              L7 R
            L6 C 11 7
              L7 C 18 7
                L8 C 15 6
                  L9 H  (1,1,3) (2,2,3) (3,3,3) (4,4,4) (5,5,3) (6,6,3) (7,7,4) (8,8,4) (9,9,4) (10,10,3)
                L8 H  (1,1,3) (2,2,2) (3,3,3) (4,4,4) (5,5,4) (6,6,4) (7,7,5) (8,8,4) (9,9,4) (10,10,3)
              L7 H  (1,1,3) (2,2,3) (3,3,3) (4,4,4) (5,5,4) (6,6,4) (7,7,5) (8,8,4) (9,9,4) (10,10,5)
            L6 C 18 7
              L7 C 20 7
                L8 H  (1,1,3) (2,2,4) (3,3,3) (4,4,4) (5,5,4) (6,6,4) (7,7,5) (8,8,4) (9,9,4) (10,10,2)
              L7 H  (1,1,4) (2,2,4) (3,3,3) (4,4,4) (5,5,4) (6,6,4) (7,7,5) (8,8,4) (9,9,3) (10,10,4)
            L6 C 17 -5
              L7 R
            L6 C 20 7
              L7 H  (1,1,3) (2,2,4) (3,3,3) (4,4,4) (5,5,4) (6,6,4) (7,7,5) (8,8,4) (9,9,4) (10,10,4)
            L6 C 11 6
              L7 C 15 6
                L8 H  (1,1,4) (2,2,3) (3,3,3) (4,4,4) (5,5,3) (6,6,3) (7,7,5) (8,8,4) (9,9,4) (10,10,5)
              L7 H  (1,1,4) (2,2,3) (3,3,3) (4,4,4) (5,5,4) (6,6,4) (7,7,5) (8,8,4) (9,9,4) (10,10,5)
            L6 H  (1,1,4) (2,2,4) (3,3,3) (4,4,4) (5,5,4) (6,6,4) (7,7,5) (8,8,4) (9,10,8)
          L5 C 18 7
            L6 C 11 7
              L7 H  (1,1,2) (2,2,3) (3,3,4) (4,4,4) (5,5,4) (6,6,4) (7,7,5) (8,8,4) (9,9,3) (10,10,4)
            L6 H  (1,1,3) (2,2,4) (3,3,4) (4,4,4) (5,5,4) (6,6,4) (7,7,5) (8,8,4) (9,9,3) (10,10,4)
          L5 C 17 -5
            L6 R
          L5 C 19 -5
            L6 R
          L5 C 20 7
            L6 H  (1,1,3) (2,2,4) (3,3,4) (4,4,4) (5,5,4) (6,6,4) (7,7,5) (8,8,4) (9,9,4) (10,10,3)
          L5 C 12 7
            L6 C 14 7
              L7 H  (1,1,3) (2,2,3) (3,3,2) (4,4,3) (5,5,4) (6,6,4) (7,7,5) (8,8,4) (9,9,4) (10,10,5)
            L6 H  (1,1,3) (2,2,3) (3,3,2) (4,4,4) (5,5,4) (6,6,4) (7,7,5) (8,8,4) (9,9,4) (10,10,5)
          L5 C 13 7
            L6 C 15 7
              L7 H  (1,1,3) (2,2,4) (3,3,2) (4,4,2) (5,5,4) (6,6,4) (7,7,5) (8,8,4) (9,9,4) (10,10,5)
            L6 H  (1,1,3) (2,2,4) (3,3,2) (4,4,3) (5,5,4) (6,6,4) (7,7,5) (8,8,4) (9,9,4) (10,10,5)
          L5 C 14 7
            L6 C 11 7
              L7 H  (1,1,2) (2,2,3) (3,3,3) (4,4,3) (5,5,4) (6,6,4) (7,7,5) (8,8,4) (9,9,4) (10,10,5)
            L6 H  (1,1,3) (2,2,4) (3,3,4) (4,4,3) (5,5,4) (6,6,4) (7,7,5) (8,8,4) (9,9,4) (10,10,5)
          L5 C 15 7
            L6 C 11 7
              L7 H  (1,1,2) (2,2,3) (3,3,4) (4,4,4) (5,5,4) (6,6,4) (7,7,5) (8,8,4) (9,9,4) (10,10,5)
            L6 H  (1,1,3) (2,2,4) (3,3,4) (4,10,8) (5,5,4) (6,6,4) (7,7,5) (8,8,4) (9,9,4)
          L5 H  (1,1,3) (2,2,4) (3,3,3) (4,4,4) (5,5,4) (6,6,4) (7,7,5) (8,8,4) (9,9,4) (10,10,5)
        L4 C 4 -5
          L5 C 10 -6
            L6 C 12 7
              L7 H  (1,1,4) (2,2,3) (3,3,3) (4,4,4) (5,5,5) (6,6,4) (7,7,4) (8,8,4) (9,9,4) (10,10,5)
            L6 C 17 7
              L7 S 1 1 6 2872
            L6 C 12 -5
              L7 C 17 -5
                L8 C 11 7
                  L9 H  (1,1,3) (2,2,3) (3,3,4) (4,4,4) (5,5,5) (6,6,4) (7,7,4) (8,8,4) (9,9,4) (10,10,5)
                L8 C 18 7
                  L9 S 1 1 8 2878
                L8 H  (1,9,7) (2,2,4) (3,7,7) (4,4,4) (5,5,5) (6,6,4) (8,8,4) (10,10,5)
              L7 H  (1,9,7) (2,2,4) (3,3,4) (4,4,4) (5,5,5) (6,6,4) (7,8,7) (10,10,5)
            L6 H  (1,9,7) (2,3,7) (4,4,4) (5,5,5) (6,6,4) (7,7,4) (8,8,4) (10,10,5)
          L5 H  (1,1,3) (2,2,4) (3,3,4) (4,4,4) (5,5,5) (6,6,4) (7,7,4) (8,8,4) (9,9,3) (10,10,4)
        L4 H  (1,1,4) (2,2,4) (3,4,7) (5,5,4) (6,6,4) (7,7,4) (8,8,4) (9,9,4) (10,10,5)
      L3 C 2 -5
        L4 C 4 -5
          L5 S 1 0 2 2660
        L4 C 4 7
          L5 S 1 0 2 1374
        L4 H  (1,1,4) (2,2,4) (3,3,4) (4,4,4) (5,5,4) (6,7,9) (8,8,4) (9,10,7)
      L3 C 4 7
        L4 H  (1,1,4) (2,2,4) (3,3,2) (4,4,4) (5,5,4) (6,6,5) (7,7,5) (8,8,4) (9,9,4) (10,10,4)
      L3 C 8 -5
        L4 C 4 -5
          L5 S 2 1 2 2660
        L4 H  (1,1,4) (2,2,4) (3,4,7) (5,5,4) (6,6,5) (7,7,5) (8,8,4) (9,10,7)
      L3 C 2 8
        L4 H  (1,1,3) (2,2,1) (3,3,3) (4,4,4) (5,5,5) (6,6,5) (7,7,4) (8,8,4) (9,9,4) (10,10,4)
      L3 C 10 8
        L4 H  (1,1,3) (2,2,4) (3,3,4) (4,4,4) (5,5,5) (6,6,5) (7,7,4) (8,8,4) (9,9,2) (10,10,1)
      L3 C 2 7
        L4 H  (1,1,3) (2,2,4) (3,3,3) (4,4,4) (5,5,5) (6,6,5) (7,7,4) (8,8,4) (9,9,4) (10,10,4)
      L3 C 10 7
        L4 H  (1,1,3) (2,2,4) (3,3,4) (4,4,4) (5,5,5) (6,6,5) (7,7,4) (8,8,4) (9,9,2) (10,10,4)
      L3 C 4 -5
        L4 C 7 -5
          L5 S 9 1 3 2897
        L4 H  (1,1,4) (2,2,4) (3,3,4) (4,4,4) (5,5,5) (6,6,4) (7,7,4) (8,8,4) (9,10,7)
      L3 H  (1,1,4) (2,2,4) (3,3,4) (4,4,4) (5,5,4) (6,6,5) (7,7,4) (8,8,4) (9,10,7)
    L2 C 10 -5
      L3 S 5 1 2 2910
    L2 C 7 -5
      L3 C 2 -5
        L4 S 6 0 2 2910
      L3 C 4 7
        L4 S 6 0 2 806
      L3 C 9 -5
        L4 S 1 1 2 2660
      L3 C 2 8
        L4 H  (1,1,3) (2,2,1) (3,3,3) (4,4,4) (5,5,4) (6,6,5) (7,7,4) (8,8,4) (9,9,4) (10,10,4)
      L3 C 10 8
        L4 S 9 1 3 2921
      L3 C 6 8
        L4 H  (1,1,4) (2,2,4) (3,3,4) (4,4,4) (5,5,4) (6,6,2) (7,7,4) (8,8,4) (9,9,4) (10,10,4)
      L3 C 2 7
        L4 H  (1,1,3) (2,2,4) (3,3,3) (4,4,4) (5,5,4) (6,6,5) (7,7,4) (8,8,4) (9,9,4) (10,10,4)
      L3 C 10 7
        L4 S 9 1 3 2927
      L3 C 6 -6
        L4 C 4 6
          L5 H  (1,1,4) (2,2,4) (3,4,7) (5,5,4) (6,6,5) (7,7,4) (8,8,4) (9,9,4) (10,10,4)
        L4 C 8 6
          L5 S 9 1 4 2932
        L4 C 12 7
          L5 H  (1,1,4) (2,2,3) (3,3,3) (4,4,4) (5,5,4) (6,6,5) (7,7,4) (8,8,4) (9,9,4) (10,10,4)
        L4 C 19 7
          L5 S 9 1 4 2936
        L4 C 12 -5
          L5 C 19 -5
            L6 C 11 7
              L7 H  (1,1,3) (2,2,3) (3,3,4) (4,4,4) (5,5,4) (6,6,5) (7,7,4) (8,8,4) (9,9,4) (10,10,4)
            L6 C 20 7
              L7 S 9 1 6 2942
            L6 C 22 -6
              L7 R
            L6 C 30 -6
              L7 R
            L6 C 13 7
              L7 H  (1,1,4) (2,2,4) (3,3,2) (4,4,4) (5,5,4) (6,6,5) (7,7,4) (8,8,4) (9,9,4) (10,10,4)
            L6 C 18 7
              L7 S 9 1 6 2950
            L6 C 23 -6
              L7 R
            L6 C 29 -6
              L7 R
            L6 C 14 7
              L7 H  (1,1,4) (2,2,4) (3,3,3) (4,4,4) (5,5,4) (6,6,5) (7,7,4) (8,8,4) (9,9,4) (10,10,4)
            L6 C 17 7
              L7 S 9 1 6 2958
            L6 C 13 -5
              L7 R
            L6 C 18 -5
              L7 S 9 1 6 2962
            L6 C 15 -5
              L7 R
            L6 C 16 -5
              L7 S 9 1 6 2966
            L6 C 14 6
              L7 H  (1,1,4) (2,2,4) (3,3,3) (4,4,3) (5,5,3) (6,6,5) (7,7,4) (8,8,4) (9,9,4) (10,10,4)
            L6 H  (1,1,4) (2,2,4) (3,3,4) (4,4,4) (5,5,4) (6,9,8) (7,7,4) (8,8,4) (10,10,4)
          L5 H  (1,1,4) (2,2,4) (3,3,4) (4,4,4) (5,5,4) (6,6,5) (7,7,4) (8,8,4) (9,10,7)
        L4 H  (1,1,4) (2,3,7) (4,4,4) (5,5,4) (6,6,5) (7,7,4) (8,8,4) (9,9,4) (10,10,4)
      L3 C 4 6
        L4 H  (1,1,4) (2,2,4) (3,3,4) (4,4,4) (5,5,3) (6,6,5) (7,7,4) (8,8,4) (9,9,4) (10,10,4)
      L3 C 8 -5
        L4 S 2 1 2 1374
      L3 S 9 1 3 2975
    L2 C 9 -5
      L3 S 4 0 2 2978
    L2 C 2 -5
      L3 C 4 -5
        L4 C 8 -5
          L5 S 2 1 2 2978
        L4 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,4) (6,6,4) (7,7,4) (8,8,4) (9,10,7)
      L3 H  (1,1,4) (2,2,4) (3,3,4) (4,4,4) (5,5,4) (6,6,4) (7,7,4) (8,8,4) (9,9,4) (10,10,4)
    L2 H  (1,1,4) (2,2,4) (3,3,4) (4,4,4) (5,5,4) (6,6,4) (7,7,4) (8,8,4) (9,9,4) (10,10,4)
  L1 C 7 -5
    L2 S 6 0 1 2987
  L1 C 4 7
    L2 C 8 7
      L3 C 3 7
        L4 C 9 7
          L5 C 6 7
            L6 H  (1,1,5) (2,2,4) (3,3,4) (4,4,3) (5,5,1) (6,6,4) (7,7,1) (8,8,3) (9,9,4) (10,10,4)
          L5 C 6 6
            L6 H  (1,1,5) (2,2,4) (3,3,4) (4,4,3) (5,5,3) (6,6,4) (7,7,3) (8,8,3) (9,9,4) (10,10,4)
          L5 H  (1,1,5) (2,2,4) (3,3,4) (4,4,3) (5,5,4) (6,6,4) (7,7,4) (8,8,3) (9,9,4) (10,10,4)
        L4 C 6 7
          L5 H  (1,1,5) (2,2,4) (3,3,4) (4,4,3) (5,5,1) (6,6,4) (7,7,1) (8,8,4) (9,9,4) (10,10,5)
        L4 C 10 -5
          L5 H  (1,1,5) (2,2,4) (3,3,4) (4,4,3) (5,5,4) (6,6,4) (7,7,4) (8,9,7) (10,10,5)
        L4 H  (1,1,4) (2,2,4) (3,3,4) (4,4,3) (5,5,4) (6,6,4) (7,7,4) (8,8,4) (9,9,3) (10,10,5)
      L3 C 9 7
        L4 S 9 1 3 3003
      L3 C 6 7
        L4 H  (1,1,5) (2,2,5) (3,3,4) (4,4,4) (5,5,1) (6,6,4) (7,7,1) (8,8,4) (9,9,4) (10,10,5)
      L3 C 2 -5
        L4 H  (1,1,5) (2,2,5) (3,3,4) (4,4,4) (5,7,6) (6,6,4) (8,9,7) (10,10,5)
      L3 H  (1,1,4) (2,2,5) (3,3,3) (4,4,4) (5,5,4) (6,6,4) (7,7,4) (8,9,7) (10,10,5)
    L2 C 9 7
      L3 C 6 7
        L4 C 3 7
          L5 H  (1,1,5) (2,2,4) (3,3,4) (4,4,3) (5,5,1) (6,6,4) (7,7,4) (8,8,3) (9,9,5) (10,10,4)
        L4 C 2 -5
          L5 H  (1,1,5) (2,2,5) (3,3,4) (4,4,4) (5,5,1) (6,6,4) (7,7,4) (8,8,3) (9,9,5) (10,10,4)
        L4 H  (1,1,4) (2,2,5) (3,3,3) (4,4,4) (5,5,1) (6,6,4) (7,7,4) (8,8,3) (9,9,5) (10,10,4)
      L3 C 3 7
        L4 H  (1,1,5) (2,2,4) (3,3,4) (4,4,3) (5,5,4) (6,6,4) (7,9,9) (8,8,3) (10,10,4)
      L3 C 6 6
        L4 H  (1,1,5) (2,2,5) (3,3,4) (4,4,4) (5,5,3) (6,6,4) (7,9,8) (8,8,3) (10,10,4)
      L3 H  (1,1,5) (2,2,5) (3,4,7) (5,6,7) (7,9,9) (8,8,3) (10,10,4)
    L2 C 6 7
      L3 C 3 7
        L4 H  (1,1,5) (2,2,4) (3,3,4) (4,4,3) (5,5,1) (6,6,4) (7,7,4) (8,8,4) (9,9,5) (10,10,5)
      L3 C 10 -5
        L4 H  (1,1,5) (2,2,5) (3,3,4) (4,4,4) (5,5,1) (6,6,4) (7,8,7) (9,9,5) (10,10,5)
      L3 H  (1,1,4) (2,2,5) (3,3,4) (4,4,4) (5,5,1) (6,6,4) (7,7,4) (8,8,4) (9,9,4) (10,10,5)
    L2 C 3 7
      L3 H  (1,7,9) (2,3,7) (4,4,3) (5,6,7) (8,8,4) (9,9,5) (10,10,5)
    L2 C 10 -5
      L3 C 6 -5
        L4 S 0 1 1 2987
      L3 H  (1,1,5) (2,2,5) (3,4,7) (5,6,5) (7,7,4) (8,8,4) (9,9,5) (10,10,5)
    L2 C 7 8
      L3 H  (1,1,4) (2,2,5) (3,3,4) (4,4,4) (5,5,4) (6,6,3) (7,7,2) (8,8,4) (9,9,4) (10,10,5)
    L2 C 2 -5
      L3 C 5 7
        L4 S 1 0 2 3030
      L3 C 6 -5
        L4 S 1 0 1 2987
      L3 H  (1,1,4) (2,2,5) (3,3,4) (4,4,4) (5,5,2) (6,6,4) (7,7,4) (8,8,4) (9,9,4) (10,10,5)
    L2 H  (1,1,4) (2,4,8) (2,7,10) (3,3,3) (4,5,7) (5,7,8) (6,6,4) (8,8,4) (9,9,4) (10,10,5)
  L1 C 8 7
    L2 S 9 1 1 3043
  L1 C 3 7
    L2 C 6 -5
      L3 S 4 1 1 3043
    L2 C 10 -5
      L3 S 9 0 1 3043
    L2 C 9 7
      L3 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,4) (6,6,4) (7,7,4) (8,8,3) (9,9,4) (10,10,4)
    L2 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,4) (6,7,7) (8,8,4) (9,9,4) (10,10,5)
  L1 C 9 7
    L2 S 9 1 1 3053
  L1 C 6 7
    L2 C 3 -5
      L3 S 2 0 1 3043
    L2 C 4 -5
      L3 S 3 0 1 3053
    L2 H  (1,1,5) (2,2,4) (3,3,4) (4,6,7) (5,5,3) (7,8,7) (9,9,5) (10,10,5)
  L1 C 6 6
    L2 C 2 -5
      L3 C 5 7
        L4 S 1 0 1 3043
      L3 C 7 7
        L4 S 1 0 1 3061
      L3 C 8 -5
        L4 S 7 0 1 2987
      L3 C 10 7
        L4 S 8 1 1 3053
      L3 C 4 -5
        L4 C 10 -5
          L5 S 6 1 1 2987
        L4 H  (1,1,4) (2,10,9) (3,3,5) (4,4,4) (5,5,4) (6,7,6) (8,8,4) (9,9,4)
      L3 H  (1,1,5) (2,2,5) (3,3,4) (4,4,4) (5,6,6) (7,8,7) (9,9,4) (10,10,5)
    L2 C 10 -5
      L3 S 9 0 2 3076
    L2 C 3 -5
      L3 C 5 7
        L4 S 2 0 1 3053
      L3 C 9 -5
        L4 S 7 1 1 2987
      L3 H  (1,1,4) (2,2,5) (3,3,4) (4,4,4) (5,5,4) (6,7,7) (8,8,4) (9,9,4) (10,10,4)
    L2 H  (1,1,4) (2,2,4) (3,3,4) (4,4,4) (5,5,4) (6,7,7) (8,8,4) (9,9,4) (10,10,5)
  L1 C 2 -5
    L2 S 1 0 1 2987
  L1 C 10 -5
    L2 S 0 1 1 2987
  L1 C 3 -5
    L2 C 4 -5
      L3 S 2 0 1 3087
    L2 C 5 7
      L3 S 2 0 1 3053
    L2 C 8 6
      L3 S 2 0 1 3085
    L2 C 9 -5
      L3 S 7 1 1 2987
    L2 H  (1,3,7) (2,2,5) (4,4,4) (5,5,4) (6,8,7) (7,7,5) (9,9,4) (10,10,4)
  L1 C 4 -5
    L2 S 3 0 1 3099
  L1 H  (1,1,4) (2,2,4) (3,4,6) (5,5,4) (6,6,4) (7,7,5) (8,8,4) (9,9,4) (10,10,5)
L0 C 2 -5
  L1 S 1 0 0 3102
L0 C 3 -5
  L1 S 2 0 0 3102
L0 C 4 -5
  L1 S 3 0 0 3102
L0 C 5 -5
  L1 S 4 0 0 3102
L0 C 6 -5
  L1 S 4 1 0 3102
L0 C 7 -5
  L1 S 3 1 0 3102
L0 C 8 -5
  L1 S 2 1 0 3102
L0 C 9 -5
  L1 S 1 1 0 3102
L0 H  (1,1,4) (2,2,4) (3,3,4) (4,4,4) (5,5,4) (6,6,4) (7,7,4) (8,8,4) (9,9,4) (10,10,4)
Q.E.D.

==> anc/p11_2822 <==
Degree 11
L0 C 1 -5
  L1 C 5 -5
    L2 C 8 7
      L3 C 3 7
        L4 C 10 7
          L5 C 7 7
            L6 H  (1,1,5) (2,2,4) (3,3,5) (4,4,4) (5,5,5) (6,6,4) (7,7,4) (8,8,4) (9,9,2) (10,10,5) (11,11,4)
          L5 C 9 7
            L6 H  (1,1,5) (2,2,4) (3,3,5) (4,4,4) (5,5,5) (6,6,5) (7,7,4) (8,8,4) (9,9,1) (10,10,4) (11,11,4)
          L5 H  (1,1,5) (2,2,4) (3,3,5) (4,4,4) (5,5,5) (6,6,5) (7,7,4) (8,8,5) (9,9,2) (10,10,5) (11,11,4)
        L4 C 7 7
          L5 H  (1,1,5) (2,2,4) (3,3,5) (4,4,4) (5,5,5) (6,6,4) (7,7,4) (8,8,4) (9,9,4) (10,10,5) (11,11,5)
        L4 C 10 -5
          L5 C 6 -5
            L6 C 4 7
              L7 S 1 1 4 14
            L6 C 2 7
              L7 H  (1,1,4) (2,2,4) (3,3,4) (4,4,4) (5,5,5) (6,6,5) (7,7,4) (8,8,5) (9,9,4) (10,10,5) (11,11,5)
            L6 C 9 7
              L7 S 1 1 6 20
            L6 C 11 7
              L7 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,5) (6,6,5) (7,7,4) (8,8,5) (9,9,4) (10,10,4) (11,11,5)
            L6 C 3 8
              L7 H  (1,1,5) (2,2,4) (3,3,1) (4,4,4) (5,5,5) (6,6,5) (7,7,4) (8,8,5) (9,9,4) (10,10,5) (11,11,5)
            L6 C 8 8
              L7 S 1 1 6 26
            L6 C 2 6
              L7 H  (1,1,4) (2,2,3) (3,3,4) (4,4,4) (5,5,5) (6,6,5) (7,7,4) (8,8,5) (9,9,4) (10,10,5) (11,11,5)
            L6 C 9 6
              L7 S 1 1 6 30
            L6 C 4 6
              L7 H  (1,1,5) (2,2,4) (3,3,4) (4,4,3) (5,5,4) (6,6,5) (7,7,4) (8,8,5) (9,9,4) (10,10,5) (11,11,5)
            L6 C 7 6
              L7 S 1 1 6 34
            L6 C 11 -5
              L7 C 13 7
                L8 H  (1,1,5) (2,2,4) (3,3,4) (4,4,4) (5,5,5) (6,6,5) (7,7,4) (8,8,5) (9,9,4) (10,10,5) (11,11,5)
              L7 C 19 7
                L8 S 1 1 7 39
              L7 C 14 7
                L8 H  (1,1,5) (2,2,4) (3,3,4) (4,4,4) (5,5,5) (6,6,5) (7,7,4) (8,8,5) (9,9,4) (10,10,5) (11,11,5)
              L7 C 18 7
                L8 S 1 1 7 43
              L7 C 12 6
                L8 H  (1,1,5) (2,2,3) (3,3,5) (4,4,4) (5,5,5) (6,6,5) (7,7,4) (8,8,5) (9,9,4) (10,10,5) (11,11,5)
              L7 H  (1,1,5) (2,2,4) (3,3,5) (4,4,4) (5,5,5) (6,6,5) (7,7,4) (8,8,5) (9,11,8) (10,10,5)
            L6 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,5) (6,6,5) (7,7,4) (8,8,5) (9,9,4) (10,10,4) (11,11,5)
          L5 H  (1,1,5) (2,2,4) (3,3,5) (4,4,4) (5,5,4) (6,6,5) (7,7,3) (8,8,5) (9,9,4) (10,10,5) (11,11,5)
        L4 H  (1,1,5) (2,2,4) (3,3,5) (4,4,4) (5,5,5) (6,6,5) (7,7,4) (8,8,5) (9,9,3) (10,10,5) (11,11,4)
      L3 C 10 7
        L4 C 7 7
          L5 H  (1,1,5) (2,2,5) (3,3,5) (4,4,5) (5,5,5) (6,6,4) (7,7,4) (8,8,4) (9,9,2) (10,10,5) (11,11,4)
        L4 C 3 -5
          L5 H  (1,1,5) (2,2,5) (3,3,5) (4,4,5) (5,5,5) (6,6,5) (7,7,4) (8,8,5) (9,9,2) (10,10,5) (11,11,4)
        L4 H  (1,1,5) (2,2,4) (3,3,5) (4,4,4) (5,5,5) (6,6,5) (7,7,4) (8,8,5) (9,9,2) (10,10,5) (11,11,4)
      L3 C 7 7
        L4 H  (1,1,5) (2,2,5) (3,3,5) (4,4,5) (5,5,5) (6,6,4) (7,7,4) (8,9,7) (10,10,5) (11,11,5)
      L3 C 3 -5
        L4 C 10 -5
          L5 C 6 7
            L6 S 9 0 3 57
          L5 C 9 7
            L6 H  (1,5,9) (2,2,5) (3,3,5) (4,4,5) (6,6,5) (7,7,4) (8,8,4) (9,9,4) (10,10,4) (11,11,5)
          L5 C 2 -5
            L6 C 7 6
              L7 H  (1,1,5) (2,2,5) (3,3,5) (4,4,5) (5,5,5) (6,6,4) (7,7,3) (8,8,4) (9,9,4) (10,10,5) (11,11,5)
            L6 C 4 7
              L7 H  (1,1,5) (2,2,5) (3,3,4) (4,4,5) (5,7,7) (6,6,5) (8,8,5) (9,9,4) (10,10,5) (11,11,5)
            L6 C 11 7
              L7 C 9 6
                L8 H  (1,1,4) (2,2,5) (3,3,5) (4,4,5) (5,5,5) (6,6,5) (7,7,4) (8,8,4) (9,9,3) (10,10,3) (11,11,5)
              L7 C 6 -5
                L8 C 4 -5
                  L9 C 8 8
                    L10 H  (1,1,4) (2,2,5) (3,3,5) (4,4,5) (5,5,5) (6,6,5) (7,7,4) (8,8,1) (9,9,4) (10,10,4) (11,11,5)
                  L9 C 11 8
                    L10 S 4 1 9 77
                  L9 C 20 6
                    L10 H  (1,1,4) (2,2,5) (3,3,5) (4,4,5) (5,5,5) (6,6,5) (7,7,4) (8,8,5) (9,9,3) (10,10,3) (11,11,5)
                  L9 H  (1,1,4) (2,2,5) (3,3,5) (4,4,5) (5,5,5) (6,6,5) (7,8,8) (9,9,4) (10,10,4) (11,11,5)
                L8 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,4) (6,6,5) (7,7,4) (8,8,5) (9,9,4) (10,10,4) (11,11,5)
              L7 H  (1,1,4) (2,2,5) (3,3,5) (4,4,5) (5,5,4) (6,6,5) (7,7,3) (8,8,5) (9,9,4) (10,10,4) (11,11,5)
            L6 C 9 6
              L7 H  (1,1,5) (2,2,5) (3,3,5) (4,4,5) (5,5,5) (6,6,5) (7,7,4) (8,8,4) (9,9,3) (10,10,4) (11,11,5)
            L6 C 6 -5
              L7 C 4 -5
                L8 C 11 -5
                  L9 R
                L8 C 8 8
                  L9 H  (1,1,4) (2,2,5) (3,3,5) (4,4,5) (5,5,5) (6,6,5) (7,7,4) (8,8,1) (9,9,4) (10,10,4) (11,11,5)
                L8 C 18 7
                  L9 H  (1,1,4) (2,2,5) (3,3,5) (4,4,5) (5,5,5) (6,6,5) (7,7,4) (8,8,4) (9,9,4) (10,10,4) (11,11,5)
                L8 C 19 7
                  L9 H  (1,1,4) (2,2,5) (3,3,5) (4,4,5) (5,5,5) (6,6,5) (7,7,4) (8,8,4) (9,9,4) (10,10,4) (11,11,5)
                L8 C 20 7
                  L9 H  (1,1,4) (2,2,5) (3,3,5) (4,4,5) (5,5,5) (6,6,5) (7,7,4) (8,8,5) (9,9,3) (10,10,4) (11,11,5)
                L8 H  (1,1,4) (2,2,5) (3,3,5) (4,4,5) (5,5,5) (6,6,5) (7,8,8) (9,9,4) (10,10,4) (11,11,5)
              L7 C 11 -5
                L8 C 8 8
                  L9 H  (1,1,5) (2,2,5) (3,3,4) (4,4,5) (5,5,4) (6,6,5) (7,7,4) (8,8,1) (9,9,4) (10,10,5) (11,11,5)
                L8 C 18 7
                  L9 H  (1,1,5) (2,2,5) (3,3,4) (4,4,5) (5,5,4) (6,6,5) (7,7,4) (8,8,4) (9,9,4) (10,10,5) (11,11,5)
                L8 C 19 7
                  L9 H  (1,1,5) (2,2,5) (3,3,4) (4,4,5) (5,5,4) (6,6,5) (7,7,4) (8,8,4) (9,9,4) (10,10,5) (11,11,5)
                L8 C 17 6
                  L9 H  (1,1,5) (2,2,5) (3,3,4) (4,4,5) (5,5,4) (6,6,5) (7,7,3) (8,8,5) (9,9,4) (10,10,5) (11,11,5)
                L8 H  (1,1,5) (2,2,5) (3,3,4) (4,4,5) (5,5,4) (6,6,5) (7,7,4) (8,9,8) (10,10,5) (11,11,5)
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,4) (6,6,5) (7,7,4) (8,8,5) (9,9,4) (10,10,4) (11,11,5)
            L6 H  (1,1,5) (2,2,5) (3,3,5) (4,4,5) (5,5,4) (6,8,9) (7,7,3) (9,9,4) (10,10,5) (11,11,5)
          L5 C 7 6
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,5) (6,6,4) (7,7,3) (8,8,4) (9,9,4) (10,10,5) (11,11,5)
          L5 C 4 -5
            L6 C 11 -5
              L7 C 2 7
                L8 S 7 1 3 51
              L7 C 9 6
                L8 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,5) (6,6,5) (7,7,4) (8,8,4) (9,9,3) (10,10,4) (11,11,5)
              L7 C 6 -5
                L8 C 8 8
                  L9 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,5) (6,6,5) (7,7,4) (8,8,1) (9,9,4) (10,10,5) (11,11,5)
                L8 C 18 7
                  L9 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,5) (6,6,5) (7,7,4) (8,8,4) (9,9,4) (10,10,5) (11,11,5)
                L8 C 19 7
                  L9 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,5) (6,6,5) (7,7,4) (8,8,4) (9,9,4) (10,10,5) (11,11,5)
                L8 C 17 6
                  L9 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,5) (6,6,5) (7,7,3) (8,8,5) (9,9,4) (10,10,5) (11,11,5)
                L8 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,5) (6,6,5) (7,7,4) (8,9,8) (10,10,5) (11,11,5)
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,4) (6,6,5) (7,7,3) (8,8,5) (9,9,4) (10,10,5) (11,11,5)
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,5) (6,6,5) (7,7,4) (8,8,5) (9,9,4) (10,10,4) (11,11,5)
          L5 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,4) (6,6,5) (7,7,4) (8,8,5) (9,9,4) (10,10,5) (11,11,5)
        L4 H  (1,1,5) (2,2,5) (3,3,5) (4,4,5) (5,5,5) (6,6,5) (7,7,4) (8,10,9) (9,9,3) (11,11,4)
      L3 C 10 -5
        L4 C 6 -5
          L5 C 2 7
            L6 S 5 0 3 51
          L5 C 9 7
            L6 H  (1,1,5) (2,2,4) (3,3,5) (4,4,4) (5,5,5) (6,6,5) (7,7,4) (8,8,4) (9,9,4) (10,10,4) (11,11,5)
          L5 C 4 7
            L6 H  (1,1,5) (2,2,4) (3,3,3) (4,4,4) (5,5,4) (6,6,5) (7,7,4) (8,8,5) (9,9,4) (10,10,5) (11,11,5)
          L5 C 11 7
            L6 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,5) (6,6,5) (7,7,4) (8,8,5) (9,9,4) (10,10,4) (11,11,5)
          L5 C 8 8
            L6 H  (1,1,5) (2,2,4) (3,3,5) (4,4,4) (5,5,5) (6,6,5) (7,7,4) (8,8,1) (9,9,4) (10,10,5) (11,11,5)
          L5 C 9 6
            L6 H  (1,1,5) (2,2,4) (3,3,5) (4,4,4) (5,5,5) (6,6,5) (7,7,4) (8,8,4) (9,9,3) (10,10,4) (11,11,5)
          L5 C 2 -5
            L6 C 4 -5
              L7 C 11 -5
                L8 S 7 1 3 133
              L7 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,5) (6,6,5) (7,7,4) (8,8,5) (9,9,4) (10,10,4) (11,11,5)
            L6 H  (1,1,5) (2,2,4) (3,3,4) (4,4,4) (5,5,4) (6,6,5) (7,7,4) (8,8,5) (9,9,4) (10,10,5) (11,11,5)
          L5 H  (1,1,4) (2,2,4) (3,3,4) (4,4,4) (5,5,5) (6,6,5) (7,7,4) (8,8,5) (9,9,4) (10,10,5) (11,11,5)
        L4 H  (1,1,5) (2,2,4) (3,3,5) (4,4,4) (5,5,4) (6,6,5) (7,7,3) (8,8,5) (9,9,4) (10,10,5) (11,11,5)
      L3 H  (1,1,5) (2,2,4) (3,3,5) (4,4,4) (5,5,5) (6,6,5) (7,7,4) (8,8,5) (9,9,3) (10,10,5) (11,11,4)
    L2 C 9 7
      L3 S 6 1 2 156
    L2 C 3 7
      L3 C 7 7
        L4 H  (1,1,5) (2,2,4) (3,3,5) (4,6,7) (5,5,5) (7,7,5) (8,8,4) (9,9,5) (10,10,5) (11,11,5)
      L3 C 10 7
        L4 S 6 1 3 161
      L3 C 6 -5
        L4 C 10 -5
          L5 S 1 1 2 156
        L4 C 2 7
          L5 H  (1,1,4) (2,2,4) (3,3,4) (4,4,4) (5,5,5) (6,6,5) (7,7,5) (8,8,5) (9,9,4) (10,10,5) (11,11,4)
        L4 C 11 7
          L5 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,5) (6,6,5) (7,7,5) (8,8,5) (9,9,4) (10,10,3) (11,11,4)
        L4 C 8 -5
          L5 C 4 7
            L6 S 7 0 2 156
          L5 C 3 8
            L6 H  (1,1,5) (2,2,4) (3,3,1) (4,4,4) (5,5,5) (6,6,5) (7,7,5) (8,8,5) (9,9,4) (10,10,5) (11,11,4)
          L5 C 2 6
            L6 H  (1,1,4) (2,2,3) (3,3,4) (4,4,4) (5,5,5) (6,6,5) (7,7,5) (8,8,5) (9,9,4) (10,10,5) (11,11,4)
          L5 C 9 -5
            L6 C 11 -5
              L7 C 4 6
                L8 S 6 1 5 177
              L7 C 7 -5
                L8 S 6 0 2 156
              L7 H  (1,1,5) (2,2,4) (3,3,5) (4,4,4) (5,5,5) (6,6,4) (7,7,5) (8,8,4) (9,9,4) (10,10,5) (11,11,4)
            L6 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,5) (6,6,5) (7,7,5) (8,8,5) (9,9,4) (10,10,4) (11,11,4)
          L5 H  (1,1,5) (2,2,4) (3,3,5) (4,4,4) (5,5,5) (6,6,5) (7,7,5) (8,8,4) (9,9,4) (10,10,4) (11,11,4)
        L4 H  (1,1,5) (2,2,4) (3,3,5) (4,4,4) (5,5,5) (6,6,5) (7,7,4) (8,8,5) (9,9,4) (10,10,5) (11,11,4)
      L3 C 11 -5
        L4 S 6 1 3 187
      L3 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,4) (6,6,5) (7,7,4) (8,8,5) (9,9,5) (10,10,4) (11,11,5)
    L2 C 7 7
      L3 C 9 -5
        L4 S 2 1 2 190
      L3 H  (1,1,5) (2,2,5) (3,3,5) (4,4,5) (5,5,5) (6,6,4) (7,9,9) (8,8,3) (10,10,4) (11,11,5)
    L2 C 10 7
      L3 S 6 1 2 194
    L2 C 3 -5
      L3 C 6 -5
        L4 C 11 -5
          L5 C 8 -5
            L6 C 4 7
              L7 S 7 0 2 156
            L6 C 2 7
              L7 C 4 -5
                L8 S 7 1 2 190
              L7 H  (1,1,4) (2,2,5) (3,3,3) (4,4,5) (5,5,4) (6,6,5) (7,7,5) (8,11,9) (9,9,5) (10,10,5)
            L6 C 9 -5
              L7 C 2 -5
                L8 C 4 -5
                  L9 C 7 -5
                    L10 R
                  L9 C 10 -5
                    L10 S 6 1 9 211
                  L9 C 19 7
                    L10 C 17 7
                      L11 H  (1,1,5) (2,2,5) (3,3,5) (4,4,5) (5,5,5) (6,6,4) (7,7,3) (8,8,4) (9,9,4) (10,10,5) (11,11,4)
                    L10 C 21 7
                      L11 S 6 1 10 216
                    L10 C 17 6
                      L11 C 21 6
                        L12 C 16 7
                          L13 H  (1,1,5) (2,2,5) (3,3,5) (4,4,5) (5,5,5) (6,6,4) (7,7,3) (8,8,4) (9,9,4) (10,10,5) (11,11,4)
                        L12 C 22 7
                          L13 S 6 1 12 222
                        L12 H  (1,1,5) (2,4,9) (3,3,5) (5,5,5) (6,6,4) (7,7,5) (8,8,4) (9,9,4) (10,10,5) (11,11,4)
                      L11 H  (1,1,5) (2,2,5) (3,3,5) (4,4,5) (5,5,5) (6,6,4) (7,7,5) (8,8,4) (9,9,4) (10,10,4) (11,11,4)
                    L10 H  (1,1,5) (2,2,5) (3,3,5) (4,4,5) (5,5,5) (6,6,4) (7,7,4) (8,8,4) (9,9,4) (10,10,5) (11,11,4)
                  L9 C 18 -5
                    L10 R
                  L9 C 20 -5
                    L10 S 6 1 9 229
                  L9 C 17 7
                    L10 H  (1,1,5) (2,2,5) (3,3,5) (4,4,5) (5,5,5) (6,6,4) (7,7,4) (8,8,4) (9,9,4) (10,10,5) (11,11,4)
                  L9 C 21 7
                    L10 S 6 1 9 233
                  L9 C 19 6
                    L10 H  (1,1,5) (2,2,5) (3,3,5) (4,4,5) (5,5,5) (6,6,4) (7,7,5) (8,8,3) (9,9,3) (10,10,5) (11,11,4)
                  L9 C 17 6
                    L10 H  (1,1,5) (2,2,5) (3,3,5) (4,4,5) (5,7,9) (6,6,4) (8,8,4) (9,9,4) (10,10,5) (11,11,4)
                  L9 C 21 6
                    L10 S 6 1 9 239
                  L9 C 16 -6
                    L10 R
                  L9 C 22 -6
                    L10 S 6 1 9 243
                  L9 C 29 -5
                    L10 R
                  L9 C 32 -5
                    L10 R
                  L9 C 12 6
                    L10 H  (1,1,4) (2,2,5) (3,3,5) (4,4,5) (5,5,5) (6,6,4) (7,7,5) (8,8,4) (9,9,4) (10,10,5) (11,11,4)
                  L9 H  (1,1,5) (2,2,5) (3,5,9) (4,4,5) (6,6,4) (7,7,5) (8,8,4) (9,9,4) (10,10,5) (11,11,4)
                L8 C 10 -5
                  L9 S 8 0 8 252
                L8 C 7 -5
                  L9 C 14 7
                    L10 H  (1,1,5) (2,2,5) (3,3,4) (4,4,4) (5,5,4) (6,6,5) (7,7,5) (8,8,5) (9,9,4) (10,10,5) (11,11,4)
                  L9 C 21 7
                    L10 S 9 1 9 257
                  L9 C 15 7
                    L10 H  (1,1,5) (2,2,5) (3,3,4) (4,4,4) (5,5,4) (6,6,5) (7,7,5) (8,8,5) (9,9,4) (10,10,5) (11,11,4)
                  L9 C 20 7
                    L10 S 9 1 9 261
                  L9 C 14 6
                    L10 C 26 -6
                      L11 R
                    L10 C 20 6
                      L11 C 32 -6
                        L12 R
                      L11 C 13 7
                        L12 H  (1,1,5) (2,2,5) (3,3,3) (4,4,4) (5,5,4) (6,6,5) (7,7,5) (8,8,5) (9,9,4) (10,10,5) (11,11,4)
                      L11 H  (1,9,8) (2,2,5) (3,3,4) (4,4,5) (5,5,4) (6,6,5) (7,7,5) (8,8,5) (10,10,5) (11,11,4)
                    L10 C 19 -6
                      L11 R
                    L10 C 32 -6
                      L11 R
                    L10 C 13 7
                      L11 H  (1,1,5) (2,2,5) (3,3,3) (4,4,4) (5,5,4) (6,6,5) (7,7,5) (8,8,5) (9,9,4) (10,10,5) (11,11,4)
                    L10 C 12 -6
                      L11 R
                    L10 C 16 7
                      L11 H  (1,1,5) (2,2,5) (3,3,4) (4,4,5) (5,5,4) (6,8,9) (7,7,5) (9,9,4) (10,10,5) (11,11,4)
                    L10 H  (1,1,5) (2,6,9) (3,3,4) (4,4,5) (5,5,4) (7,7,5) (8,8,5) (9,9,4) (10,10,5) (11,11,4)
                  L9 C 21 6
                    L10 S 9 1 9 283
                  L9 C 13 -6
                    L10 R
                  L9 C 22 -6
                    L10 S 9 1 9 287
                  L9 C 26 -6
                    L10 R
                  L9 C 32 -6
                    L10 R
                  L9 C 16 7
                    L10 H  (1,1,5) (2,2,5) (3,3,4) (4,4,4) (5,5,4) (6,6,5) (7,7,5) (8,8,5) (9,9,4) (10,10,5) (11,11,4)
                  L9 H  (1,1,5) (2,2,5) (3,3,4) (4,4,5) (5,5,4) (6,6,5) (7,10,9) (8,8,5) (9,9,4) (11,11,4)
                L8 H  (1,1,5) (2,2,5) (3,3,4) (4,4,5) (5,5,4) (6,6,4) (7,7,5) (8,8,4) (9,9,4) (10,10,5) (11,11,4)
              L7 C 4 -5
                L8 S 3 0 7 297
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,4) (6,9,9) (7,7,5) (8,11,9) (10,10,5)
            L6 C 10 -5
              L7 C 2 -5
                L8 S 1 1 6 300
              L7 C 4 6
                L8 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,4) (6,6,5) (7,7,5) (8,8,4) (9,9,5) (10,10,4) (11,11,5)
              L7 C 7 6
                L8 S 1 1 7 305
              L7 C 12 7
                L8 H  (1,1,4) (2,2,4) (3,3,4) (4,4,5) (5,5,5) (6,6,5) (7,7,5) (8,8,4) (9,9,5) (10,10,4) (11,11,5)
              L7 C 20 7
                L8 S 1 1 7 309
              L7 C 13 7
                L8 H  (1,1,4) (2,2,4) (3,3,4) (4,4,5) (5,5,5) (6,6,5) (7,7,5) (8,8,4) (9,9,5) (10,10,4) (11,11,5)
              L7 C 19 7
                L8 S 1 1 7 313
              L7 C 12 6
                L8 C 24 -6
                  L9 R
                L8 C 19 6
                  L9 C 31 -6
                    L10 R
                  L9 C 14 7
                    L10 C 18 7
                      L11 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,5) (6,6,5) (7,7,5) (8,8,3) (9,9,4) (10,10,4) (11,11,5)
                    L10 H  (1,1,4) (2,2,5) (3,3,4) (4,6,9) (5,5,5) (7,7,5) (8,8,4) (9,9,5) (10,10,4) (11,11,5)
                  L9 H  (1,4,8) (2,2,5) (3,3,4) (5,5,5) (6,6,5) (7,7,5) (8,8,4) (9,9,5) (10,10,4) (11,11,5)
                L8 H  (1,1,4) (2,9,9) (3,3,4) (4,4,5) (5,5,5) (6,6,5) (7,7,5) (8,8,4) (10,10,4) (11,11,5)
              L7 C 20 6
                L8 S 1 1 7 327
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,5) (6,6,5) (7,7,5) (8,8,4) (9,9,5) (10,10,4) (11,11,4)
            L6 H  (1,1,5) (2,2,5) (3,6,9) (4,4,5) (5,5,5) (7,7,5) (8,8,4) (9,9,4) (10,10,4) (11,11,4)
          L5 C 9 -5
            L6 S 6 1 5 331
          L5 H  (1,1,5) (2,2,5) (3,11,9) (4,4,5) (5,5,5) (6,6,5) (7,7,4) (8,8,4) (9,9,4) (10,10,4)
        L4 C 10 -5
          L5 C 2 7
            L6 S 5 0 2 156
          L5 C 4 7
            L6 S 1 1 2 194
          L5 C 8 -5
            L6 C 11 8
              L7 H  (1,1,4) (2,2,5) (3,3,5) (4,4,5) (5,5,5) (6,6,5) (7,7,5) (8,8,5) (9,9,5) (10,10,4) (11,11,2)
            L6 C 11 -6
              L7 C 2 6
                L8 C 7 -5
                  L9 C 4 6
                    L10 H  (1,3,7) (2,2,5) (4,4,5) (5,5,4) (6,6,5) (7,7,5) (8,8,5) (9,9,5) (10,10,4) (11,11,5)
                  L9 H  (1,10,7) (2,2,5) (3,3,4) (4,4,5) (5,5,5) (6,6,5) (7,7,5) (8,8,4) (9,9,5) (11,11,5)
                L8 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,5) (6,6,4) (7,7,5) (8,8,4) (9,9,5) (10,10,4) (11,11,5)
              L7 C 4 -5
                L8 S 9 0 7 349
              L7 C 7 -5
                L8 S 2 0 4 334
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,4) (6,6,4) (7,7,5) (8,8,4) (9,9,5) (10,10,4) (11,11,5)
            L6 C 2 -5
              L7 S 5 1 2 194
            L6 H  (1,1,3) (2,2,5) (3,3,4) (4,4,5) (5,8,9) (6,6,5) (7,7,5) (9,9,5) (10,10,4) (11,11,5)
          L5 C 11 8
            L6 H  (1,1,4) (2,2,5) (3,3,5) (4,4,5) (5,5,5) (6,6,5) (7,7,4) (8,8,5) (9,9,4) (10,10,4) (11,11,2)
          L5 C 9 -5
            L6 C 4 -5
              L7 S 8 1 4 334
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,4) (6,6,5) (7,7,4) (8,8,5) (9,9,4) (10,10,4) (11,11,5)
          L5 H  (1,1,4) (2,2,5) (3,3,5) (4,4,5) (5,5,5) (6,6,5) (7,7,4) (8,8,4) (9,9,4) (10,10,4) (11,11,5)
        L4 C 8 -5
          L5 H  (1,1,4) (2,2,5) (3,8,9) (4,4,5) (5,5,5) (6,6,5) (7,7,5) (9,9,4) (10,10,4) (11,11,4)
        L4 H  (1,1,4) (2,2,5) (3,3,5) (4,4,5) (5,5,5) (6,6,5) (7,7,4) (8,8,5) (9,9,4) (10,10,4) (11,11,4)
      L3 C 11 -5
        L4 S 6 1 3 367
      L3 C 7 -5
        L4 C 2 -5
          L5 S 4 1 3 367
        L4 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,4) (6,6,5) (7,7,4) (8,8,5) (9,9,5) (10,10,4) (11,11,5)
      L3 H  (1,1,4) (2,2,5) (3,3,5) (4,4,5) (5,5,4) (6,6,4) (7,7,4) (8,8,4) (9,9,5) (10,10,4) (11,11,5)
    L2 C 6 -5
      L3 C 11 -5
        L4 C 8 -5
          L5 C 4 -5
            L6 S 3 0 2 374
          L5 H  (1,1,5) (2,2,4) (3,3,4) (4,4,4) (5,5,4) (6,6,5) (7,7,5) (8,11,9) (9,9,5) (10,10,5)
        L4 C 9 -5
          L5 S 6 1 4 380
        L4 H  (1,1,5) (2,2,4) (3,3,5) (4,4,4) (5,5,5) (6,6,5) (7,7,4) (8,8,4) (9,9,4) (10,10,4) (11,11,5)
      L3 C 10 -5
        L4 C 2 7
          L5 S 5 0 2 156
        L4 C 4 7
          L5 S 1 1 2 194
        L4 C 8 -5
          L5 S 1 1 2 374
        L4 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,5) (6,6,5) (7,7,4) (8,8,5) (9,9,4) (10,10,4) (11,11,5)
      L3 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,5) (6,6,5) (7,7,5) (8,8,5) (9,9,4) (10,10,4) (11,11,4)
    L2 C 11 -5
      L3 S 6 1 2 392
    L2 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,4) (6,6,5) (7,7,4) (8,8,5) (9,9,5) (10,10,4) (11,11,5)
  L1 C 8 -5
    L2 S 7 0 1 395
  L1 C 4 7
    L2 C 9 7
      L3 C 6 7
        L4 H  (1,1,5) (2,2,5) (3,3,4) (4,4,4) (5,5,1) (6,6,4) (7,7,3) (8,8,4) (9,9,4) (10,10,4) (11,11,5)
      L3 C 7 7
        L4 S 10 1 3 401
      L3 H  (1,1,5) (2,2,5) (3,3,4) (4,4,4) (5,5,4) (6,6,4) (7,7,4) (8,8,4) (9,9,4) (10,10,4) (11,11,5)
    L2 C 7 7
      L3 H  (1,1,5) (2,2,5) (3,3,4) (4,4,4) (5,5,4) (6,6,3) (7,7,4) (8,8,4) (9,9,4) (10,10,5) (11,11,5)
    L2 C 10 7
      L3 H  (1,1,5) (2,2,5) (3,3,4) (4,4,4) (5,5,4) (6,6,4) (7,7,4) (8,8,5) (9,9,3) (10,10,5) (11,11,4)
    L2 H  (1,1,5) (2,2,5) (3,3,4) (4,4,4) (5,5,4) (6,6,4) (7,7,4) (8,8,5) (9,9,4) (10,10,5) (11,11,5)
  L1 C 9 7
    L2 S 10 1 1 409
  L1 C 6 7
    L2 H  (1,1,5) (2,2,5) (3,3,5) (4,4,4) (5,5,4) (6,6,4) (7,7,3) (8,8,5) (9,9,4) (10,10,5) (11,11,5)
  L1 C 7 7
    L2 S 10 1 1 413
  L1 C 3 7
    L2 H  (1,1,5) (2,2,4) (3,3,5) (4,4,3) (5,5,5) (6,6,4) (7,7,4) (8,8,5) (9,9,4) (10,10,5) (11,11,5)
  L1 C 10 7
    L2 S 10 1 1 417
  L1 C 5 8
    L2 H  (1,1,5) (2,2,5) (3,3,5) (4,4,4) (5,5,2) (6,6,4) (7,7,4) (8,8,5) (9,9,4) (10,10,5) (11,11,5)
  L1 C 8 8
    L2 S 10 1 1 421
  L1 C 2 -5
    L2 C 5 7
      L3 S 1 0 1 409
    L2 C 6 -5
      L3 S 1 0 1 395
    L2 H  (1,1,5) (2,2,5) (3,3,5) (4,4,4) (5,5,4) (6,6,4) (7,7,4) (8,8,5) (9,9,4) (10,10,5) (11,11,5)
  L1 H  (1,1,4) (2,2,5) (3,3,4) (4,4,4) (5,5,5) (6,6,4) (7,7,4) (8,8,5) (9,9,4) (10,10,5) (11,11,5)
L0 C 2 -5
  L1 S 1 0 0 430
L0 C 3 -5
  L1 S 2 0 0 430
L0 C 4 -5
  L1 S 3 0 0 430
L0 C 5 -5
  L1 S 4 0 0 430
L0 C 6 -5
  L1 S 5 0 0 430
L0 C 7 -5
  L1 S 4 1 0 430
L0 H  (1,1,4) (2,2,4) (3,3,4) (4,4,4) (5,5,4) (6,6,4) (7,7,4) (8,8,4) (9,9,5) (10,10,5) (11,11,4)
Q.E.D.

==> anc/p5_2822 <==
Degree 5
L0 C 1 -5
  L1 C 2 -5
    L2 C 3 -5
      L3 R
    L2 C 5 -5
      L3 S 3 1 2 6
    L2 C 6 -5
      L3 R
    L2 C 4 -5
      L3 C 3 -6
        L4 R
      L3 C 5 -6
        L4 S 3 1 3 13
      L3 H  (1,1,0) (2,2,0) (3,5,-10) (4,4,0)
    L2 C 3 7
      L3 C 5 7
        L4 H  (1,4,-2) (2,2,0) (3,5,-8)
      L3 H  (1,5,-3) (2,2,0) (3,4,-7)
    L2 C 5 7
      L3 S 3 1 2 20
    L2 H  (1,5,-3) (2,2,0) (3,4,-7)
  L1 C 5 -5
    L2 S 4 0 1 23
  L1 C 3 -5
    L2 C 4 -5
      L3 S 1 1 1 23
    L2 C 2 -6
      L3 R
    L2 C 4 7
      L3 C 5 7
        L4 H  (1,5,-3) (2,4,-7) (3,3,0)
      L3 H  (1,5,-2) (2,4,-8) (3,3,0)
    L2 C 5 7
      L3 S 2 1 2 34
    L2 R
  L1 C 4 -5
    L2 S 3 0 1 37
  L1 C 2 7
    L2 C 4 7
      L3 C 5 7
        L4 H  (1,1,0) (2,5,-6) (3,4,-4)
      L3 H  (1,1,0) (2,4,-6) (3,5,-4)
    L2 C 5 7
      L3 H  (1,1,0) (2,3,-5) (4,5,-5)
    L2 H  (1,1,0) (2,4,-6) (3,5,-4)
  L1 C 5 7
    L2 S 4 1 1 47
  L1 H  (1,1,0) (2,5,-4) (3,4,-6)
L0 C 2 -5
  L1 S 1 0 0 50
L0 C 3 -5
  L1 S 2 0 0 50
L0 C 4 -5
  L1 S 1 1 0 50
L0 C 5 -5
  L1 S 0 1 0 50
L0 C 1 7
  L1 C 3 7
    L2 H  (1,2,-4) (1,4,-4) (2,5,-3) (3,4,-4) (3,5,-4)
  L1 C 4 7
    L2 S 3 0 1 61
  L1 C 2 7
    L2 C 5 7
      L3 S 3 1 1 61
    L2 C 8 6
      L3 H  (1,2,-4) (1,4,-4) (2,5,-3) (3,4,-4) (3,5,-4)
    L2 H  (1,3,-3) (2,5,-6) (4,4,-1)
  L1 C 5 7
    L2 S 4 0 1 69
  L1 C 7 6
    L2 C 8 6
      L3 H  (1,2,-4) (1,4,-4) (2,5,-3) (3,4,-4) (3,5,-4)
    L2 H  (1,3,-3) (2,5,-6) (4,4,-1)
  L1 H  (1,4,-6) (2,2,-1) (3,5,-3)
L0 C 2 7
  L1 S 1 0 0 76
L0 C 3 7
  L1 S 2 0 0 76
L0 C 4 7
  L1 S 1 1 0 76
L0 C 5 7
  L1 S 0 1 0 76
L0 C 6 6
  L1 C 7 6
    L2 C 8 6
      L3 C 9 6
        L4 H  (1,2,-4) (3,4,-4) (3,5,-3) (4,5,-4)
      L3 H  (1,3,-6) (2,4,-3) (5,5,-1)
    L2 H  (1,4,-3) (2,5,-6) (3,3,-1)
  L1 C 10 6
    L2 S 3 1 1 91
  L1 H  (1,4,-6) (2,3,-3) (5,5,-1)
L0 C 7 6
  L1 S 1 0 0 94
L0 R
Q.E.D.

==> anc/p6_2822 <==
Degree 6
L0 C 1 -5
  L1 C 2 -5
    L2 C 3 -5
      L3 R
    L2 C 6 -5
      L3 S 4 1 2 6
    L2 C 4 -5
      L3 C 3 -6
        L4 R
      L3 C 5 -5
        L4 C 6 -6
          L5 S 3 0 3 11
        L4 C 7 6
          L5 H  (1,3,-2) (1,5,5) (2,2,2) (3,4,-2) (4,6,-2) (5,6,-2)
        L4 H  (1,1,3) (2,2,3) (3,6,-10) (4,4,2) (5,5,2)
      L3 C 5 7
        L4 C 6 7
          L5 H  (1,3,-1) (1,6,0) (2,6,0) (2,4,5) (3,5,-4) (4,5,1)
        L4 H  (1,3,-1) (1,6,1) (2,6,1) (2,4,5) (3,5,-5) (4,5,0)
      L3 C 6 -6
        L4 R
      L3 C 10 7
        L4 H  (1,3,-1) (1,6,-1) (2,6,-1) (2,5,3) (3,5,-3) (4,4,2)
      L3 C 10 6
        L4 C 7 6
          L5 H  (1,1,2) (2,2,2) (3,6,-6) (3,5,-3) (4,6,-1) (4,5,3)
        L4 H  (1,1,3) (2,2,3) (3,6,-8) (3,5,-4) (4,4,2) (5,6,-3)
      L3 H  (1,6,-2) (1,5,4) (2,2,2) (3,6,-8) (3,5,-3) (4,4,3)
    L2 C 5 -5
      L3 S 4 1 2 30
    L2 C 4 7
      L3 C 6 7
        L4 C 3 7
          L5 H  (1,3,0) (1,6,0) (2,6,0) (2,5,3) (3,4,-2) (4,5,0)
        L4 H  (1,6,0) (1,3,1) (2,3,1) (2,5,3) (4,6,-3) (4,5,-1)
      L3 C 12 -5
        L4 R
      L3 C 5 7
        L4 C 3 7
          L5 S 4 1 3 37
        L4 H  (1,3,1) (1,6,1) (2,6,1) (2,5,2) (3,4,-2) (4,5,-2)
      L3 C 11 -5
        L4 R
      L3 C 3 7
        L4 H  (1,3,0) (1,6,1) (2,6,1) (2,4,3) (3,5,-3) (4,5,-1)
      L3 H  (1,3,1) (1,6,1) (2,6,1) (2,5,2) (3,4,-2) (4,5,-2)
    L2 C 5 7
      L3 S 4 1 2 48
    L2 C 3 7
      L3 C 6 7
        L4 C 10 7
          L5 H  (1,3,0) (1,6,0) (2,6,0) (2,5,3) (3,4,-2) (4,5,0)
        L4 C 10 6
          L5 C 7 6
            L6 H  (1,1,2) (2,2,2) (3,5,-2) (4,6,-2)
          L5 H  (1,1,3) (2,2,3) (3,6,-6) (4,4,0) (5,5,0)
        L4 C 7 6
          L5 H  (1,1,2) (2,2,2) (3,5,-2) (4,6,-2)
        L4 H  (1,1,3) (2,2,3) (3,6,-8) (4,4,1) (5,5,1)
      L3 H  (1,3,0) (1,6,1) (2,6,1) (2,4,3) (3,5,-3) (4,5,-1)
    L2 C 6 7
      L3 S 4 1 2 62
    L2 R
  L1 C 6 -5
    L2 S 5 0 1 65
  L1 C 3 -5
    L2 C 4 -5
      L3 S 2 0 1 65
    L2 C 5 -5
      L3 C 2 7
        L4 C 4 7
          L5 C 6 7
            L6 H  (1,1,2) (2,4,-4) (3,3,2) (5,5,2) (6,6,-2)
          L5 H  (1,1,1) (2,4,-4) (3,3,2) (5,5,1) (6,6,0)
        L4 C 6 7
          L5 S 3 1 4 76
        L4 R
      L3 C 4 7
        L4 S 1 1 3 79
      L3 R
    L2 C 4 7
      L3 C 6 7
        L4 C 2 7
          L5 H  (1,1,2) (2,4,-3) (3,3,2) (5,6,-1)
        L4 H  (1,1,1) (2,2,0) (3,3,1) (4,6,-2) (5,5,0)
      L3 C 2 7
        L4 H  (1,5,1) (1,3,5) (2,6,-2) (3,4,1) (4,5,-2)
      L3 H  (1,5,0) (1,6,2) (2,4,-1) (2,6,0) (3,3,1) (4,5,-2)
    L2 C 6 7
      L3 S 3 1 2 90
    L2 C 5 -6
      L3 R
    L2 C 2 7
      L3 C 9 7
        L4 H  (1,5,0) (1,4,3) (2,6,-2) (3,3,2) (4,5,-2)
      L3 C 12 7
        L4 S 3 1 3 97
      L3 C 9 6
        L4 C 12 6
          L5 C 7 6
            L6 H  (1,5,0) (1,3,5) (2,4,-2) (3,5,0) (6,6,0)
          L5 H  (1,1,2) (2,5,-5) (2,4,-3) (3,5,0) (3,4,3) (6,6,1)
        L4 C 16 -5
          L5 R
        L4 C 18 -5
          L5 R
        L4 C 7 6
          L5 H  (1,1,3) (2,5,-6) (2,4,-3) (3,3,2) (4,5,-2) (6,6,1)
        L4 H  (1,1,3) (2,5,-7) (2,4,-4) (3,3,2) (4,5,-2) (6,6,2)
      L3 C 12 6
        L4 S 3 1 3 111
      L3 R
    L2 H  (1,5,-1) (1,3,3) (2,2,0) (3,5,-1) (4,4,0) (6,6,0)
  L1 C 5 -5
    L2 S 4 0 1 115
  L1 C 4 -5
    L2 C 2 7
      L3 C 5 7
        L4 C 3 7
          L5 C 6 7
            L6 H  (1,1,2) (2,3,-2) (4,4,2) (5,6,-2)
          L5 H  (1,5,0) (1,4,5) (2,6,-1) (3,5,-3) (3,4,1)
        L4 C 6 7
          L5 S 3 0 4 124
        L4 C 9 7
          L5 H  (1,5,0) (1,4,5) (2,6,-2) (3,5,-2) (3,4,2)
        L4 C 12 7
          L5 S 3 0 4 128
        L4 C 9 6
          L5 C 12 6
            L6 C 7 6
              L7 C 10 6
                L8 H  (1,5,0) (2,3,-2) (2,4,0) (3,6,0) (4,6,3)
              L7 H  (1,5,-1) (1,6,3) (2,5,-5) (2,6,-2) (3,3,1) (4,4,2)
            L6 H  (1,1,2) (2,5,-5) (2,4,-1) (3,5,-2) (3,4,3) (6,6,1)
          L5 H  (1,1,3) (2,6,-2) (3,5,-3) (4,4,2)
        L4 H  (1,1,2) (2,6,-3) (3,5,-2) (4,4,3)
      L3 C 6 -6
        L4 R
      L3 C 3 7
        L4 S 2 1 3 139
      L3 C 9 7
        L4 H  (1,2,0) (1,4,5) (2,6,-4) (3,5,0) (4,6,0)
      L3 C 10 7
        L4 S 5 1 3 145
      L3 C 9 -5
        L4 R
      L3 C 10 -5
        L4 S 5 1 3 149
      L3 C 15 6
        L4 H  (1,1,2) (2,6,-4) (2,3,-2) (3,5,0) (4,6,0) (4,5,3)
      L3 H  (1,1,2) (2,6,-5) (2,3,-3) (3,5,0) (4,6,1) (4,5,4)
    L2 C 3 7
      L3 S 2 1 2 154
    L2 R
  L1 C 4 7
    L2 C 2 7
      L3 C 6 7
        L4 H  (1,1,2) (2,6,-2) (3,3,0) (4,4,0) (5,5,0)
      L3 H  (1,5,1) (1,4,3) (2,6,-1) (3,5,-1) (3,4,0)
    L2 C 6 7
      L3 S 5 1 2 162
    L2 C 3 7
      L3 C 5 7
        L4 C 7 7
          L5 H  (1,5,1) (1,4,3) (2,6,0) (3,5,-2) (3,4,-1)
        L4 C 12 7
          L5 S 5 1 4 168
        L4 C 7 -5
          L5 R
        L4 C 12 -5
          L5 S 5 1 4 172
        L4 C 14 6
          L5 H  (1,5,1) (1,6,3) (2,3,-1) (2,4,0) (3,5,-2) (4,6,0)
        L4 H  (1,5,2) (1,6,4) (2,3,-2) (2,4,0) (3,5,-3) (4,6,0)
      L3 C 11 -5
        L4 R
      L3 C 12 7
        L4 H  (1,3,1) (1,4,3) (2,6,0) (3,5,-2) (4,5,-1)
      L3 C 7 -5
        L4 R
      L3 C 12 6
        L4 C 11 7
          L5 C 14 6
            L6 H  (1,5,1) (1,6,3) (2,3,-1) (2,4,0) (3,5,-2) (4,6,0)
          L5 C 18 6
            L6 H  (1,3,1) (1,6,3) (2,5,-1) (2,4,0) (3,5,-2) (4,6,0)
          L5 H  (1,3,2) (1,6,4) (2,5,-2) (2,4,0) (3,5,-3) (4,6,0)
        L4 H  (1,3,1) (1,6,3) (2,5,-1) (2,4,0) (3,5,-2) (4,6,0)
      L3 H  (1,1,3) (2,5,-3) (3,3,-1) (4,4,0) (6,6,1)
    L2 C 5 7
      L3 S 5 1 2 192
    L2 C 8 -5
      L3 R
    L2 C 11 -5
      L3 S 5 1 2 196
    L2 C 7 7
      L3 H  (1,5,1) (1,4,3) (2,6,0) (3,5,-2) (3,4,-1)
    L2 C 12 7
      L3 S 5 1 2 200
    L2 C 7 -5
      L3 R
    L2 C 12 -5
      L3 S 5 1 2 204
    L2 C 8 7
      L3 C 11 7
        L4 C 14 6
          L5 H  (1,5,1) (1,6,3) (2,3,-1) (2,4,0) (3,5,-2) (4,6,0)
        L4 H  (1,5,2) (1,6,4) (2,3,-2) (2,4,0) (3,5,-3) (4,6,0)
      L3 H  (1,3,1) (1,6,3) (2,5,-1) (2,4,0) (3,5,-2) (4,6,0)
    L2 H  (1,5,1) (1,6,3) (2,3,-1) (2,4,0) (3,5,-2) (4,6,0)
  L1 C 3 7
    L2 C 5 7
      L3 C 2 7
        L4 C 6 7
          L5 H  (1,1,2) (2,6,-2) (3,3,0) (4,4,0) (5,5,0)
        L4 H  (1,5,1) (1,4,3) (2,6,-1) (3,5,-1) (3,4,0)
      L3 C 6 7
        L4 S 5 1 3 219
      L3 C 7 7
        L4 H  (1,5,1) (1,4,3) (2,6,0) (3,5,-2) (3,4,-1)
      L3 C 12 7
        L4 S 5 1 3 223
      L3 C 7 -5
        L4 R
      L3 C 12 -5
        L4 S 5 1 3 227
      L3 C 14 6
        L4 H  (1,5,1) (1,6,3) (2,3,-1) (2,4,0) (3,5,-2) (4,6,0)
      L3 H  (1,5,2) (1,6,4) (2,3,-2) (2,4,0) (3,5,-3) (4,6,0)
    L2 C 6 7
      L3 C 10 7
        L4 C 2 7
          L5 H  (1,1,2) (2,6,-2) (3,3,0) (4,4,0) (5,5,0)
        L4 H  (1,3,1) (1,5,3) (2,6,-1) (3,4,-1) (4,5,0)
      L3 C 10 6
        L4 C 2 7
          L5 H  (1,1,2) (2,2,-1) (3,5,0) (4,6,-1)
        L4 C 7 7
          L5 H  (1,1,2) (2,2,0) (3,5,-1) (4,6,-1)
        L4 C 7 6
          L5 C 16 7
            L6 C 17 7
              L7 H  (1,3,1) (1,2,3) (2,6,-1) (3,6,-2) (4,4,0) (5,5,0)
            L6 C 11 6
              L7 C 12 6
                L8 H  (1,3,1) (1,5,3) (2,3,-1) (2,5,0) (4,6,-1)
              L7 H  (1,1,2) (2,2,1) (3,6,-3) (3,5,-1) (4,6,-2) (4,5,1)
            L6 C 6 -7
              L7 R
            L6 C 12 6
              L7 H  (1,3,1) (2,6,-2) (2,5,0) (4,6,-1) (4,5,2)
            L6 H  (1,1,2) (2,2,1) (3,6,-4) (3,5,-1) (4,6,-2) (4,5,2)
          L5 C 17 7
            L6 C 9 6
              L7 H  (1,3,1) (1,5,3) (2,6,-1) (3,5,-1) (4,4,0)
            L6 H  (1,3,0) (1,5,4) (2,6,-1) (3,5,-1) (4,4,0)
          L5 C 9 6
            L6 C 11 6
              L7 C 12 6
                L8 H  (1,3,1) (1,5,3) (2,2,0) (3,5,-1) (4,6,-1)
              L7 H  (1,1,2) (2,2,1) (3,6,-3) (3,5,-1) (4,6,-2) (4,5,1)
            L6 C 6 -7
              L7 R
            L6 C 16 -5
              L7 R
            L6 C 12 6
              L7 H  (1,3,1) (2,6,-2) (2,5,0) (4,6,-1) (4,5,2)
            L6 H  (1,1,2) (2,2,1) (3,6,-4) (3,5,-1) (4,6,-2) (4,5,2)
          L5 H  (1,3,0) (1,5,4) (2,6,-1) (3,5,-1) (4,4,0)
        L4 C 14 -5
          L5 R
        L4 C 16 -5
          L5 R
        L4 C 17 -5
          L5 R
        L4 C 9 6
          L5 C 11 6
            L6 H  (1,1,3) (2,6,-1) (2,5,2) (3,6,-4) (3,4,-2) (4,5,0)
          L5 C 12 6
            L6 H  (1,1,3) (2,2,1) (3,6,-4) (3,5,-2) (4,6,-2) (4,5,1)
          L5 H  (1,1,3) (2,2,2) (3,6,-5) (3,5,-2) (4,6,-3) (4,5,1)
        L4 C 11 6
          L5 H  (1,1,3) (2,6,-1) (3,4,-2) (3,5,-2) (4,5,1)
        L4 C 12 6
          L5 H  (1,1,3) (2,2,1) (3,6,-4) (3,5,-2) (4,6,-2) (4,5,1)
        L4 H  (1,1,3) (2,2,2) (3,6,-5) (3,5,-2) (4,6,-3) (4,5,1)
      L3 C 2 7
        L4 H  (1,2,1) (1,4,4) (2,6,-3) (3,5,0) (4,6,-1)
      L3 C 7 7
        L4 H  (1,1,2) (2,3,-2) (2,5,2) (3,5,-1) (4,6,-1)
      L3 C 7 6
        L4 C 16 7
          L5 C 17 7
            L6 H  (1,3,0) (1,2,3) (2,6,-2) (3,6,-4) (4,4,1) (5,5,1)
          L5 C 17 6
            L6 C 11 6
              L7 H  (1,3,0) (1,2,3) (2,6,-2) (3,6,-4) (4,4,1) (5,5,1)
            L6 H  (1,3,0) (1,2,3) (2,6,-3) (3,6,-5) (4,4,2) (5,5,1)
          L5 H  (1,3,0) (1,2,3) (2,6,-3) (3,6,-5) (4,4,2) (5,5,1)
        L4 C 17 7
          L5 H  (1,3,0) (1,5,4) (2,6,-2) (3,5,-1) (4,4,1)
        L4 C 16 6
          L5 C 17 6
            L6 C 9 6
              L7 C 11 6
                L8 H  (1,3,0) (1,2,3) (2,6,-2) (3,6,-4) (4,4,1) (5,5,1)
              L7 H  (1,3,0) (1,2,3) (2,6,-3) (3,6,-5) (4,4,2) (5,5,1)
            L6 C 3 -7
              L7 R
            L6 C 14 -5
              L7 R
            L6 C 11 6
              L7 H  (1,1,2) (2,3,-2) (2,6,-2) (3,6,-5) (4,4,1) (5,5,2)
            L6 H  (1,1,2) (2,6,-3) (2,3,-2) (3,6,-6) (4,4,2) (5,5,2)
          L5 H  (1,3,0) (1,2,3) (2,6,-3) (3,6,-5) (4,4,2) (5,5,1)
        L4 H  (1,1,2) (2,3,-2) (2,6,-2) (3,6,-5) (4,4,1) (5,5,2)
      L3 H  (1,1,3) (2,6,-2) (3,4,-2) (3,5,-2) (4,5,3)
    L2 C 10 -5
      L3 R
    L2 C 11 -5
      L3 R
    L2 C 12 7
      L3 C 2 7
        L4 H  (1,1,2) (2,5,-2) (3,3,0) (4,4,0) (6,6,0)
      L3 H  (1,3,1) (1,4,3) (2,6,0) (3,5,-2) (4,5,-1)
    L2 C 2 7
      L3 H  (1,5,1) (1,4,3) (2,6,-1) (3,5,-1) (3,4,0)
    L2 C 7 -5
      L3 R
    L2 C 12 6
      L3 C 10 7
        L4 C 18 6
          L5 H  (1,3,1) (1,6,3) (2,5,-1) (2,4,0) (3,5,-2) (4,6,0)
        L4 H  (1,3,2) (1,6,4) (2,5,-2) (2,4,0) (3,5,-3) (4,6,0)
      L3 C 16 -5
        L4 R
      L3 C 17 -5
        L4 R
      L3 C 18 6
        L4 H  (1,3,1) (1,6,3) (2,5,-1) (2,4,0) (3,5,-2) (4,6,0)
      L3 H  (1,3,2) (1,6,4) (2,5,-2) (2,4,0) (3,5,-3) (4,6,0)
    L2 H  (1,1,3) (2,5,-3) (3,3,-1) (4,4,0) (6,6,1)
  L1 C 5 7
    L2 S 5 1 1 345
  L1 C 2 7
    L2 C 6 7
      L3 C 9 7
        L4 H  (1,1,2) (2,2,-1) (3,5,0) (4,6,-1)
      L3 C 10 7
        L4 S 5 1 3 351
      L3 C 9 6
        L4 C 16 -5
          L5 R
        L4 C 10 6
          L5 C 15 7
            L6 H  (1,1,2) (2,2,-1) (3,3,0) (4,6,-1) (5,5,0)
          L5 C 17 7
            L6 H  (1,1,2) (2,4,-1) (3,6,-1) (5,5,0)
          L5 C 8 6
            L6 C 11 6
              L7 C 15 6
                L8 H  (1,1,2) (2,6,-2) (2,3,-1) (3,5,0) (4,6,-1) (4,5,1)
              L7 H  (1,1,2) (2,6,-3) (2,3,-2) (3,5,0) (4,6,0) (4,5,2)
            L6 C 6 -7
              L7 R
            L6 C 15 6
              L7 H  (1,1,2) (2,6,-3) (2,3,-1) (3,5,0) (4,6,-1) (4,5,2)
            L6 H  (1,1,2) (2,6,-4) (2,3,-2) (3,5,0) (4,6,0) (4,5,3)
          L5 C 11 6
            L6 S 5 1 5 371
          L5 C 2 -7
            L6 R
          L5 C 6 -7
            L6 S 5 1 5 375
          L5 C 15 6
            L6 H  (1,1,2) (2,6,-4) (3,3,0) (4,4,2) (5,5,0)
          L5 H  (1,1,2) (2,6,-5) (2,3,-3) (3,5,0) (4,6,1) (4,5,4)
        L4 C 15 -5
          L5 R
        L4 C 16 -6
          L5 R
        L4 C 17 7
          L5 H  (1,1,2) (2,6,-3) (2,4,0) (3,6,-3) (3,5,0) (4,5,3)
        L4 C 17 6
          L5 C 8 6
            L6 H  (1,1,2) (2,6,-3) (2,3,-2) (3,5,0) (4,6,-1) (4,5,3)
          L5 C 11 6
            L6 H  (1,1,2) (2,6,-3) (2,4,0) (3,6,-3) (3,5,0) (4,5,3)
          L5 H  (1,1,2) (2,6,-4) (3,3,-1) (4,4,2) (5,5,1)
        L4 H  (1,1,2) (2,6,-4) (3,3,-1) (4,4,2) (5,5,1)
      L3 C 10 6
        L4 S 5 1 3 393
      L3 R
    L2 H  (1,5,1) (1,3,3) (2,6,-1) (3,5,-1) (4,4,0)
  L1 C 6 7
    L2 S 5 1 1 397
  L1 R
L0 C 2 -5
  L1 S 1 0 0 400
L0 C 3 -5
  L1 S 2 0 0 400
L0 C 4 -5
  L1 S 2 1 0 400
L0 C 5 -5
  L1 S 1 1 0 400
L0 C 6 -5
  L1 S 0 1 0 400
L0 C 1 7
  L1 C 4 7
    L2 C 2 7
      L3 H  (1,5,0) (2,2,0) (3,3,0) (4,6,0)
    L2 C 3 7
      L3 S 2 1 2 414
    L2 C 5 7
      L3 S 3 0 2 414
    L2 C 6 7
      L3 S 5 1 2 414
    L2 C 8 7
      L3 H  (1,5,0) (2,2,0) (3,3,0) (4,6,0)
    L2 C 11 7
      L3 S 3 0 2 422
    L2 C 8 6
      L3 C 11 6
        L4 C 14 7
          L5 C 15 7
            L6 H  (1,5,0) (2,2,0) (3,3,0) (4,6,0)
          L5 C 17 7
            L6 H  (1,5,0) (2,4,0) (3,3,0) (6,6,0)
          L5 C 18 7
            L6 C 9 6
              L7 C 10 6
                L8 C 15 6
                  L9 H  (1,1,0) (2,2,0) (3,3,0) (4,5,0) (4,6,0) (5,6,1)
                L8 H  (1,4,-1) (1,3,0) (2,2,1) (3,5,0) (4,6,-1) (5,6,1)
              L7 C 15 6
                L8 H  (1,4,-1) (1,2,0) (2,3,0) (3,5,0) (4,6,0) (5,6,2)
              L7 H  (1,4,-2) (1,3,0) (2,2,1) (3,5,0) (4,6,-1) (5,6,2)
            L6 C 10 6
              L7 C 15 6
                L8 H  (1,4,-1) (1,3,0) (2,2,1) (3,5,0) (4,6,-1) (5,6,1)
              L7 H  (1,4,-2) (1,3,0) (2,2,2) (3,5,0) (4,6,-2) (5,6,1)
            L6 C 4 -7
              L7 R
            L6 C 15 6
              L7 H  (1,4,-2) (1,3,0) (2,2,1) (3,5,0) (4,6,-1) (5,6,2)
            L6 H  (1,4,-3) (1,3,0) (2,2,2) (3,5,0) (4,6,-2) (5,6,2)
          L5 C 9 6
            L6 C 10 6
              L7 C 12 6
                L8 C 15 6
                  L9 H  (1,2,0) (1,5,0) (2,3,0) (3,4,0) (4,6,0) (5,6,1)
                L8 H  (1,4,-1) (1,5,0) (2,2,1) (3,3,0) (4,6,-1) (5,6,1)
              L7 H  (1,3,-1) (1,5,0) (2,4,0) (3,6,0) (5,6,2)
            L6 C 12 -5
              L7 R
            L6 C 18 -5
              L7 R
            L6 C 15 6
              L7 H  (1,4,-1) (1,2,0) (2,3,0) (3,5,0) (4,6,0) (5,6,2)
            L6 H  (1,4,-2) (1,3,0) (2,2,1) (3,5,0) (4,6,-1) (5,6,2)
          L5 C 10 6
            L6 C 12 6
              L7 C 15 6
                L8 H  (1,4,-1) (1,5,0) (2,2,1) (3,3,0) (4,6,-1) (5,6,1)
              L7 H  (1,4,-2) (1,5,0) (2,2,2) (3,3,0) (4,6,-2) (5,6,1)
            L6 H  (1,3,-1) (1,5,0) (2,4,0) (3,6,0) (5,6,2)
          L5 C 4 -7
            L6 R
          L5 C 12 -5
            L6 R
          L5 C 18 -5
            L6 R
          L5 C 15 6
            L6 H  (1,4,-2) (1,3,0) (2,2,1) (3,5,0) (4,6,-1) (5,6,2)
          L5 H  (1,4,-3) (1,3,0) (2,2,2) (3,5,0) (4,6,-2) (5,6,2)
        L4 C 15 7
          L5 C 17 7
            L6 C 18 7
              L7 H  (1,3,0) (2,2,0) (4,4,0) (5,5,0) (6,6,0)
            L6 C 7 6
              L7 C 12 6
                L8 C 14 6
                  L9 H  (1,2,0) (1,5,0) (2,3,0) (3,4,0) (4,6,0) (5,6,1)
                L8 H  (1,2,-1) (1,5,-1) (2,4,0) (3,3,1) (4,6,0) (5,6,1)
              L7 C 14 6
                L8 H  (1,2,-1) (1,5,0) (2,3,0) (3,4,0) (4,6,0) (5,6,2)
              L7 H  (1,2,-2) (1,5,-1) (2,4,0) (3,3,1) (4,6,0) (5,6,2)
            L6 C 12 6
              L7 C 14 6
                L8 H  (1,2,-1) (1,5,-1) (2,4,0) (3,3,1) (4,6,0) (5,6,1)
              L7 H  (1,2,-2) (1,5,-2) (2,4,0) (3,3,2) (4,6,0) (5,6,1)
            L6 C 1 -7
              L7 R
            L6 C 14 6
              L7 H  (1,2,-2) (1,5,-1) (2,4,0) (3,3,1) (4,6,0) (5,6,2)
            L6 H  (1,2,-3) (1,5,-2) (2,4,0) (3,3,2) (4,6,0) (5,6,2)
          L5 C 18 7
            L6 H  (1,3,0) (2,2,0) (4,6,0) (5,5,0)
          L5 C 7 6
            L6 C 10 6
              L7 C 12 6
                L8 C 14 6
                  L9 H  (1,2,0) (1,5,0) (2,3,0) (3,4,0) (4,6,0) (5,6,1)
                L8 H  (1,2,-1) (1,5,-1) (2,4,0) (3,3,1) (4,6,0) (5,6,1)
              L7 C 17 -5
                L8 R
              L7 C 14 6
                L8 H  (1,2,-1) (1,5,0) (2,3,0) (3,4,0) (4,6,0) (5,6,2)
              L7 H  (1,2,-2) (1,5,-1) (2,4,0) (3,3,1) (4,6,0) (5,6,2)
            L6 H  (1,3,0) (2,4,-1) (2,5,0) (4,6,0) (5,6,2)
          L5 C 10 6
            L6 C 12 6
              L7 C 14 6
                L8 H  (1,2,-1) (1,5,-1) (2,4,0) (3,3,1) (4,6,0) (5,6,1)
              L7 H  (1,2,-2) (1,5,-2) (2,4,0) (3,3,2) (4,6,0) (5,6,1)
            L6 C 1 -7
              L7 R
            L6 C 17 -5
              L7 R
            L6 C 14 6
              L7 H  (1,2,-2) (1,5,-1) (2,4,0) (3,3,1) (4,6,0) (5,6,2)
            L6 H  (1,2,-3) (1,5,-2) (2,4,0) (3,3,2) (4,6,0) (5,6,2)
          L5 H  (1,2,-1) (1,3,0) (2,5,0) (3,5,2) (4,6,0)
        L4 C 17 7
          L5 C 18 7
            L6 H  (1,3,0) (2,4,0) (5,5,0) (6,6,0)
          L5 C 7 6
            L6 C 9 6
              L7 C 12 6
                L8 C 14 6
                  L9 H  (1,3,0) (1,5,0) (2,4,0) (3,6,0) (5,6,1)
                L8 H  (1,2,-1) (1,5,-1) (2,4,0) (3,3,1) (4,6,0) (5,6,1)
              L7 C 14 6
                L8 H  (1,3,-1) (1,5,0) (2,4,0) (3,6,0) (5,6,2)
              L7 H  (1,2,-2) (1,5,-1) (2,4,0) (3,3,1) (4,6,0) (5,6,2)
            L6 H  (1,5,0) (2,4,0) (2,6,2) (3,4,-1) (3,6,0)
          L5 C 9 -5
            L6 R
          L5 C 15 -5
            L6 R
          L5 C 12 6
            L6 C 14 6
              L7 H  (1,2,-1) (1,5,-1) (2,4,0) (3,3,1) (4,6,0) (5,6,1)
            L6 H  (1,2,-2) (1,5,-2) (2,4,0) (3,3,2) (4,6,0) (5,6,1)
          L5 C 1 -7
            L6 R
          L5 C 14 6
            L6 H  (1,2,-2) (1,5,-1) (2,4,0) (3,3,1) (4,6,0) (5,6,2)
          L5 H  (1,2,-3) (1,5,-2) (2,4,0) (3,3,2) (4,6,0) (5,6,2)
        L4 C 18 7
          L5 C 7 6
            L6 C 9 6
              L7 C 10 6
                L8 C 14 6
                  L9 C 15 6
                    L10 H  (1,1,0) (2,2,0) (3,3,0) (4,5,0) (4,6,0) (5,6,1)
                  L9 H  (1,4,-1) (1,3,0) (2,2,1) (3,5,0) (4,6,-1) (5,6,1)
                L8 H  (1,1,-1) (2,2,0) (3,3,1) (4,5,0) (4,6,0) (5,6,1)
              L7 C 14 6
                L8 C 15 6
                  L9 H  (1,4,-1) (1,2,0) (2,3,0) (3,5,0) (4,6,0) (5,6,2)
                L8 H  (1,4,-2) (1,3,0) (2,2,1) (3,5,0) (4,6,-1) (5,6,2)
              L7 H  (1,4,-2) (1,2,-1) (2,5,0) (3,3,1) (4,6,0) (5,6,2)
            L6 C 14 -5
              L7 R
            L6 C 10 6
              L7 C 15 6
                L8 H  (1,4,-1) (1,3,0) (2,2,1) (3,5,0) (4,6,-1) (5,6,1)
              L7 H  (1,4,-2) (1,3,0) (2,2,2) (3,5,0) (4,6,-2) (5,6,1)
            L6 C 4 -7
              L7 R
            L6 C 15 6
              L7 H  (1,4,-2) (1,3,0) (2,2,1) (3,5,0) (4,6,-1) (5,6,2)
            L6 H  (1,4,-3) (1,3,0) (2,2,2) (3,5,0) (4,6,-2) (5,6,2)
          L5 H  (1,2,-1) (1,3,0) (2,5,0) (3,5,2) (4,6,0)
        L4 C 7 6
          L5 C 9 6
            L6 C 10 6
              L7 C 12 6
                L8 C 14 6
                  L9 C 15 6
                    L10 H  (1,2,0) (1,5,0) (2,3,0) (3,4,0) (4,6,0) (5,6,1)
                  L9 H  (1,4,-1) (1,5,0) (2,2,1) (3,3,0) (4,6,-1) (5,6,1)
                L8 H  (1,2,-1) (1,5,-1) (2,4,0) (3,3,1) (4,6,0) (5,6,1)
              L7 C 17 -5
                L8 R
              L7 C 14 6
                L8 H  (1,3,-1) (1,5,0) (2,4,0) (3,6,0) (5,6,2)
              L7 H  (1,2,-2) (1,5,-1) (2,4,0) (3,3,1) (4,6,0) (5,6,2)
            L6 C 12 6
              L7 S 2 1 6 592
            L6 R
          L5 C 14 -5
            L6 R
          L5 C 10 6
            L6 C 12 6
              L7 S 3 0 5 595
            L6 H  (1,3,-1) (1,5,0) (2,4,0) (3,6,0) (5,6,2)
          L5 C 4 -7
            L6 R
          L5 C 12 -5
            L6 R
          L5 C 18 -5
            L6 R
          L5 C 15 6
            L6 H  (1,4,-2) (1,3,0) (2,2,1) (3,5,0) (4,6,-1) (5,6,2)
          L5 H  (1,4,-3) (1,3,0) (2,2,2) (3,5,0) (4,6,-2) (5,6,2)
        L4 C 9 6
          L5 S 2 1 4 610
        L4 R
      L3 C 14 7
        L4 C 15 7
          L5 H  (1,2,-1) (1,5,0) (2,3,0) (3,5,2) (4,6,0)
        L4 C 17 7
          L5 H  (1,3,-1) (1,5,0) (2,4,-1) (3,6,1) (5,6,3)
        L4 C 18 7
          L5 C 17 6
            L6 C 9 6
              L7 H  (1,1,-1) (2,4,-1) (2,6,2) (3,3,0) (4,6,0) (5,5,1)
            L6 H  (1,1,-1) (2,4,-1) (2,6,3) (3,3,0) (4,6,-1) (5,5,1)
          L5 H  (1,4,-3) (1,3,-1) (2,4,-2) (2,3,1) (5,5,1) (6,6,2)
        L4 C 17 6
          L5 C 18 6
            L6 C 9 6
              L7 H  (1,5,0) (2,4,-1) (2,6,2) (3,3,0) (4,6,0)
            L6 H  (1,5,0) (2,4,-1) (2,6,3) (3,3,0) (4,6,-1)
          L5 H  (1,1,-2) (2,4,-1) (3,3,0) (5,5,2) (6,6,1)
        L4 H  (1,4,-3) (1,3,-1) (2,4,-2) (2,3,1) (5,5,1) (6,6,2)
      L3 C 15 7
        L4 C 17 7
          L5 C 18 7
            L6 H  (1,3,-1) (2,4,-1) (5,5,1) (6,6,1)
          L5 C 18 6
            L6 C 7 6
              L7 H  (1,3,-1) (1,5,0) (2,4,-1) (3,5,2) (6,6,1)
            L6 H  (1,3,-1) (1,5,-1) (2,4,-1) (3,5,3) (6,6,1)
          L5 H  (1,4,-3) (1,3,-2) (2,4,-1) (2,3,1) (5,5,2) (6,6,1)
        L4 C 18 7
          L5 H  (1,3,-1) (2,4,-1) (2,5,1) (4,6,0) (5,6,3)
        L4 C 17 6
          L5 C 18 6
            L6 C 7 6
              L7 H  (1,3,-1) (1,5,0) (2,2,0) (3,5,2) (4,6,0)
            L6 H  (1,3,-1) (1,5,-1) (2,2,0) (3,5,3) (4,6,0)
          L5 H  (1,4,-3) (1,3,-2) (2,4,-1) (2,3,1) (5,5,2) (6,6,1)
        L4 H  (1,3,-1) (2,4,-2) (5,5,1) (6,6,2)
      L3 C 17 7
        L4 C 18 7
          L5 H  (1,3,-1) (2,4,-1) (5,5,1) (6,6,1)
        L4 C 18 6
          L5 C 7 6
            L6 H  (1,3,-1) (1,5,0) (2,4,-1) (3,5,2) (6,6,1)
          L5 H  (1,3,-1) (1,5,-1) (2,4,-1) (3,5,3) (6,6,1)
        L4 H  (1,3,-2) (2,4,-1) (5,5,2) (6,6,1)
      L3 C 18 7
        L4 C 17 6
          L5 C 7 6
            L6 C 9 6
              L7 H  (1,3,-1) (2,4,-1) (2,6,2) (4,6,0) (5,5,1)
            L6 H  (1,1,-1) (2,4,-1) (2,6,3) (3,3,0) (4,6,-1) (5,5,1)
          L5 H  (1,2,-2) (1,3,-1) (2,5,1) (3,5,3) (4,6,0)
        L4 H  (1,3,-1) (2,4,-2) (5,5,1) (6,6,2)
      L3 C 17 6
        L4 C 18 6
          L5 C 7 6
            L6 C 9 6
              L7 C 10 6
                L8 H  (1,3,-1) (1,5,0) (2,4,-1) (3,5,2) (6,6,1)
              L7 H  (1,3,-1) (1,5,0) (2,4,-2) (3,5,2) (6,6,2)
            L6 H  (1,5,0) (2,4,-1) (2,6,3) (3,3,0) (4,6,-1)
          L5 H  (1,3,-1) (1,5,-1) (2,2,0) (3,5,3) (4,6,0)
        L4 H  (1,3,-2) (2,4,-1) (5,5,2) (6,6,1)
      L3 H  (1,3,-1) (2,4,-2) (5,5,1) (6,6,2)
    L2 C 11 6
      L3 S 3 0 2 676
    L2 C 14 7
      L3 C 15 7
        L4 H  (1,2,-1) (1,5,-1) (2,5,3) (3,3,1) (4,6,-1)
      L3 C 17 7
        L4 H  (1,3,-1) (1,5,-1) (2,4,-1) (3,5,3) (6,6,1)
      L3 C 18 7
        L4 C 15 6
          L5 C 17 6
            L6 C 9 6
              L7 H  (1,4,-4) (1,2,-1) (2,6,3) (3,3,1) (4,6,-1) (5,5,1)
            L6 H  (1,4,-5) (1,3,-1) (2,2,2) (3,6,3) (4,6,-2) (5,5,1)
          L5 H  (1,4,-5) (2,2,1) (3,3,1) (5,5,1) (6,6,2)
        L4 H  (1,4,-5) (1,3,-1) (2,2,2) (3,6,3) (4,6,-2) (5,5,1)
      L3 C 15 6
        L4 C 17 6
          L5 C 18 6
            L6 C 9 6
              L7 H  (1,2,-1) (1,5,-1) (2,5,3) (3,3,1) (4,6,-1)
            L6 H  (1,5,-1) (2,2,2) (3,4,-2) (3,6,3) (4,6,-2)
          L5 H  (1,4,-5) (1,3,-2) (2,4,-1) (2,3,3) (5,5,2) (6,6,1)
        L4 H  (1,4,-5) (2,2,1) (3,3,1) (5,5,1) (6,6,2)
      L3 H  (1,4,-5) (1,5,-1) (2,2,2) (3,3,1) (4,6,-2) (5,6,3)
    L2 C 15 7
      L3 C 17 7
        L4 C 18 7
          L5 H  (1,4,-4) (1,3,-1) (2,4,-1) (2,3,3) (5,5,1) (6,6,1)
        L4 C 14 6
          L5 C 18 6
            L6 C 7 6
              L7 H  (1,4,-4) (1,5,-1) (2,4,-1) (2,5,3) (3,3,1) (6,6,1)
            L6 H  (1,4,-5) (1,5,-2) (2,4,-1) (2,5,3) (3,3,2) (6,6,1)
          L5 H  (1,4,-5) (2,2,1) (3,3,1) (5,5,2) (6,6,1)
        L4 H  (1,4,-5) (1,5,-2) (2,4,-1) (2,5,3) (3,3,2) (6,6,1)
      L3 C 18 7
        L4 H  (1,2,-1) (1,3,-1) (2,3,3) (4,6,-1) (5,5,1)
      L3 C 14 6
        L4 C 17 6
          L5 C 18 6
            L6 C 7 6
              L7 H  (1,2,-1) (1,5,-1) (2,5,3) (3,3,1) (4,6,-1)
            L6 H  (1,2,-2) (1,5,-2) (2,5,3) (3,3,2) (4,6,-1)
          L5 H  (1,4,-5) (2,2,1) (3,3,1) (5,5,2) (6,6,1)
        L4 H  (1,4,-5) (1,3,-1) (2,4,-2) (2,3,3) (5,5,1) (6,6,2)
      L3 H  (1,4,-5) (1,5,-2) (2,2,1) (3,3,2) (4,6,-1) (5,6,3)
    L2 C 17 7
      L3 C 18 7
        L4 H  (1,3,-1) (2,4,-1) (5,5,1) (6,6,1)
      L3 C 14 6
        L4 C 15 6
          L5 C 18 6
            L6 C 7 6
              L7 H  (1,3,-1) (1,5,-1) (2,4,-1) (3,5,3) (6,6,1)
            L6 H  (1,5,-2) (2,4,-1) (3,3,2) (6,6,1)
          L5 H  (1,4,-5) (1,3,-2) (2,4,-1) (2,3,3) (5,5,2) (6,6,1)
        L4 H  (1,4,-5) (1,5,-1) (2,2,2) (3,4,-2) (3,5,3) (6,6,1)
      L3 H  (1,4,-5) (1,5,-2) (2,4,-1) (2,5,3) (3,3,2) (6,6,1)
    L2 C 18 7
      L3 C 14 6
        L4 C 15 6
          L5 C 17 6
            L6 C 7 6
              L7 C 9 6
                L8 H  (1,4,-4) (1,2,-1) (2,6,3) (3,3,1) (4,6,-1) (5,5,1)
              L7 H  (1,4,-5) (1,3,-1) (2,2,2) (3,6,3) (4,6,-2) (5,5,1)
            L6 C 1 -7
              L7 R
            L6 C 9 6
              L7 H  (1,4,-5) (1,2,-2) (2,6,3) (3,3,2) (4,6,-1) (5,5,1)
            L6 H  (1,4,-6) (1,5,-2) (2,2,2) (3,3,2) (4,6,-2) (5,6,3)
          L5 H  (1,4,-5) (1,3,-1) (2,4,-2) (2,3,3) (5,5,1) (6,6,2)
        L4 H  (1,4,-5) (1,3,-1) (2,2,2) (3,6,3) (4,6,-2) (5,5,1)
      L3 H  (1,4,-5) (1,2,-2) (2,6,3) (3,3,2) (4,6,-1) (5,5,1)
    L2 C 14 6
      L3 C 15 6
        L4 C 17 6
          L5 C 18 6
            L6 C 7 6
              L7 C 9 6
                L8 H  (1,2,-1) (1,5,-1) (2,5,3) (3,3,1) (4,6,-1)
              L7 H  (1,5,-1) (2,2,2) (3,4,-2) (3,6,3) (4,6,-2)
            L6 C 1 -7
              L7 R
            L6 C 9 6
              L7 H  (1,2,-2) (1,5,-2) (2,5,3) (3,3,2) (4,6,-1)
            L6 H  (1,5,-2) (2,2,2) (3,3,2) (4,6,-2)
          L5 H  (1,4,-5) (1,3,-2) (2,4,-1) (2,3,3) (5,5,2) (6,6,1)
        L4 H  (1,4,-5) (1,3,-1) (2,4,-2) (2,3,3) (5,5,1) (6,6,2)
      L3 H  (1,4,-5) (1,5,-1) (2,2,2) (3,3,1) (4,6,-2) (5,6,3)
    L2 H  (1,4,-5) (1,5,-2) (2,2,1) (3,3,2) (4,6,-1) (5,6,3)
  L1 C 3 7
    L2 C 6 7
      L3 S 0 1 1 767
    L2 C 5 7
      L3 H  (1,1,0) (2,2,0) (3,3,0) (4,4,0) (5,5,0) (6,6,0)
    L2 C 10 7
      L3 H  (1,5,0) (2,2,0) (3,3,0) (4,6,0)
    L2 C 11 7
      L3 S 3 1 2 774
    L2 C 10 6
      L3 C 17 -5
        L4 R
      L3 C 11 6
        L4 C 16 7
          L5 H  (1,5,0) (2,2,0) (3,3,0) (4,4,0) (6,6,0)
        L4 C 18 7
          L5 H  (1,1,0) (2,2,0) (3,5,0) (4,4,0) (6,6,0)
        L4 C 9 6
          L5 C 12 6
            L6 C 16 6
              L7 H  (1,2,0) (1,5,0) (2,3,0) (3,4,0) (4,6,0) (5,6,1)
            L6 H  (1,3,-1) (1,5,1) (2,3,-1) (2,4,0) (4,6,0) (5,6,2)
          L5 C 16 6
            L6 H  (1,2,-1) (1,5,0) (2,3,0) (3,4,0) (4,6,0) (5,6,2)
          L5 H  (1,3,-2) (1,5,1) (2,3,-1) (2,4,0) (4,6,0) (5,6,3)
        L4 C 12 6
          L5 S 3 1 4 792
        L4 C 16 6
          L5 H  (1,3,-2) (2,2,0) (4,4,0) (5,5,2) (6,6,0)
        L4 H  (1,3,-3) (1,5,2) (2,3,-2) (2,4,0) (4,6,0) (5,6,4)
      L3 C 16 -5
        L4 R
      L3 C 17 -6
        L4 R
      L3 C 18 7
        L4 H  (1,4,-2) (2,2,0) (3,5,1) (6,6,1)
      L3 C 18 6
        L4 C 9 6
          L5 H  (1,4,-2) (1,5,0) (2,4,-1) (2,3,0) (3,6,1) (5,6,3)
        L4 C 12 6
          L5 H  (1,4,-2) (2,2,0) (3,5,1) (6,6,1)
        L4 H  (1,4,-3) (2,2,0) (3,3,0) (5,5,2) (6,6,1)
      L3 H  (1,4,-3) (2,2,0) (3,3,0) (5,5,2) (6,6,1)
    L2 C 11 6
      L3 S 3 1 2 810
    L2 R
  L1 C 5 7
    L2 S 4 0 1 813
  L1 C 9 7
    L2 C 11 7
      L3 C 2 7
        L4 H  (1,1,0) (2,2,0) (3,5,0) (4,6,0)
      L3 C 8 7
        L4 H  (1,1,0) (2,2,0) (3,5,0) (4,6,0)
      L3 C 8 6
        L4 C 10 7
          L5 H  (1,3,0) (2,4,0) (5,5,0) (6,6,0)
        L4 C 10 6
          L5 C 14 7
            L6 C 15 6
              L7 H  (1,1,0) (2,2,0) (3,5,0) (4,6,0)
            L6 H  (1,1,0) (2,2,1) (3,3,0) (4,6,-1) (5,5,0)
          L5 C 7 6
            L6 C 14 6
              L7 C 15 6
                L8 H  (1,1,0) (2,2,0) (3,5,0) (4,6,0)
              L7 H  (1,1,0) (2,2,1) (3,3,0) (4,6,-1) (5,5,0)
            L6 H  (1,1,-1) (2,2,0) (3,5,1) (4,6,0)
          L5 C 15 -5
            L6 R
          L5 C 14 6
            L6 H  (1,1,-1) (2,2,0) (3,5,1) (4,6,0)
          L5 H  (1,1,-2) (2,2,0) (3,5,2) (4,6,0)
        L4 C 15 -5
          L5 R
        L4 C 14 7
          L5 H  (1,1,0) (2,2,0) (3,6,-2) (3,5,0) (4,6,0) (4,5,3)
        L4 C 7 6
          L5 C 14 6
            L6 H  (1,1,0) (2,2,0) (3,6,-2) (3,5,0) (4,6,0) (4,5,3)
          L5 H  (1,6,-2) (1,2,-1) (2,3,0) (3,5,1) (4,6,0) (4,5,3)
        L4 C 14 6
          L5 H  (1,6,-2) (1,2,-1) (2,3,0) (3,5,1) (4,6,0) (4,5,3)
        L4 H  (1,6,-3) (1,2,-2) (2,3,1) (3,5,2) (4,6,0) (4,5,3)
      L3 C 10 -5
        L4 R
      L3 C 10 7
        L4 H  (1,4,-2) (1,3,0) (2,4,0) (2,3,3) (5,5,0) (6,6,0)
      L3 C 16 -5
        L4 R
      L3 C 14 7
        L4 C 15 6
          L5 H  (1,1,-1) (2,2,1) (3,3,1) (4,6,-1) (5,5,0)
        L4 H  (1,4,-2) (1,5,-1) (2,2,2) (3,3,1) (4,6,-2) (5,6,0)
      L3 C 14 6
        L4 C 7 6
          L5 C 15 6
            L6 H  (1,1,-1) (2,2,1) (3,3,1) (4,6,-1) (5,5,0)
          L5 H  (1,4,-2) (1,5,-1) (2,2,2) (3,3,1) (4,6,-2) (5,6,0)
        L4 H  (1,1,-2) (2,2,1) (3,3,2) (4,6,-1) (5,5,0)
      L3 H  (1,1,-2) (2,2,1) (3,3,2) (4,6,-1) (5,5,0)
    L2 C 6 7
      L3 C 2 7
        L4 S 4 1 1 813
      L3 C 7 7
        L4 S 0 1 2 868
      L3 C 8 7
        L4 H  (1,1,0) (2,2,0) (3,5,0) (4,6,0)
      L3 C 10 7
        L4 S 0 1 3 875
      L3 C 8 6
        L4 C 10 6
          L5 C 14 7
            L6 C 17 7
              L7 H  (1,1,0) (2,4,0) (3,5,0) (6,6,0)
            L6 C 11 6
              L7 C 15 6
                L8 H  (1,1,0) (2,2,0) (3,5,0) (4,6,0)
              L7 H  (1,1,0) (2,2,1) (3,3,0) (4,6,-1) (5,5,0)
            L6 C 16 -5
              L7 R
            L6 C 15 6
              L7 H  (1,6,-1) (1,2,0) (2,3,0) (3,5,0) (4,6,0) (4,5,2)
            L6 H  (1,6,-1) (1,3,0) (2,2,1) (3,5,0) (4,6,-1) (4,5,1)
          L5 C 17 7
            L6 C 7 6
              L7 C 14 6
                L8 H  (1,1,0) (2,4,0) (3,5,0) (6,6,0)
              L7 H  (1,1,-1) (2,2,0) (3,5,1) (4,4,0) (6,6,0)
            L6 C 15 -5
              L7 R
            L6 C 14 6
              L7 H  (1,1,-1) (2,2,0) (3,5,1) (4,4,0) (6,6,0)
            L6 H  (1,1,-2) (2,2,0) (3,5,2) (4,4,0) (6,6,0)
          L5 C 7 6
            L6 C 11 6
              L7 C 14 6
                L8 C 15 6
                  L9 H  (1,1,0) (2,2,0) (3,5,0) (4,6,0)
                L8 H  (1,1,0) (2,2,1) (3,3,0) (4,6,-1) (5,5,0)
              L7 H  (1,1,-1) (2,2,0) (3,5,1) (4,6,0)
            L6 C 16 -5
              L7 R
            L6 C 14 6
              L7 C 15 6
                L8 H  (1,6,-1) (1,2,0) (2,3,0) (3,5,0) (4,6,0) (4,5,2)
              L7 H  (1,6,-1) (1,3,0) (2,2,1) (3,5,0) (4,6,-1) (4,5,1)
            L6 H  (1,6,-2) (1,2,-1) (2,5,0) (3,3,1) (4,6,0) (4,5,2)
          L5 C 11 6
            L6 S 0 1 5 915
          L5 H  (1,2,-1) (1,3,0) (2,5,0) (3,5,2) (4,6,0)
        L4 C 15 -5
          L5 R
        L4 C 14 7
          L5 H  (1,1,0) (2,2,0) (3,6,-2) (3,5,0) (4,6,0) (4,5,3)
        L4 C 17 7
          L5 C 7 6
            L6 C 14 6
              L7 H  (1,6,-1) (1,2,0) (2,4,1) (3,6,-2) (3,5,0) (4,5,3)
            L6 H  (1,6,-2) (2,2,0) (3,4,1) (3,5,1) (4,5,3)
          L5 C 14 6
            L6 H  (1,6,-2) (2,2,0) (3,4,1) (3,5,1) (4,5,3)
          L5 H  (1,6,-3) (2,2,0) (3,5,2) (4,4,1)
        L4 C 17 6
          L5 C 7 6
            L6 C 11 6
              L7 C 14 6
                L8 H  (1,6,-1) (1,2,0) (2,4,1) (3,6,-2) (3,5,0) (4,5,3)
              L7 H  (1,6,-2) (2,2,0) (3,4,1) (3,5,1) (4,5,3)
            L6 H  (1,6,-2) (1,3,-1) (2,6,-2) (2,3,0) (4,4,2) (5,5,1)
          L5 C 11 6
            L6 C 14 6
              L7 H  (1,6,-2) (2,2,0) (3,4,1) (3,5,1) (4,5,3)
            L6 H  (1,6,-3) (2,2,0) (3,5,2) (4,4,1)
          L5 H  (1,6,-3) (1,3,-1) (2,6,-2) (2,3,1) (4,4,2) (5,5,1)
        L4 H  (1,3,-1) (2,6,-2) (4,4,2) (5,5,1)
      L3 C 10 6
        L4 S 0 1 3 943
      L3 R
    L2 C 10 7
      L3 C 2 7
        L4 S 1 0 2 946
      L3 C 8 7
        L4 S 5 1 2 868
      L3 C 8 6
        L4 C 11 6
          L5 C 14 7
            L6 C 18 7
              L7 C 15 6
                L8 H  (1,1,0) (2,2,0) (3,3,0) (4,5,0) (4,6,0) (5,6,1)
              L7 H  (1,4,-1) (1,3,0) (2,2,1) (3,5,0) (4,6,-1) (5,6,1)
            L6 C 12 6
              L7 C 15 6
                L8 H  (1,2,0) (1,5,0) (2,3,0) (3,4,0) (4,6,0) (5,6,1)
              L7 H  (1,4,-1) (1,5,0) (2,2,1) (3,3,0) (4,6,-1) (5,6,1)
            L6 H  (1,3,-1) (1,5,0) (2,4,0) (3,6,0) (5,6,2)
          L5 C 18 7
            L6 C 7 6
              L7 C 14 6
                L8 C 15 6
                  L9 H  (1,1,0) (2,2,0) (3,3,0) (4,5,0) (4,6,0) (5,6,1)
                L8 H  (1,4,-1) (1,3,0) (2,2,1) (3,5,0) (4,6,-1) (5,6,1)
              L7 H  (1,1,-1) (2,2,0) (3,3,1) (4,5,0) (4,6,0) (5,6,1)
            L6 H  (1,2,-1) (1,3,0) (2,5,0) (3,5,2) (4,6,0)
          L5 C 7 6
            L6 C 12 6
              L7 C 14 6
                L8 C 15 6
                  L9 H  (1,2,0) (1,5,0) (2,3,0) (3,4,0) (4,6,0) (5,6,1)
                L8 H  (1,4,-1) (1,5,0) (2,2,1) (3,3,0) (4,6,-1) (5,6,1)
              L7 H  (1,2,-1) (1,5,-1) (2,4,0) (3,3,1) (4,6,0) (5,6,1)
            L6 C 17 -5
              L7 R
            L6 C 14 6
              L7 H  (1,3,-1) (1,5,0) (2,4,0) (3,6,0) (5,6,2)
            L6 H  (1,2,-2) (1,5,-1) (2,4,0) (3,3,1) (4,6,0) (5,6,2)
          L5 C 12 6
            L6 S 5 1 5 983
          L5 C 1 -7
            L6 R
          L5 C 15 -5
            L6 R
          L5 C 17 -5
            L6 R
          L5 C 14 6
            L6 H  (1,2,-2) (1,5,-1) (2,4,0) (3,3,1) (4,6,0) (5,6,2)
          L5 H  (1,2,-3) (1,5,-2) (2,4,0) (3,3,2) (4,6,0) (5,6,2)
        L4 C 14 7
          L5 H  (1,5,0) (2,4,-1) (2,6,2) (3,3,0) (4,6,0)
        L4 C 18 7
          L5 H  (1,3,-1) (2,4,-1) (2,6,2) (4,6,0) (5,5,1)
        L4 C 18 6
          L5 C 7 6
            L6 C 12 6
              L7 H  (1,3,-1) (2,4,-1) (2,6,2) (4,6,0) (5,5,1)
            L6 H  (1,4,-3) (1,3,-2) (2,4,-1) (2,3,1) (5,5,2) (6,6,1)
          L5 H  (1,3,-1) (1,5,-1) (2,2,0) (3,5,3) (4,6,0)
        L4 H  (1,4,-3) (1,3,-2) (2,4,-1) (2,3,1) (5,5,2) (6,6,1)
      L3 C 11 6
        L4 S 5 1 3 1005
      L3 C 14 7
        L4 C 18 7
          L5 C 15 6
            L6 H  (1,4,-4) (1,2,-1) (2,6,3) (3,3,1) (4,6,-1) (5,5,1)
          L5 H  (1,4,-5) (1,3,-1) (2,2,2) (3,6,3) (4,6,-2) (5,5,1)
        L4 C 18 6
          L5 C 12 6
            L6 C 15 6
              L7 H  (1,4,-4) (1,2,-1) (2,6,3) (3,3,1) (4,6,-1) (5,5,1)
            L6 H  (1,4,-5) (1,3,-1) (2,2,2) (3,6,3) (4,6,-2) (5,5,1)
          L5 H  (1,4,-5) (1,3,-2) (2,4,-1) (2,3,3) (5,5,2) (6,6,1)
        L4 H  (1,4,-5) (1,3,-2) (2,4,-1) (2,3,3) (5,5,2) (6,6,1)
      L3 C 18 7
        L4 C 14 6
          L5 C 7 6
            L6 C 15 6
              L7 H  (1,4,-4) (1,2,-1) (2,6,3) (3,3,1) (4,6,-1) (5,5,1)
            L6 H  (1,4,-5) (1,3,-1) (2,2,2) (3,6,3) (4,6,-2) (5,5,1)
          L5 H  (1,4,-5) (1,2,-2) (2,6,3) (3,3,2) (4,6,-1) (5,5,1)
        L4 H  (1,4,-5) (1,2,-2) (2,6,3) (3,3,2) (4,6,-1) (5,5,1)
      L3 C 14 6
        L4 C 18 6
          L5 C 7 6
            L6 C 12 6
              L7 C 15 6
                L8 H  (1,4,-4) (1,2,-1) (2,6,3) (3,3,1) (4,6,-1) (5,5,1)
              L7 H  (1,4,-5) (1,3,-1) (2,2,2) (3,6,3) (4,6,-2) (5,5,1)
            L6 H  (1,4,-5) (1,3,-2) (2,4,-1) (2,3,3) (5,5,2) (6,6,1)
          L5 H  (1,4,-5) (1,5,-2) (2,2,1) (3,3,2) (4,6,-1) (5,6,3)
        L4 H  (1,4,-5) (1,3,-2) (2,4,-1) (2,3,3) (5,5,2) (6,6,1)
      L3 H  (1,4,-5) (1,5,-2) (2,2,1) (3,3,2) (4,6,-1) (5,6,3)
    L2 C 11 6
      L3 C 17 -5
        L4 R
      L3 C 2 7
        L4 C 10 6
          L5 C 18 7
            L6 H  (1,1,0) (2,2,0) (3,4,0) (3,5,0) (4,6,0) (5,6,1)
          L5 C 12 6
            L6 C 16 6
              L7 H  (1,2,0) (1,5,0) (2,3,0) (3,4,0) (4,6,0) (5,6,1)
            L6 H  (1,3,-1) (1,5,1) (2,3,-1) (2,4,0) (4,6,0) (5,6,2)
          L5 C 16 6
            L6 H  (1,2,-1) (1,5,0) (2,3,0) (3,4,0) (4,6,0) (5,6,2)
          L5 H  (1,3,-2) (1,5,1) (2,3,-1) (2,4,0) (4,6,0) (5,6,3)
        L4 C 17 -6
          L5 R
        L4 C 18 -5
          L5 R
        L4 C 12 6
          L5 H  (1,6,-1) (1,2,0) (2,4,1) (3,6,-2) (3,5,0) (4,5,3)
        L4 C 16 6
          L5 H  (1,2,0) (1,5,1) (2,4,1) (3,6,-2) (4,5,3)
        L4 H  (1,1,0) (2,2,0) (3,6,-3) (4,4,1) (5,5,2)
      L3 C 8 7
        L4 C 10 6
          L5 C 18 7
            L6 H  (1,1,0) (2,2,0) (3,4,0) (3,5,0) (4,6,0) (5,6,1)
          L5 C 12 6
            L6 C 16 6
              L7 H  (1,2,0) (1,5,0) (2,3,0) (3,4,0) (4,6,0) (5,6,1)
            L6 H  (1,3,-1) (1,5,1) (2,3,-1) (2,4,0) (4,6,0) (5,6,2)
          L5 C 16 6
            L6 H  (1,2,-1) (1,5,0) (2,3,0) (3,4,0) (4,6,0) (5,6,2)
          L5 H  (1,3,-2) (1,5,1) (2,3,-1) (2,4,0) (4,6,0) (5,6,3)
        L4 C 17 -6
          L5 R
        L4 C 18 -5
          L5 R
        L4 C 12 6
          L5 H  (1,6,-1) (1,2,0) (2,4,1) (3,6,-2) (3,5,0) (4,5,3)
        L4 C 16 6
          L5 H  (1,2,0) (1,5,1) (2,4,1) (3,6,-2) (4,5,3)
        L4 H  (1,1,0) (2,2,0) (3,6,-3) (4,4,1) (5,5,2)
      L3 C 8 6
        L4 C 10 6
          L5 C 14 7
            L6 C 18 7
              L7 H  (1,1,0) (2,4,0) (3,5,0) (6,6,0)
            L6 C 12 6
              L7 C 15 6
                L8 C 16 6
                  L9 H  (1,2,0) (1,5,0) (2,3,0) (3,4,0) (4,6,0) (5,6,1)
                L8 H  (1,3,-1) (1,5,1) (2,3,-1) (2,4,0) (4,6,0) (5,6,2)
              L7 H  (1,4,-1) (1,5,0) (2,2,1) (3,4,-1) (3,6,0) (5,6,1)
            L6 C 15 6
              L7 C 16 6
                L8 H  (1,2,-1) (1,5,0) (2,3,0) (3,4,0) (4,6,0) (5,6,2)
              L7 H  (1,3,-2) (1,5,1) (2,3,-1) (2,4,0) (4,6,0) (5,6,3)
            L6 H  (1,4,-2) (1,5,0) (2,2,1) (3,4,-1) (3,6,0) (5,6,2)
          L5 C 18 7
            L6 C 7 6
              L7 C 14 6
                L8 H  (1,1,0) (2,4,0) (3,5,0) (6,6,0)
              L7 H  (1,1,-1) (2,2,0) (3,5,1) (4,4,0) (6,6,0)
            L6 C 15 -5
              L7 R
            L6 C 14 6
              L7 H  (1,1,-1) (2,2,0) (3,5,1) (4,4,0) (6,6,0)
            L6 H  (1,1,-2) (2,2,0) (3,5,2) (4,4,0) (6,6,0)
          L5 C 7 6
            L6 C 12 6
              L7 C 14 6
                L8 C 15 6
                  L9 C 16 6
                    L10 H  (1,2,0) (1,5,0) (2,3,0) (3,4,0) (4,6,0) (5,6,1)
                  L9 H  (1,3,-1) (1,5,1) (2,3,-1) (2,4,0) (4,6,0) (5,6,2)
                L8 H  (1,4,-1) (1,5,0) (2,2,1) (3,4,-1) (3,6,0) (5,6,1)
              L7 C 15 -5
                L8 R
              L7 C 16 6
                L8 H  (1,2,-1) (1,5,-1) (2,4,0) (3,3,1) (4,6,0) (5,6,1)
              L7 H  (1,2,-1) (1,5,0) (2,3,0) (3,4,0) (4,6,0) (5,6,2)
            L6 C 14 6
              L7 C 15 6
                L8 C 16 6
                  L9 H  (1,2,-1) (1,5,0) (2,3,0) (3,4,0) (4,6,0) (5,6,2)
                L8 H  (1,3,-2) (1,5,1) (2,3,-1) (2,4,0) (4,6,0) (5,6,3)
              L7 H  (1,4,-2) (1,5,0) (2,2,1) (3,4,-1) (3,6,0) (5,6,2)
            L6 C 15 -5
              L7 R
            L6 C 16 6
              L7 H  (1,2,-2) (1,5,-1) (2,4,0) (3,3,1) (4,6,0) (5,6,2)
            L6 H  (1,2,-2) (1,5,0) (2,3,0) (3,4,0) (4,6,0) (5,6,3)
          L5 C 15 -5
            L6 R
          L5 C 12 6
            L6 C 14 6
              L7 C 16 6
                L8 H  (1,2,-1) (1,5,-1) (2,4,0) (3,3,1) (4,6,0) (5,6,1)
              L7 H  (1,2,-1) (1,5,0) (2,3,0) (3,4,0) (4,6,0) (5,6,2)
            L6 C 16 6
              L7 H  (1,2,-2) (1,5,-2) (2,4,0) (3,3,2) (4,6,0) (5,6,1)
            L6 H  (1,2,-2) (1,5,-1) (2,4,0) (3,3,1) (4,6,0) (5,6,2)
          L5 C 1 -7
            L6 R
          L5 C 14 6
            L6 C 16 6
              L7 H  (1,2,-2) (1,5,-1) (2,4,0) (3,3,1) (4,6,0) (5,6,2)
            L6 H  (1,2,-2) (1,5,0) (2,3,0) (3,4,0) (4,6,0) (5,6,3)
          L5 C 16 6
            L6 H  (1,2,-3) (1,5,-2) (2,4,0) (3,3,2) (4,6,0) (5,6,2)
          L5 H  (1,2,-3) (1,5,-1) (2,4,0) (3,3,1) (4,6,0) (5,6,3)
        L4 C 15 -5
          L5 R
        L4 C 17 -6
          L5 R
        L4 C 18 -5
          L5 R
        L4 C 14 7
          L5 C 12 6
            L6 H  (1,6,-1) (1,2,0) (2,4,1) (3,6,-2) (3,5,0) (4,5,3)
          L5 C 16 6
            L6 H  (1,2,0) (1,5,1) (2,4,1) (3,6,-2) (4,5,3)
          L5 H  (1,1,0) (2,2,0) (3,6,-3) (4,4,1) (5,5,2)
        L4 C 7 6
          L5 C 12 6
            L6 C 14 6
              L7 H  (1,6,-1) (1,2,0) (2,4,1) (3,6,-2) (3,5,0) (4,5,3)
            L6 H  (1,6,-2) (2,2,0) (3,4,1) (3,5,1) (4,5,3)
          L5 C 14 6
            L6 C 16 6
              L7 H  (1,2,0) (1,5,1) (2,4,1) (3,6,-2) (4,5,3)
            L6 H  (1,1,0) (2,2,0) (3,6,-3) (4,4,1) (5,5,2)
          L5 C 16 6
            L6 H  (1,6,-2) (1,5,0) (2,6,-1) (2,3,0) (3,4,1) (4,5,3)
          L5 H  (1,3,-2) (2,6,-1) (4,4,1) (5,5,2)
        L4 C 12 6
          L5 C 14 6
            L6 H  (1,6,-2) (2,2,0) (3,4,1) (3,5,1) (4,5,3)
          L5 H  (1,6,-3) (2,2,0) (3,5,2) (4,4,1)
        L4 C 1 -7
          L5 R
        L4 C 14 6
          L5 C 16 6
            L6 H  (1,6,-2) (1,5,0) (2,6,-1) (2,3,0) (3,4,1) (4,5,3)
          L5 H  (1,3,-2) (2,6,-1) (4,4,1) (5,5,2)
        L4 C 16 6
          L5 H  (1,6,-3) (1,5,-1) (2,6,-1) (2,3,1) (3,5,3) (4,4,1)
        L4 H  (1,6,-3) (2,2,0) (3,3,0) (4,4,1) (5,5,2)
      L3 C 10 -5
        L4 R
      L3 C 16 -5
        L4 R
      L3 C 14 7
        L4 H  (1,5,-1) (2,4,0) (2,6,2) (3,3,1) (4,6,-1)
      L3 C 18 7
        L4 H  (1,4,-2) (1,3,0) (2,4,0) (2,3,3) (5,5,0) (6,6,0)
      L3 C 14 6
        L4 C 7 6
          L5 H  (1,5,-1) (2,4,0) (2,6,2) (3,3,1) (4,6,-1)
        L4 H  (1,4,-3) (1,5,-2) (2,2,1) (3,3,2) (4,6,-1) (5,6,1)
      L3 H  (1,4,-3) (1,5,-2) (2,2,1) (3,3,2) (4,6,-1) (5,6,1)
    L2 C 10 -5
      L3 R
    L2 C 16 -5
      L3 R
    L2 C 17 -6
      L3 R
    L2 C 2 7
      L3 H  (1,4,-2) (1,5,0) (2,4,-1) (2,3,0) (3,6,1) (5,6,3)
    L2 C 8 7
      L3 H  (1,4,-2) (1,5,0) (2,4,-1) (2,3,0) (3,6,1) (5,6,3)
    L2 C 8 6
      L3 C 14 7
        L4 H  (1,3,-1) (1,5,0) (2,4,-1) (3,6,1) (5,6,3)
      L3 C 18 7
        L4 H  (1,3,-1) (2,4,-1) (5,5,1) (6,6,1)
      L3 C 18 6
        L4 C 7 6
          L5 H  (1,3,-1) (1,5,0) (2,4,-1) (3,5,2) (6,6,1)
        L4 H  (1,3,-1) (1,5,-1) (2,4,-1) (3,5,3) (6,6,1)
      L3 H  (1,4,-3) (1,3,-2) (2,4,-1) (2,3,1) (5,5,2) (6,6,1)
    L2 C 14 7
      L3 H  (1,3,-1) (1,5,-1) (2,4,-1) (3,5,3) (6,6,1)
    L2 C 18 7
      L3 H  (1,4,-4) (1,3,-1) (2,4,-1) (2,3,3) (5,5,1) (6,6,1)
    L2 C 14 6
      L3 C 18 6
        L4 C 7 6
          L5 H  (1,3,-1) (1,5,-1) (2,4,-1) (3,5,3) (6,6,1)
        L4 H  (1,4,-5) (1,5,-2) (2,4,-1) (2,5,3) (3,3,2) (6,6,1)
      L3 H  (1,4,-5) (1,3,-2) (2,4,-1) (2,3,3) (5,5,2) (6,6,1)
    L2 H  (1,4,-5) (1,5,-2) (2,4,-1) (2,5,3) (3,3,2) (6,6,1)
  L1 C 10 7
    L2 S 5 1 1 1231
  L1 C 8 7
    L2 C 6 7
      L3 S 5 0 1 1231
    L2 C 11 7
      L3 C 2 7
        L4 S 4 1 1 1231
      L3 C 9 6
        L4 C 16 -5
          L5 R
        L4 C 10 6
          L5 C 15 6
            L6 H  (1,1,0) (2,2,0) (3,3,0) (4,6,0) (5,5,0)
          L5 H  (1,2,-1) (3,3,0) (4,6,1) (5,5,0)
        L4 H  (1,3,-1) (1,2,0) (2,5,1) (3,6,-2) (4,6,0) (4,5,3)
      L3 H  (1,5,-1) (1,6,0) (2,5,-2) (2,4,0) (3,3,1) (4,6,2)
    L2 C 10 6
      L3 C 16 -5
        L4 R
      L3 C 17 -5
        L4 R
      L3 C 11 6
        L4 C 9 6
          L5 H  (1,5,0) (2,3,0) (2,4,0) (3,6,0) (4,6,1)
        L4 H  (1,5,-1) (2,6,-1) (2,4,0) (3,3,1) (4,6,2)
      L3 H  (1,3,-1) (1,5,0) (2,4,-1) (3,6,1) (5,6,3)
    L2 H  (1,2,0) (1,5,1) (2,4,1) (3,6,-2) (4,5,3)
  L1 C 11 7
    L2 S 5 1 1 1259
  L1 C 2 7
    L2 C 6 7
      L3 S 4 1 1 813
    L2 C 12 7
      L3 S 4 1 1 1259
    L2 C 10 6
      L3 C 16 -5
        L4 R
      L3 C 17 -5
        L4 R
      L3 C 9 6
        L4 C 11 6
          L5 H  (1,5,0) (2,4,0) (3,3,0) (6,6,0)
        L4 H  (1,3,-1) (1,5,0) (2,4,-1) (3,6,1) (5,6,3)
      L3 H  (1,5,-1) (2,6,-1) (2,4,0) (3,3,1) (4,6,2)
    L2 H  (1,5,1) (2,4,1) (3,6,-2)
  L1 C 6 7
    L2 S 5 0 1 1277
  L1 C 9 6
    L2 C 15 -5
      L3 R
    L2 C 16 -5
      L3 R
    L2 C 11 6
      L3 C 17 -5
        L4 R
      L3 C 8 6
        L4 C 10 6
          L5 C 14 7
            L6 H  (1,5,0) (2,2,0) (3,3,0) (4,4,0) (6,6,0)
          L5 C 18 7
            L6 H  (1,3,0) (2,2,0) (4,4,0) (5,5,0) (6,6,0)
          L5 C 7 6
            L6 C 12 6
              L7 C 14 6
                L8 H  (1,2,0) (1,5,0) (2,3,0) (3,4,0) (4,6,0) (5,6,1)
              L7 H  (1,2,-1) (1,5,-1) (2,4,0) (3,3,1) (4,6,0) (5,6,1)
            L6 C 14 6
              L7 H  (1,2,-1) (1,5,0) (2,3,0) (3,4,0) (4,6,0) (5,6,2)
            L6 H  (1,2,-2) (1,5,-1) (2,4,0) (3,3,1) (4,6,0) (5,6,2)
          L5 C 12 6
            L6 S 5 1 5 1301
          L5 C 1 -7
            L6 R
          L5 C 14 6
            L6 H  (1,2,-2) (1,5,-1) (2,4,0) (3,3,1) (4,6,0) (5,6,2)
          L5 H  (1,2,-3) (1,5,-2) (2,4,0) (3,3,2) (4,6,0) (5,6,2)
        L4 C 16 -6
          L5 R
        L4 C 17 -6
          L5 R
        L4 C 18 -5
          L5 R
        L4 C 14 7
          L5 H  (1,2,0) (1,5,1) (2,4,1) (3,6,-2) (4,5,3)
        L4 C 7 6
          L5 C 12 6
            L6 H  (1,3,-1) (2,6,-1) (4,4,1) (5,5,1)
          L5 C 14 6
            L6 H  (1,2,0) (1,5,1) (2,4,1) (3,6,-2) (4,5,3)
          L5 H  (1,6,-2) (1,5,0) (2,6,-1) (2,3,0) (3,4,1) (4,5,3)
        L4 C 12 6
          L5 H  (1,6,-2) (1,3,-1) (2,6,-1) (2,3,1) (4,4,1) (5,5,1)
        L4 C 1 -7
          L5 R
        L4 C 14 6
          L5 H  (1,6,-2) (1,5,0) (2,6,-1) (2,3,0) (3,4,1) (4,5,3)
        L4 H  (1,6,-3) (1,5,-1) (2,6,-1) (2,3,1) (3,5,3) (4,4,1)
      L3 C 10 -5
        L4 R
      L3 C 15 -6
        L4 R
      L3 C 14 7
        L4 H  (1,5,-1) (2,2,1) (3,3,1) (4,4,-1) (6,6,0)
      L3 C 18 7
        L4 H  (1,4,-2) (1,3,0) (2,2,1) (3,6,2) (4,5,-1) (5,6,0)
      L3 C 14 6
        L4 C 7 6
          L5 H  (1,5,-1) (2,2,1) (3,3,1) (4,4,-1) (6,6,0)
        L4 H  (1,4,-3) (1,5,-2) (2,2,1) (3,3,2) (4,6,-1) (5,6,1)
      L3 H  (1,4,-3) (1,5,-2) (2,2,1) (3,3,2) (4,6,-1) (5,6,1)
    L2 C 10 -5
      L3 R
    L2 C 8 6
      L3 S 5 1 2 1342
    L2 C 15 -6
      L3 R
    L2 C 17 -6
      L3 R
    L2 C 14 7
      L3 H  (1,4,-4) (1,5,-1) (2,4,-1) (2,5,3) (3,3,1) (6,6,1)
    L2 C 18 7
      L3 H  (1,4,-4) (1,3,-1) (2,4,-1) (2,3,3) (5,5,1) (6,6,1)
    L2 C 14 6
      L3 C 18 6
        L4 C 7 6
          L5 H  (1,4,-4) (1,5,-1) (2,4,-1) (2,5,3) (3,3,1) (6,6,1)
        L4 H  (1,4,-5) (1,5,-2) (2,4,-1) (2,5,3) (3,3,2) (6,6,1)
      L3 H  (1,4,-5) (2,2,1) (3,3,1) (5,5,2) (6,6,1)
    L2 H  (1,4,-5) (1,5,-2) (2,4,-1) (2,5,3) (3,3,2) (6,6,1)
  L1 C 10 6
    L2 S 5 1 1 1361
  L1 R
L0 C 2 7
  L1 S 1 0 0 1364
L0 C 3 7
  L1 S 2 0 0 1364
L0 C 4 7
  L1 S 2 1 0 1364
L0 C 5 7
  L1 S 1 1 0 1364
L0 C 6 7
  L1 S 0 1 0 1364
L0 C 7 7
  L1 C 9 7
    L2 C 11 7
      L3 C 8 7
        L4 C 10 7
          L5 H  (1,5,0) (2,6,0) (3,3,0) (4,4,0)
        L4 C 12 7
          L5 S 2 1 4 1380
        L4 C 10 6
          L5 C 12 6
            L6 C 13 6
              L7 C 16 6
                L8 H  (1,5,0) (2,2,0) (3,3,0) (4,6,0)
              L7 H  (1,5,1) (2,3,-1) (4,4,0) (6,6,0)
            L6 H  (1,2,-1) (3,5,0) (4,6,1)
          L5 C 17 -5
            L6 R
          L5 C 13 6
            L6 C 16 6
              L7 H  (1,5,0) (1,6,3) (2,5,-2) (2,3,-1) (3,4,0) (4,6,1)
            L6 H  (1,5,1) (2,3,-2) (4,4,0) (6,6,1)
          L5 H  (1,1,1) (2,2,-2) (3,5,-1) (4,4,0) (6,6,2)
        L4 C 12 6
          L5 S 2 1 4 1396
        L4 R
      L3 C 10 7
        L4 S 0 1 3 1399
      L3 C 12 7
        L4 S 4 0 3 1399
      L3 C 8 6
        L4 C 10 6
          L5 C 12 6
            L6 C 13 6
              L7 C 14 6
                L8 C 15 6
                  L9 C 16 6
                    L10 H  (1,5,0) (2,2,0) (3,3,0) (4,6,0)
                  L9 H  (1,5,1) (2,3,-1) (4,4,0) (6,6,0)
                L8 H  (1,5,0) (2,2,1) (3,3,0) (4,6,-1)
              L7 C 15 -5
                L8 R
              L7 C 16 6
                L8 H  (1,5,-1) (2,2,0) (3,3,1) (4,6,0)
              L7 H  (1,2,0) (1,5,0) (2,3,0) (3,4,0) (4,6,0) (5,6,1)
            L6 C 14 -5
              L7 R
            L6 C 18 -5
              L7 R
            L6 C 15 6
              L7 H  (1,2,-1) (3,5,0) (4,6,1)
            L6 H  (1,1,0) (2,2,0) (3,3,0) (4,5,0) (4,6,0) (5,6,1)
          L5 C 14 -5
            L6 R
          L5 C 17 -5
            L6 R
          L5 C 13 6
            L6 C 15 6
              L7 C 16 6
                L8 H  (1,5,0) (1,6,3) (2,5,-2) (2,3,-1) (3,4,0) (4,6,1)
              L7 H  (1,5,1) (2,3,-2) (4,4,0) (6,6,1)
            L6 H  (1,5,0) (1,6,3) (2,4,-1) (2,3,0) (3,6,1) (4,5,-2)
          L5 H  (1,1,1) (2,4,-2) (3,5,-1) (6,6,2)
        L4 C 12 6
          L5 S 2 1 4 1436
        L4 R
      L3 C 10 6
        L4 S 0 1 3 1439
      L3 R
    L2 C 11 6
      L3 C 10 7
        L4 C 12 7
          L5 C 8 7
            L6 S 1 0 2 1442
          L5 C 8 6
            L6 C 14 6
              L7 C 15 6
                L8 H  (1,2,0) (1,5,0) (2,3,0) (3,4,0) (4,6,0) (5,6,1)
              L7 H  (1,4,-1) (1,5,0) (2,2,1) (3,3,0) (4,6,-1) (5,6,1)
            L6 H  (1,2,-1) (1,5,-1) (2,4,0) (3,3,1) (4,6,0) (5,6,1)
          L5 C 14 6
            L6 H  (1,5,-1) (2,4,0) (2,6,2) (3,3,1) (4,6,-1)
          L5 H  (1,4,-3) (1,5,-2) (2,2,1) (3,3,2) (4,6,-1) (5,6,1)
        L4 C 18 -5
          L5 R
        L4 C 8 7
          L5 C 12 6
            L6 C 13 6
              L7 H  (1,1,0) (2,2,0) (3,3,0) (4,5,0) (4,6,0) (5,6,1)
            L6 H  (1,2,-1) (3,3,0) (4,5,0) (4,6,1) (5,6,2)
          L5 H  (1,1,1) (2,5,-2) (2,6,0) (3,5,-1) (3,4,0) (4,6,2)
        L4 C 12 6
          L5 C 8 6
            L6 C 13 6
              L7 C 14 6
                L8 C 15 6
                  L9 H  (1,1,0) (2,2,0) (3,3,0) (4,5,0) (4,6,0) (5,6,1)
                L8 H  (1,4,-1) (1,3,0) (2,2,1) (3,5,0) (4,6,-1) (5,6,1)
              L7 H  (1,1,-1) (2,2,0) (3,3,1) (4,5,0) (4,6,0) (5,6,1)
            L6 C 14 -5
              L7 R
            L6 C 15 6
              L7 H  (1,2,-1) (3,3,0) (4,5,0) (4,6,1) (5,6,2)
            L6 H  (1,4,-1) (1,2,0) (2,3,0) (3,5,0) (4,6,0) (5,6,2)
          L5 H  (1,3,0) (2,4,0) (2,6,2) (4,6,-1) (5,5,0)
        L4 C 8 -5
          L5 R
        L4 C 14 -5
          L5 R
        L4 C 17 -5
          L5 R
        L4 C 18 -6
          L5 R
        L4 C 13 6
          L5 H  (1,1,1) (2,4,-1) (3,5,-1) (6,6,1)
        L4 H  (1,1,1) (2,4,-2) (3,5,-1) (6,6,2)
      L3 C 12 7
        L4 S 2 1 3 1489
      L3 C 17 -5
        L4 R
      L3 C 18 -5
        L4 R
      L3 C 8 7
        L4 C 10 6
          L5 C 12 6
            L6 H  (1,1,0) (2,4,0) (2,6,0) (3,5,0) (4,6,1)
          L5 H  (1,1,1) (2,4,-1) (2,6,0) (3,5,-1) (4,6,2)
        L4 H  (1,3,-1) (1,4,1) (2,6,-1) (3,5,0) (4,5,3)
      L3 C 10 6
        L4 C 12 6
          L5 C 8 6
            L6 C 13 6
              L7 C 14 6
                L8 H  (1,1,0) (2,4,0) (3,5,0) (6,6,0)
              L7 H  (1,1,-1) (2,2,0) (3,5,1) (4,4,0) (6,6,0)
            L6 H  (1,1,0) (2,4,-1) (3,5,0) (6,6,1)
          L5 H  (1,4,-2) (1,3,0) (2,4,0) (2,3,3) (5,5,0) (6,6,0)
        L4 C 8 -5
          L5 R
        L4 C 14 -5
          L5 R
        L4 C 18 -6
          L5 R
        L4 C 13 6
          L5 H  (1,1,1) (2,4,-1) (3,5,-1) (6,6,1)
        L4 H  (1,1,1) (2,4,-2) (3,5,-1) (6,6,2)
      L3 C 12 6
        L4 S 2 1 3 1519
      L3 R
    L2 C 10 -5
      L3 R
    L2 C 12 -5
      L3 S 2 1 2 1524
    L2 C 8 7
      L3 H  (1,4,-2) (1,5,0) (2,2,0) (3,3,0) (4,6,0) (5,6,3)
    L2 C 10 7
      L3 C 12 7
        L4 C 8 6
          L5 S 3 0 2 1522
        L4 C 14 6
          L5 C 15 6
            L6 H  (1,4,-4) (1,5,-1) (2,2,1) (3,3,1) (4,6,-1) (5,6,3)
          L5 H  (1,4,-5) (1,5,-1) (2,2,2) (3,3,1) (4,6,-2) (5,6,3)
        L4 H  (1,4,-5) (1,5,-2) (2,2,1) (3,3,2) (4,6,-1) (5,6,3)
      L3 C 13 -5
        L4 R
      L3 C 18 -6
        L4 R
      L3 C 8 6
        L4 H  (1,3,-1) (2,4,-1) (2,6,2) (4,6,0) (5,5,1)
      L3 C 14 6
        L4 C 15 6
          L5 H  (1,4,-4) (1,2,-1) (2,6,3) (3,3,1) (4,6,-1) (5,5,1)
        L4 H  (1,4,-5) (1,3,-1) (2,2,2) (3,6,3) (4,6,-2) (5,5,1)
      L3 H  (1,4,-5) (1,2,-2) (2,6,3) (3,3,2) (4,6,-1) (5,5,1)
    L2 C 12 7
      L3 S 2 1 2 1548
    L2 H  (1,3,-1) (2,4,-1) (5,5,1) (6,6,1)
  L1 C 11 7
    L2 S 4 0 1 1551
  L1 C 10 7
    L2 C 8 7
      L3 S 1 0 1 1551
    L2 C 12 7
      L3 S 3 0 1 1551
    L2 C 8 6
      L3 C 15 -5
        L4 R
      L3 C 11 6
        L4 C 18 -5
          L5 R
        L4 C 9 6
          L5 C 12 6
            L6 C 13 6
              L7 C 14 6
                L8 H  (1,1,0) (2,2,0) (3,5,0) (4,6,0)
              L7 H  (1,1,-1) (2,2,0) (3,5,1) (3,6,2) (4,5,0) (4,6,0)
            L6 H  (1,2,-1) (3,5,0) (4,6,1)
          L5 H  (1,1,1) (2,4,-1) (2,6,0) (3,5,-1) (4,6,2)
        L4 C 12 6
          L5 S 3 0 4 1572
        L4 H  (1,2,-1) (1,6,3) (2,6,-1) (3,5,-1) (4,4,1)
      L3 H  (1,2,-1) (1,3,-1) (2,3,1) (4,6,0) (5,5,1)
    L2 C 9 6
      L3 S 1 1 2 1576
    L2 R
  L1 C 9 6
    L2 C 16 -5
      L3 R
    L2 C 11 6
      L3 C 17 -5
        L4 R
      L3 C 8 7
        L4 C 12 7
          L5 S 3 1 1 1551
        L4 C 18 -5
          L5 R
        L4 C 10 6
          L5 C 12 6
            L6 C 13 6
              L7 H  (1,1,0) (2,3,0) (2,4,0) (3,5,0) (4,6,1) (5,6,0)
            L6 H  (1,2,-1) (1,3,0) (2,4,-1) (3,5,0) (4,5,1) (6,6,1)
          L5 H  (1,1,1) (2,4,-1) (2,6,0) (3,5,-1) (4,6,2)
        L4 H  (1,3,-1) (2,6,-1) (4,4,1) (5,5,1)
      L3 C 12 7
        L4 S 4 1 3 1597
      L3 C 15 -5
        L4 R
      L3 C 18 -5
        L4 R
      L3 C 10 6
        L4 C 8 6
          L5 C 12 6
            L6 H  (1,2,0) (1,3,0) (2,6,0) (3,6,1) (4,4,0) (5,5,0)
          L5 H  (1,1,1) (2,5,-2) (2,6,0) (3,5,-1) (3,4,0) (4,6,2)
        L4 H  (1,4,-2) (1,3,0) (2,2,1) (3,6,2) (4,5,-1) (5,6,0)
      L3 H  (1,3,-1) (2,6,-1) (4,4,1) (5,5,1)
    L2 C 10 -5
      L3 R
    L2 C 8 7
      L3 S 1 0 2 1612
    L2 C 12 -5
      L3 R
    L2 C 15 -5
      L3 R
    L2 C 17 -6
      L3 R
    L2 C 8 6
      L3 H  (1,3,-1) (1,5,0) (2,4,-1) (3,5,2) (6,6,1)
    L2 C 15 -6
      L3 R
    L2 C 12 7
      L3 C 14 6
        L4 H  (1,4,-4) (1,5,-1) (2,4,-1) (2,5,3) (3,3,1) (6,6,1)
      L3 H  (1,4,-5) (1,5,-2) (2,4,-1) (2,5,3) (3,3,2) (6,6,1)
    L2 H  (1,4,-4) (1,3,-1) (2,4,-1) (2,3,3) (5,5,1) (6,6,1)
  L1 C 11 6
    L2 S 4 1 1 1629
  L1 R
L0 C 8 7
  L1 S 1 0 0 1632
L0 C 9 7
  L1 S 2 0 0 1632
L0 C 10 7
  L1 S 1 1 0 1632
L0 C 11 7
  L1 S 0 1 0 1632
L0 C 12 7
  L1 S 5 0 0 1632
L0 C 7 6
  L1 C 13 -5
    L2 R
  L1 C 14 -5
    L2 R
  L1 C 9 6
    L2 C 15 -5
      L3 R
    L2 C 16 -5
      L3 R
    L2 C 11 6
      L3 H  (1,2,0) (3,4,0) (5,6,0)
    L2 H  (1,2,-1) (3,4,-1) (5,5,1) (6,6,1)
  L1 H  (1,2,-1) (3,3,1) (4,4,1) (5,6,-1)
L0 H  (1,1,1) (2,2,1) (3,4,-1) (5,6,-1)
Q.E.D.

==> anc/p9_2822 <==
Degree 9
L0 C 1 -5
  L1 C 2 -5
    L2 C 3 -5
      L3 C 4 -5
        L4 C 5 -5
          L5 C 6 -5
            L6 R
          L5 C 9 -5
            L6 S 4 1 5 9
          L5 C 7 -5
            L6 C 6 -6
              L7 R
            L6 C 8 -5
              L7 C 9 -6
                L8 S 4 1 6 14
              L7 C 6 8
                L8 C 9 8
                  L9 C 10 6
                    L10 H  (1,1,3) (2,2,5) (3,3,5) (4,4,5) (5,5,4) (6,7,4) (8,9,4)
                  L9 H  (1,1,4) (2,2,5) (3,5,8) (3,7,9) (4,4,5) (5,6,4) (6,7,4) (8,8,4) (9,9,0)
                L8 C 17 -5
                  L9 R
                L8 C 18 -5
                  L9 R
                L8 C 27 6
                  L9 C 10 6
                    L10 H  (1,1,3) (2,2,5) (3,3,5) (4,4,5) (5,5,4) (6,7,4) (8,9,4)
                  L9 H  (1,1,4) (2,2,5) (3,5,8) (3,8,9) (4,4,5) (5,6,4) (6,7,4) (7,9,4) (8,9,4)
                L8 C 17 -6
                  L9 R
                L8 C 10 6
                  L9 H  (1,1,3) (2,2,5) (3,3,5) (4,4,5) (5,5,4) (6,7,4) (8,8,4) (9,9,0)
                L8 H  (1,1,4) (2,2,5) (3,5,8) (3,7,9) (4,4,5) (5,6,4) (6,7,4) (8,8,4) (9,9,0)
              L7 C 9 8
                L8 S 4 1 7 35
              L7 C 14 -5
                L8 R
              L7 C 18 -5
                L8 S 4 1 7 39
              L7 C 15 -5
                L8 R
              L7 C 17 -5
                L8 S 4 1 7 43
              L7 C 16 6
                L8 C 24 6
                  L9 H  (1,1,4) (2,2,5) (3,3,5) (4,4,5) (5,5,4) (6,6,0) (7,7,3) (8,8,3) (9,9,1)
                L8 C 14 -6
                  L9 R
                L8 C 18 -6
                  L9 S 4 1 8 50
                L8 C 27 6
                  L9 C 33 6
                    L10 C 10 6
                      L11 H  (1,1,3) (2,2,5) (3,3,5) (4,4,5) (5,5,4) (6,6,1) (7,7,3) (8,8,3) (9,9,1)
                    L10 H  (1,1,4) (2,2,5) (3,5,8) (4,4,5) (6,6,1) (7,7,3) (8,8,3) (9,9,1)
                  L9 H  (1,1,4) (2,2,5) (3,3,5) (4,4,5) (5,5,4) (6,6,0) (7,7,3) (8,8,3) (9,9,1)
                L8 H  (1,1,4) (2,2,5) (3,3,5) (4,4,5) (5,5,4) (6,6,1) (7,7,3) (8,8,3) (9,9,0)
              L7 C 15 -6
                L8 R
              L7 C 17 -6
                L8 S 4 1 7 61
              L7 C 10 6
                L8 H  (1,1,3) (2,2,5) (3,3,5) (4,4,5) (5,5,4) (6,6,0) (7,7,4) (8,8,4) (9,9,0)
              L7 H  (1,1,4) (2,2,5) (3,5,8) (4,4,5) (6,6,0) (7,7,4) (8,8,4) (9,9,0)
            L6 C 9 8
              L7 H  (1,1,4) (2,2,5) (3,3,5) (4,4,5) (5,5,4) (6,6,2) (7,9,3) (7,8,5) (8,9,3)
            L6 C 8 8
              L7 H  (1,1,4) (2,2,5) (3,3,5) (4,4,5) (5,5,4) (6,6,2) (7,7,2) (8,8,1) (9,9,2)
            L6 C 9 7
              L7 C 8 7
                L8 C 6 8
                  L9 C 17 6
                    L10 C 16 7
                      L11 H  (1,1,4) (2,2,5) (3,3,5) (4,4,5) (5,5,4) (6,6,2) (7,7,2) (8,8,1) (9,9,2)
                    L10 C 16 6
                      L11 H  (1,9,5) (2,2,5) (3,3,5) (4,4,5) (5,5,4) (6,6,2) (7,7,2) (8,8,2)
                    L10 C 18 7
                      L11 H  (1,1,4) (2,2,5) (3,3,5) (4,4,5) (5,6,5) (7,7,2) (8,9,4)
                    L10 C 36 6
                      L11 C 15 6
                        L12 H  (1,1,4) (2,2,5) (3,3,5) (4,4,5) (5,6,4) (7,7,2) (8,9,5)
                      L11 H  (1,9,5) (2,2,5) (3,3,5) (4,4,5) (5,6,5) (7,7,2) (8,8,3)
                    L10 H  (1,1,3) (2,2,5) (3,3,5) (4,4,5) (5,6,5) (7,7,2) (8,9,5)
                  L9 C 16 7
                    L10 H  (1,1,4) (2,2,5) (3,3,5) (4,4,5) (5,5,4) (6,6,2) (7,7,2) (8,8,1) (9,9,2)
                  L9 C 16 6
                    L10 H  (1,9,5) (2,2,5) (3,3,5) (4,4,5) (5,5,4) (6,6,2) (7,7,2) (8,8,2)
                  L9 C 36 6
                    L10 C 26 6
                      L11 H  (1,9,5) (2,2,5) (3,3,5) (4,4,5) (5,5,4) (6,6,2) (7,7,2) (8,8,2)
                    L10 H  (1,9,4) (2,2,5) (3,3,5) (4,4,5) (5,5,4) (6,8,5) (7,7,2)
                  L9 C 18 -5
                    L10 R
                  L9 C 26 6
                    L10 H  (1,9,5) (2,2,5) (3,3,5) (4,4,5) (5,5,4) (6,6,2) (7,7,2) (8,8,2)
                  L9 H  (1,9,4) (2,2,5) (3,3,5) (4,4,5) (5,5,4) (6,8,5) (7,7,2)
                L8 C 15 -5
                  L9 R
                L8 C 14 7
                  L9 H  (1,9,5) (2,2,5) (3,3,5) (4,4,5) (5,5,4) (6,8,4) (7,7,2)
                L8 C 16 7
                  L9 H  (1,1,4) (2,2,5) (3,3,5) (4,4,5) (5,5,4) (6,6,2) (7,7,2) (8,8,1) (9,9,2)
                L8 C 17 6
                  L9 C 16 6
                    L10 H  (1,9,5) (2,2,5) (3,3,5) (4,4,5) (5,5,4) (6,6,2) (7,7,2) (8,8,2)
                  L9 C 15 -6
                    L10 R
                  L9 C 13 6
                    L10 H  (1,9,5) (2,2,5) (3,3,5) (4,4,5) (5,5,3) (6,8,5) (7,7,2)
                  L9 H  (1,9,5) (1,3,8) (2,2,5) (3,8,9) (4,4,5) (5,5,4) (6,6,1) (7,7,2) (8,9,5)
                L8 C 16 6
                  L9 H  (1,9,5) (2,2,5) (3,3,5) (4,4,5) (5,5,4) (6,6,2) (7,7,2) (8,8,2)
                L8 C 15 -6
                  L9 R
                L8 C 13 6
                  L9 H  (1,1,4) (2,2,5) (3,3,5) (4,4,5) (5,5,3) (6,8,4) (7,7,2) (9,9,2)
                L8 H  (1,9,5) (1,3,8) (2,2,5) (3,8,9) (4,4,5) (5,5,4) (6,6,1) (7,7,2) (8,9,5)
              L7 C 16 -5
                L8 R
              L7 C 6 8
                L8 C 18 7
                  L9 H  (1,1,4) (2,2,5) (3,3,5) (4,4,5) (5,6,5) (7,8,4) (7,9,5) (8,9,4)
                L8 C 36 6
                  L9 C 17 7
                    L10 H  (1,1,4) (2,2,5) (3,3,5) (4,4,5) (5,5,4) (6,6,2) (7,8,4) (9,9,1)
                  L9 C 17 6
                    L10 H  (1,9,6) (1,5,8) (2,2,5) (3,3,5) (4,4,5) (5,6,5) (6,7,4) (7,8,4) (8,9,4)
                  L9 H  (1,1,4) (2,2,5) (3,3,5) (4,4,5) (5,6,5) (7,7,2) (8,9,4)
                L8 H  (1,1,3) (2,2,5) (3,3,5) (4,4,5) (5,6,5) (5,9,7) (6,7,4) (7,9,5) (8,8,2)
              L7 C 15 -5
                L8 R
              L7 C 18 7
                L8 C 14 7
                  L9 C 17 7
                    L10 H  (1,1,4) (2,2,5) (3,3,5) (4,4,5) (5,5,4) (6,6,2) (7,7,3) (8,8,1) (9,9,0)
                  L9 C 26 6
                    L10 H  (1,1,4) (2,2,5) (3,3,5) (4,4,5) (5,5,4) (6,6,2) (7,7,2) (8,8,1) (9,9,2)
                  L9 C 17 6
                    L10 H  (1,1,4) (2,2,5) (3,3,5) (4,4,5) (5,5,4) (6,7,4) (8,8,1) (9,9,2)
                  L9 C 16 -6
                    L10 R
                  L9 C 33 6
                    L10 H  (1,1,4) (2,2,5) (3,3,5) (4,4,5) (5,5,4) (6,6,1) (7,7,2) (8,8,1) (9,9,3)
                  L9 C 10 6
                    L10 H  (1,1,3) (2,2,5) (3,3,5) (4,4,5) (5,5,4) (6,6,2) (7,7,2) (8,8,1) (9,9,3)
                  L9 H  (1,1,4) (2,2,5) (3,5,8) (4,4,5) (6,6,2) (7,7,2) (8,8,1) (9,9,3)
                L8 C 24 6
                  L9 C 17 7
                    L10 H  (1,1,4) (2,2,5) (3,3,5) (4,4,5) (5,5,4) (6,6,2) (7,7,3) (8,8,1) (9,9,0)
                  L9 C 26 6
                    L10 H  (1,1,4) (2,2,5) (3,3,5) (4,4,5) (5,5,4) (6,6,2) (7,7,2) (8,8,1) (9,9,2)
                  L9 C 13 6
                    L10 H  (1,1,4) (2,2,5) (3,3,5) (4,4,5) (5,5,3) (6,6,2) (7,9,5) (8,8,1)
                  L9 H  (1,3,8) (2,2,5) (4,4,5) (5,5,4) (6,6,2) (7,9,5) (8,8,1)
                L8 R
              L7 C 36 6
                L8 C 14 7
                  L9 C 17 7
                    L10 H  (1,1,4) (2,2,5) (3,3,5) (4,4,5) (5,5,4) (6,6,2) (7,7,3) (8,8,1) (9,9,1)
                  L9 C 17 6
                    L10 H  (1,9,6) (2,2,5) (3,3,5) (4,4,5) (5,5,4) (6,7,4) (8,8,1)
                  L9 C 18 -5
                    L10 R
                  L9 C 33 6
                    L10 H  (1,1,4) (2,2,5) (3,3,5) (4,4,5) (5,5,4) (6,6,1) (7,7,2) (8,8,1) (9,9,3)
                  L9 C 10 6
                    L10 H  (1,1,3) (2,2,5) (3,3,5) (4,4,5) (5,5,4) (6,6,2) (7,7,2) (8,8,1) (9,9,3)
                  L9 H  (1,1,4) (2,2,5) (3,5,8) (4,4,5) (6,6,2) (7,7,2) (8,8,1) (9,9,3)
                L8 C 24 6
                  L9 C 17 7
                    L10 H  (1,1,4) (2,2,5) (3,3,5) (4,4,5) (5,5,4) (6,6,2) (7,7,3) (8,8,1) (9,9,1)
                  L9 C 17 6
                    L10 C 13 6
                      L11 H  (1,9,6) (2,2,5) (3,3,5) (4,4,5) (5,5,3) (6,6,2) (7,7,3) (8,8,1)
                    L10 H  (1,3,8) (2,2,5) (4,4,5) (5,5,4) (6,6,2) (7,7,3) (8,8,1) (9,9,2)
                  L9 C 18 -5
                    L10 R
                  L9 C 13 6
                    L10 H  (1,1,4) (2,2,5) (3,3,5) (4,4,5) (5,5,3) (6,6,2) (7,7,2) (8,8,1) (9,9,3)
                  L9 H  (1,3,8) (2,2,5) (4,4,5) (5,5,4) (6,6,2) (7,7,2) (8,8,1) (9,9,3)
                L8 R
              L7 H  (1,1,3) (2,2,5) (3,3,5) (4,4,5) (5,5,4) (6,6,2) (7,9,5) (8,8,1)
            L6 C 8 -6
              L7 R
            L6 C 16 -5
              L7 R
            L6 C 18 -5
              L7 R
            L6 C 6 8
              L7 H  (1,1,4) (2,9,6) (3,3,5) (4,4,5) (5,6,5) (7,7,2) (8,8,3)
            L6 C 15 -5
              L7 R
            L6 C 14 7
              L7 C 17 7
                L8 H  (1,1,4) (2,9,6) (3,3,5) (4,4,5) (5,5,4) (6,6,2) (7,7,2) (8,8,2)
              L7 C 17 6
                L8 H  (1,1,4) (2,9,6) (3,3,5) (4,4,5) (5,5,4) (6,8,4) (7,7,2)
              L7 C 10 7
                L8 H  (1,1,3) (2,2,5) (3,3,5) (4,4,5) (5,5,4) (6,6,2) (7,7,2) (8,8,3) (9,9,1)
              L7 H  (1,1,4) (2,9,6) (3,5,8) (4,4,5) (6,6,2) (7,7,2) (8,8,3)
            L6 C 17 7
              L7 H  (1,1,4) (2,9,6) (3,3,5) (4,4,5) (5,5,4) (6,6,2) (7,7,2) (8,8,2)
            L6 C 24 6
              L7 C 17 6
                L8 C 10 7
                  L9 H  (1,1,3) (2,2,5) (3,3,5) (4,4,5) (5,5,4) (6,6,2) (7,7,2) (8,8,3) (9,9,1)
                L8 H  (1,1,4) (2,9,6) (3,5,8) (4,4,5) (6,6,2) (7,7,2) (8,8,3)
              L7 C 10 7
                L8 H  (1,1,3) (2,2,5) (3,3,5) (4,4,5) (5,5,4) (6,6,2) (7,7,2) (8,8,3) (9,9,1)
              L7 H  (1,1,4) (2,9,6) (3,5,8) (4,4,5) (6,6,2) (7,7,2) (8,8,3)
            L6 R
          L5 C 8 -5
            L6 S 4 1 5 213
          L5 C 7 8
            L6 H  (1,1,4) (2,2,5) (3,3,5) (4,4,5) (5,6,5) (7,7,1) (8,9,5)
          L5 C 8 8
            L6 S 4 1 5 217
          L5 C 7 7
            L6 C 9 8
              L7 H  (1,1,4) (2,2,5) (3,3,5) (4,4,5) (5,5,4) (6,6,2) (7,7,4) (8,8,0) (9,9,1)
            L6 C 9 7
              L7 C 8 7
                L8 H  (1,1,4) (2,2,5) (3,3,5) (4,4,5) (5,5,4) (6,6,2) (7,8,3) (9,9,2)
              L7 C 6 8
                L8 H  (1,1,4) (2,2,5) (3,3,5) (4,4,5) (5,5,4) (6,6,0) (7,7,3) (8,8,0) (9,9,3)
              L7 C 6 7
                L8 C 18 7
                  L9 H  (1,1,4) (2,2,5) (3,3,5) (4,4,5) (5,5,4) (6,6,2) (7,9,5) (8,8,0)
                L8 C 36 6
                  L9 H  (1,1,4) (2,2,5) (3,3,5) (4,4,5) (5,5,4) (6,6,2) (7,9,5) (8,8,0)
                L8 H  (1,1,3) (2,2,5) (3,3,5) (4,4,5) (5,5,4) (6,6,2) (7,7,3) (8,8,0) (9,9,3)
              L7 C 14 -5
                L8 R
              L7 C 18 7
                L8 H  (1,1,4) (2,2,5) (3,3,5) (4,6,6) (5,5,4) (7,9,6) (8,8,0)
              L7 C 36 6
                L8 H  (1,1,4) (2,2,5) (3,3,5) (4,6,6) (5,5,4) (7,9,6) (8,8,0)
              L7 H  (1,1,3) (2,2,5) (3,3,5) (4,6,6) (5,5,4) (7,7,4) (8,8,0) (9,9,3)
            L6 C 18 -5
              L7 R
            L6 C 6 8
              L7 H  (1,1,4) (2,9,8) (3,3,5) (4,4,5) (5,5,4) (6,6,0) (7,8,4)
            L6 C 8 7
              L7 C 6 7
                L8 S 4 1 6 240
              L7 H  (1,1,4) (2,9,6) (3,3,5) (4,6,6) (5,5,4) (7,8,5)
            L6 C 17 -5
              L7 R
            L6 C 6 7
              L7 C 25 6
                L8 C 14 7
                  L9 C 17 7
                    L10 H  (1,1,4) (2,2,5) (3,3,5) (4,4,5) (5,5,4) (6,6,1) (7,7,3) (8,8,0) (9,9,2)
                  L9 C 18 7
                    L10 H  (1,1,4) (2,2,5) (3,3,5) (4,4,5) (5,5,4) (6,6,1) (7,9,5) (8,8,1)
                  L9 H  (1,1,3) (2,9,8) (3,3,5) (4,4,5) (5,5,4) (6,6,1) (7,7,3) (8,8,1)
                L8 C 24 6
                  L9 C 17 7
                    L10 H  (1,1,4) (2,2,5) (3,3,5) (4,4,5) (5,5,4) (6,6,2) (7,7,3) (8,8,0) (9,9,2)
                  L9 C 18 7
                    L10 H  (1,1,4) (2,2,5) (3,3,5) (4,4,5) (5,6,5) (5,7,7) (6,9,4) (7,9,5) (8,8,1)
                  L9 H  (1,1,3) (2,9,8) (3,3,5) (4,4,5) (5,6,5) (7,7,3) (8,8,1)
                L8 C 13 -5
                  L9 R
                L8 C 14 -5
                  L9 R
                L8 C 17 7
                  L9 H  (1,1,4) (2,2,5) (3,3,5) (4,4,5) (5,5,3) (6,6,2) (7,7,3) (8,8,0) (9,9,2)
                L8 C 18 7
                  L9 H  (1,1,4) (2,2,5) (3,3,5) (4,4,5) (5,5,3) (6,6,2) (7,9,5) (8,8,1)
                L8 H  (1,1,3) (2,4,9) (3,3,5) (5,5,3) (6,6,2) (7,7,3) (8,8,1) (9,9,4)
              L7 C 14 7
                L8 H  (1,1,4) (2,9,8) (3,3,5) (4,4,5) (5,5,4) (6,6,1) (7,7,2) (8,8,1)
              L7 C 16 7
                L8 H  (1,1,4) (2,2,5) (3,3,5) (4,4,5) (5,5,4) (6,6,2) (7,7,0) (8,8,1) (9,9,3)
              L7 C 24 6
                L8 C 16 6
                  L9 H  (1,1,4) (2,9,7) (3,3,5) (4,4,5) (5,5,4) (6,6,2) (7,7,2) (8,8,1)
                L8 C 17 7
                  L9 H  (1,1,4) (2,2,5) (3,3,5) (4,4,5) (5,5,4) (6,6,2) (7,7,2) (8,8,0) (9,9,2)
                L8 C 18 7
                  L9 H  (1,1,4) (2,2,5) (3,3,5) (4,4,5) (5,5,4) (6,6,2) (7,7,2) (8,9,3)
                L8 H  (1,1,3) (2,9,8) (3,3,5) (4,4,5) (5,5,4) (6,6,2) (7,7,2) (8,8,1)
              L7 H  (1,1,4) (2,9,8) (3,3,5) (4,4,5) (5,5,3) (6,6,2) (7,7,2) (8,8,1)
            L6 C 14 -5
              L7 R
            L6 C 16 7
              L7 H  (1,1,4) (2,9,7) (3,3,5) (4,4,5) (5,5,4) (6,6,2) (7,7,2) (8,8,1)
            L6 C 15 7
              L7 H  (1,1,4) (2,9,8) (3,3,5) (4,6,6) (5,5,4) (7,7,2) (8,8,1)
            L6 C 16 6
              L7 C 25 6
                L8 H  (1,1,4) (2,9,7) (3,3,5) (4,6,6) (5,5,4) (7,7,3) (8,8,1)
              L7 C 18 7
                L8 H  (1,1,4) (2,2,5) (3,3,5) (4,6,6) (5,5,4) (7,9,5) (8,8,1)
              L7 H  (1,1,3) (2,9,7) (3,3,5) (4,6,6) (5,5,4) (7,7,4) (8,8,1)
            L6 C 25 6
              L7 C 17 7
                L8 H  (1,1,4) (2,9,6) (3,3,5) (4,4,5) (5,5,4) (6,6,2) (7,7,4) (8,8,0)
              L7 C 18 7
                L8 C 13 7
                  L9 H  (1,1,4) (2,2,5) (3,3,5) (4,4,5) (5,5,3) (6,6,1) (7,9,6) (8,8,1)
                L8 H  (1,3,8) (2,2,5) (4,6,6) (5,5,4) (7,9,6) (8,8,1)
              L7 C 10 -5
                L8 R
              L7 C 27 -5
                L8 R
              L7 C 13 7
                L8 H  (1,1,3) (2,4,9) (3,3,5) (5,5,3) (6,6,1) (7,7,4) (8,8,1) (9,9,4)
              L7 C 12 -6
                L8 R
              L7 C 13 6
                L8 H  (1,1,3) (2,2,5) (3,9,8) (4,4,4) (5,5,3) (6,6,2) (7,7,4) (8,8,1)
              L7 C 14 -6
                L8 R
              L7 C 34 6
                L8 H  (1,1,3) (2,2,5) (3,3,5) (4,4,5) (5,5,4) (6,6,1) (7,7,2) (8,8,1) (9,9,4)
              L7 C 15 6
                L8 H  (1,1,3) (2,2,5) (3,9,8) (4,4,5) (5,5,4) (6,6,1) (7,7,3) (8,8,1)
              L7 C 26 7
                L8 H  (1,1,3) (2,2,5) (3,3,5) (4,4,5) (5,5,4) (6,6,1) (7,7,4) (8,8,1) (9,9,2)
              L7 H  (1,1,3) (2,2,5) (3,3,5) (4,4,5) (5,5,4) (6,6,1) (7,7,3) (8,8,0) (9,9,4)
            L6 C 17 7
              L7 H  (1,1,4) (2,9,6) (3,3,5) (4,4,5) (5,5,4) (6,6,2) (7,7,4) (8,8,0)
            L6 C 18 7
              L7 C 15 6
                L8 C 13 7
                  L9 H  (1,1,4) (2,2,5) (3,3,5) (4,4,5) (5,5,3) (6,6,1) (7,9,6) (8,8,1)
                L8 H  (1,3,8) (2,2,5) (4,6,6) (5,5,4) (7,9,6) (8,8,1)
              L7 C 34 -5
                L8 R
              L7 C 13 7
                L8 H  (1,1,4) (2,2,5) (3,3,5) (4,4,5) (5,5,3) (6,6,1) (7,9,6) (8,8,1)
              L7 H  (1,3,8) (2,2,5) (4,6,6) (5,5,4) (7,9,6) (8,8,1)
            L6 C 10 -5
              L7 R
            L6 C 27 -5
              L7 R
            L6 C 15 6
              L7 C 13 7
                L8 H  (1,1,3) (2,4,9) (3,3,5) (5,5,3) (6,6,1) (7,7,4) (8,8,1) (9,9,4)
              L7 C 12 -6
                L8 R
              L7 C 13 6
                L8 H  (1,1,3) (2,2,5) (3,9,8) (4,4,4) (5,5,3) (6,6,2) (7,7,4) (8,8,1)
              L7 C 14 -6
                L8 R
              L7 C 34 6
                L8 H  (1,1,3) (2,2,5) (3,9,8) (4,4,5) (5,5,4) (6,6,1) (7,7,3) (8,8,1)
              L7 H  (1,1,3) (2,2,5) (3,9,7) (4,4,5) (5,5,4) (6,6,1) (7,7,4) (8,8,1)
            L6 C 34 -5
              L7 R
            L6 C 13 7
              L7 H  (1,1,3) (2,4,9) (3,3,5) (5,5,3) (6,6,1) (7,7,4) (8,8,1) (9,9,4)
            L6 C 12 -6
              L7 R
            L6 C 13 6
              L7 H  (1,1,3) (2,2,5) (3,9,8) (4,4,4) (5,5,3) (6,6,2) (7,7,4) (8,8,1)
            L6 C 14 -6
              L7 R
            L6 C 11 6
              L7 H  (1,1,3) (2,2,4) (3,3,4) (4,4,5) (5,5,4) (6,6,1) (7,7,4) (8,8,1) (9,9,4)
            L6 H  (1,1,3) (2,2,5) (3,3,5) (4,4,5) (5,5,4) (6,6,1) (7,9,6) (8,8,1)
          L5 C 8 7
            L6 S 4 1 5 365
          L5 C 6 8
            L6 C 9 8
              L7 H  (1,1,4) (2,2,5) (3,3,5) (4,4,5) (5,5,4) (6,6,1) (7,7,2) (8,8,2) (9,9,1)
            L6 C 9 7
              L7 H  (1,1,4) (2,2,5) (3,3,5) (4,4,5) (5,5,4) (6,8,2) (7,7,2) (9,9,3)
            L6 H  (1,1,4) (2,9,7) (3,3,5) (4,4,5) (5,5,4) (6,6,1) (7,7,1) (8,8,3)
          L5 C 9 8
            L6 S 4 1 5 373
          L5 C 6 7
            L6 C 9 7
              L7 C 15 7
                L8 H  (1,1,4) (2,2,5) (3,3,5) (4,4,5) (5,6,5) (7,8,3) (9,9,3)
              L7 C 17 7
                L8 S 4 1 7 379
              L7 C 15 6
                L8 C 17 6
                  L9 H  (1,9,6) (2,2,5) (3,3,5) (4,4,5) (5,6,6) (7,8,3)
                L8 C 18 -5
                  L9 R
                L8 C 24 6
                  L9 C 16 7
                    L10 H  (1,1,4) (2,2,5) (3,3,5) (4,4,5) (5,5,4) (6,6,3) (7,7,0) (8,8,0) (9,9,3)
                  L9 C 16 6
                    L10 H  (1,1,4) (2,2,5) (3,3,5) (4,4,5) (5,6,6) (7,8,2) (9,9,3)
                  L9 H  (1,9,6) (2,2,5) (3,3,5) (4,4,5) (5,6,6) (7,8,3)
                L8 C 14 -5
                  L9 R
                L8 C 16 7
                  L9 H  (1,1,4) (2,2,5) (3,3,5) (4,4,5) (5,5,4) (6,6,3) (7,7,0) (8,8,0) (9,9,3)
                L8 C 16 6
                  L9 H  (1,1,4) (2,2,5) (3,3,5) (4,4,5) (5,6,6) (7,8,2) (9,9,3)
                L8 H  (1,9,6) (2,2,5) (3,3,5) (4,4,5) (5,6,6) (7,8,3)
              L7 C 17 6
                L8 S 4 1 7 399
              L7 C 14 -5
                L8 R
              L7 C 18 -5
                L8 S 4 1 7 403
              L7 C 16 7
                L8 H  (1,1,4) (2,2,5) (3,3,5) (4,4,5) (5,5,4) (6,6,3) (7,7,0) (8,8,0) (9,9,3)
              L7 C 16 6
                L8 C 24 6
                  L9 C 36 6
                    L10 H  (1,1,4) (2,2,5) (3,3,5) (4,4,5) (5,5,4) (6,9,5) (7,8,2)
                  L9 H  (1,9,6) (2,2,5) (3,3,5) (4,4,5) (5,5,4) (6,6,3) (7,8,2)
                L8 H  (1,1,4) (2,2,5) (3,3,5) (4,4,5) (5,6,6) (7,8,2) (9,9,3)
              L7 C 25 -5
                L8 R
              L7 C 26 -5
                L8 R
              L7 C 24 6
                L8 C 36 6
                  L9 C 10 6
                    L10 H  (1,1,3) (2,2,5) (3,3,5) (4,4,5) (5,5,4) (6,6,2) (7,7,2) (8,8,2) (9,9,2)
                  L9 H  (1,1,4) (2,2,5) (3,5,8) (4,4,5) (6,6,2) (7,7,2) (8,8,2) (9,9,2)
                L8 C 10 6
                  L9 H  (1,1,3) (2,2,5) (3,3,5) (4,4,5) (5,5,4) (6,6,2) (7,9,4) (8,8,2)
                L8 H  (1,1,4) (2,2,5) (3,5,8) (4,4,5) (6,6,2) (7,7,2) (8,8,2) (9,9,2)
              L7 C 36 6
                L8 C 13 6
                  L9 H  (1,1,4) (2,2,5) (3,3,5) (4,4,5) (5,5,3) (6,8,4) (7,7,2) (9,9,2)
                L8 H  (1,3,8) (2,2,5) (4,4,5) (5,5,4) (6,6,2) (7,7,2) (8,8,2) (9,9,2)
              L7 C 10 6
                L8 H  (1,1,3) (2,2,5) (3,3,5) (4,4,5) (5,6,6) (7,9,4) (8,8,2)
              L7 H  (1,1,4) (2,2,5) (3,5,8) (4,4,5) (6,8,4) (7,7,2) (9,9,2)
            L6 C 16 -5
              L7 R
            L6 C 17 -5
              L7 R
            L6 C 18 -5
              L7 R
            L6 C 15 7
              L7 H  (1,1,4) (2,9,7) (3,3,5) (4,4,5) (5,5,4) (6,6,2) (7,7,1) (8,8,2)
            L6 C 14 7
              L7 C 15 6
                L8 H  (1,1,4) (2,9,7) (3,3,5) (4,4,5) (5,5,4) (6,6,2) (7,7,1) (8,8,2)
              L7 C 18 7
                L8 H  (1,1,4) (2,2,5) (3,3,5) (4,4,5) (5,5,4) (6,7,3) (8,9,4)
              L7 H  (1,1,3) (2,9,7) (3,3,5) (4,4,5) (5,5,4) (6,6,3) (7,8,3)
            L6 C 15 6
              L7 H  (1,1,4) (2,9,7) (3,3,5) (4,4,5) (5,6,6) (7,7,1) (8,8,2)
            L6 C 14 -5
              L7 R
            L6 C 18 7
              L7 C 24 6
                L8 H  (1,1,4) (2,2,5) (3,3,5) (4,4,5) (5,5,4) (6,7,3) (8,9,4)
              L7 H  (1,1,4) (2,2,5) (3,3,5) (4,4,5) (5,5,3) (6,6,3) (7,7,1) (8,9,4)
            L6 H  (1,1,3) (2,9,7) (3,3,5) (4,4,5) (5,5,4) (6,6,3) (7,8,3)
          L5 C 9 7
            L6 S 4 1 5 455
          L5 H  (1,1,4) (2,9,7) (3,3,5) (4,4,5) (5,5,4) (6,6,3) (7,8,2)
        L4 C 9 -5
          L5 S 5 1 4 458
        L4 C 6 -5
          L5 C 7 -5
            L6 C 5 -6
              L7 R
            L6 C 8 -5
              L7 R
            L6 C 8 8
              L7 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,7,5) (6,6,4) (8,9,3)
            L6 C 9 8
              L7 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,6,5) (7,7,4) (8,9,3)
            L6 C 8 7
              L7 C 9 7
                L8 C 5 8
                  L9 C 17 6
                    L10 C 16 7
                      L11 H  (1,9,7) (2,2,5) (3,3,5) (4,4,4) (5,6,4) (7,7,4) (8,8,1)
                    L10 C 18 7
                      L11 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,6,4) (7,8,7) (9,9,1)
                    L10 C 26 6
                      L11 C 36 6
                        L12 H  (1,9,5) (2,2,5) (3,3,5) (4,4,4) (5,5,1) (6,6,4) (7,7,4) (8,8,2)
                      L11 H  (1,8,5) (1,9,7) (2,2,5) (3,3,5) (4,4,4) (5,6,4) (7,7,4) (8,9,5)
                    L10 C 36 6
                      L11 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,6,4) (7,9,5) (7,8,7) (8,9,5)
                    L10 C 10 6
                      L11 H  (1,1,3) (2,4,8) (2,6,9) (3,3,5) (4,5,4) (5,6,4) (7,7,4) (8,9,6)
                    L10 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,6,4) (7,8,6) (9,9,2)
                  L9 C 26 6
                    L10 H  (1,9,7) (2,2,5) (3,3,5) (4,4,4) (5,6,4) (7,8,5)
                  L9 C 36 6
                    L10 H  (1,9,5) (2,2,5) (3,3,5) (4,4,4) (5,6,4) (7,8,7)
                  L9 C 10 6
                    L10 H  (1,1,3) (2,4,8) (2,6,9) (3,3,5) (4,5,4) (5,6,4) (7,7,4) (8,9,6)
                  L9 C 11 -6
                    L10 R
                  L9 C 18 -5
                    L10 R
                  L9 C 15 6
                    L10 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,1) (6,6,3) (7,7,3) (8,9,5)
                  L9 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,0) (6,6,4) (7,7,4) (8,9,4)
                L8 C 13 -5
                  L9 R
                L8 C 14 -5
                  L9 R
                L8 C 15 6
                  L9 C 17 6
                    L10 C 23 6
                      L11 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,0) (6,6,3) (7,7,3) (8,9,6)
                    L10 C 18 7
                      L11 H  (1,1,4) (2,2,5) (3,3,5) (4,5,5) (6,6,3) (7,7,3) (8,8,4) (9,9,1)
                    L10 C 12 6
                      L11 H  (1,3,8) (2,2,5) (4,4,3) (5,5,2) (6,6,3) (7,7,3) (8,9,6)
                    L10 C 11 -6
                      L11 R
                    L10 C 13 -6
                      L11 R
                    L10 C 36 6
                      L11 H  (1,1,4) (2,9,6) (3,3,5) (4,4,4) (5,5,1) (6,6,3) (7,7,3) (8,8,4)
                    L10 C 10 6
                      L11 H  (1,1,3) (2,2,4) (3,3,5) (4,4,4) (5,5,1) (6,6,3) (7,7,3) (8,9,6)
                    L10 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,1) (6,6,3) (7,7,3) (8,8,3) (9,9,2)
                  L9 C 23 6
                    L10 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,0) (6,6,3) (7,7,3) (8,9,6)
                  L9 C 12 6
                    L10 H  (1,3,8) (2,2,5) (4,4,3) (5,5,2) (6,6,3) (7,7,3) (8,9,6)
                  L9 C 11 -6
                    L10 R
                  L9 C 13 -6
                    L10 R
                  L9 C 36 6
                    L10 H  (1,1,4) (2,9,6) (3,3,5) (4,4,4) (5,5,1) (6,6,3) (7,7,3) (8,8,4)
                  L9 C 10 6
                    L10 H  (1,1,3) (2,2,4) (3,3,5) (4,4,4) (5,5,1) (6,6,3) (7,7,3) (8,9,6)
                  L9 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,1) (6,6,3) (7,7,3) (8,9,5)
                L8 C 14 -6
                  L9 R
                L8 C 16 -5
                  L9 R
                L8 C 17 6
                  L9 C 18 7
                    L10 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,0) (6,6,4) (7,7,4) (8,8,3) (9,9,1)
                  L9 C 12 6
                    L10 H  (1,1,4) (2,2,5) (3,3,5) (4,4,3) (5,5,0) (6,6,4) (7,7,4) (8,9,5)
                  L9 C 11 -6
                    L10 R
                  L9 C 13 -6
                    L10 R
                  L9 C 36 6
                    L10 H  (1,1,4) (2,9,6) (3,3,5) (4,4,4) (5,5,0) (6,6,4) (7,7,4) (8,8,3)
                  L9 C 10 6
                    L10 H  (1,1,3) (2,2,4) (3,3,5) (4,4,4) (5,5,0) (6,6,4) (7,7,4) (8,9,5)
                  L9 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,0) (6,6,4) (7,7,4) (8,8,2) (9,9,2)
                L8 C 12 6
                  L9 H  (1,1,4) (2,2,5) (3,3,5) (4,4,3) (5,5,0) (6,6,4) (7,7,4) (8,9,5)
                L8 C 11 -6
                  L9 R
                L8 C 13 -6
                  L9 R
                L8 C 36 6
                  L9 H  (1,1,4) (2,9,6) (3,3,5) (4,4,4) (5,5,0) (6,6,4) (7,7,4) (8,8,3)
                L8 C 10 6
                  L9 H  (1,1,3) (2,2,4) (3,3,5) (4,4,4) (5,5,0) (6,6,4) (7,7,4) (8,9,5)
                L8 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,0) (6,6,4) (7,7,4) (8,9,4)
              L7 C 16 -5
                L8 R
              L7 C 5 8
                L8 C 17 7
                  L9 C 18 7
                    L10 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,1) (6,6,4) (7,7,4) (8,8,2) (9,9,1)
                  L9 C 15 6
                    L10 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,1) (6,6,3) (7,7,3) (8,8,2) (9,9,3)
                  L9 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,0) (6,6,4) (7,7,4) (8,9,4)
                L8 C 26 6
                  L9 C 18 7
                    L10 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,6,4) (7,7,4) (8,8,3) (9,9,1)
                  L9 C 18 6
                    L10 C 10 7
                      L11 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,1) (6,6,4) (7,7,4) (8,8,2) (9,9,1)
                    L10 C 11 -6
                      L11 R
                    L10 C 27 -5
                      L11 R
                    L10 C 10 6
                      L11 H  (1,1,3) (2,2,4) (3,3,5) (4,4,4) (5,5,1) (6,6,4) (7,7,4) (8,8,2) (9,9,2)
                    L10 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,6,4) (7,8,5) (9,9,3)
                  L9 H  (1,1,4) (2,4,8) (3,3,5) (5,5,1) (6,6,4) (7,7,4) (8,8,2) (9,9,2)
                L8 C 17 6
                  L9 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,6,4) (7,7,4) (8,9,4)
                L8 C 18 7
                  L9 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,6,4) (7,7,4) (8,8,3) (9,9,1)
                L8 H  (1,1,4) (2,4,8) (2,6,9) (3,3,5) (4,5,4) (5,6,4) (7,7,4) (8,8,3) (9,9,2)
              L7 C 13 -5
                L8 R
              L7 C 14 -5
                L8 R
              L7 C 15 6
                L8 H  (1,1,4) (2,2,5) (3,3,5) (4,5,5) (6,6,3) (7,7,3) (8,9,5)
              L7 C 14 -6
                L8 R
              L7 C 17 7
                L8 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,0) (6,6,4) (7,7,4) (8,9,4)
              L7 C 12 6
                L8 H  (1,1,4) (2,2,5) (3,9,7) (4,4,3) (5,5,0) (6,6,4) (7,7,4) (8,8,3)
              L7 C 11 -6
                L8 R
              L7 C 13 -6
                L8 R
              L7 C 26 6
                L8 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,0) (6,6,4) (7,7,4) (8,9,4)
              L7 C 17 6
                L8 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,0) (6,6,4) (7,7,4) (8,9,4)
              L7 H  (1,1,4) (2,9,6) (3,3,5) (4,4,4) (5,5,0) (6,6,4) (7,7,4) (8,8,3)
            L6 C 9 -6
              L7 R
            L6 C 5 8
              L7 C 18 7
                L8 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,6,4) (7,7,4) (8,9,4)
              L7 C 36 6
                L8 C 17 7
                  L9 H  (1,8,6) (2,2,5) (3,3,5) (4,4,4) (5,5,1) (6,6,4) (7,7,4) (9,9,1)
                L8 C 17 6
                  L9 H  (1,8,6) (1,9,6) (2,2,5) (3,3,5) (4,4,4) (5,6,4) (7,7,4) (8,9,5)
                L8 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,8,2) (5,6,4) (6,8,5) (7,7,4) (9,9,3)
              L7 C 17 7
                L8 C 10 6
                  L9 H  (1,1,3) (2,4,8) (3,3,5) (5,8,3) (6,6,4) (7,7,4) (9,9,3)
                L8 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,1) (6,8,5) (7,7,4) (9,9,2)
              L7 C 27 -5
                L8 R
              L7 C 17 6
                L8 C 16 7
                  L9 H  (1,9,7) (2,2,5) (3,3,5) (4,4,4) (5,6,4) (7,7,4) (8,8,1)
                L8 C 10 6
                  L9 H  (1,1,3) (2,4,8) (3,3,5) (5,8,3) (6,6,4) (7,9,7)
                L8 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,1) (6,6,3) (7,7,4) (8,9,4)
              L7 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,8,2) (5,6,4) (6,8,5) (7,7,4) (9,9,3)
            L6 C 13 -5
              L7 R
            L6 C 14 -5
              L7 R
            L6 C 18 7
              L7 C 15 6
                L8 H  (1,1,4) (2,2,5) (3,3,5) (4,5,5) (6,6,3) (7,9,6) (8,8,2)
              L7 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,0) (6,6,4) (7,7,4) (8,9,4)
            L6 C 36 6
              L7 C 15 6
                L8 H  (1,1,4) (2,2,5) (3,3,5) (4,5,5) (6,6,3) (7,7,4) (8,9,4)
              L7 C 14 -6
                L8 R
              L7 C 16 -5
                L8 R
              L7 C 17 7
                L8 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,0) (6,6,4) (7,7,4) (8,8,3) (9,9,1)
              L7 C 12 6
                L8 H  (1,3,8) (2,2,5) (4,4,3) (5,5,0) (6,6,4) (7,7,4) (8,8,3) (9,9,3)
              L7 C 11 -6
                L8 R
              L7 C 13 -6
                L8 R
              L7 C 17 6
                L8 H  (1,1,4) (2,8,7) (2,9,7) (3,3,5) (4,4,4) (5,5,0) (6,6,4) (7,7,4) (8,9,5)
              L7 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,0) (6,6,4) (7,7,4) (8,8,1) (9,9,3)
            L6 C 17 7
              L7 C 15 6
                L8 H  (1,9,6) (2,2,5) (3,3,5) (4,5,5) (6,6,3) (7,7,4) (8,8,2)
              L7 C 14 -6
                L8 R
              L7 C 16 -5
                L8 R
              L7 C 12 6
                L8 H  (1,3,8) (2,2,5) (4,4,3) (5,5,0) (6,6,4) (7,7,4) (8,8,3) (9,9,3)
              L7 H  (1,8,6) (2,9,7) (3,3,5) (4,4,4) (5,5,0) (6,6,4) (7,7,4)
            L6 C 27 -5
              L7 R
            L6 C 15 6
              L7 C 23 6
                L8 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,0) (6,6,3) (7,9,7) (8,8,2)
              L7 C 12 6
                L8 H  (1,9,7) (1,3,8) (2,2,5) (3,7,9) (4,4,3) (5,5,2) (6,6,3) (7,9,7) (8,8,2)
              L7 C 11 -6
                L8 R
              L7 C 13 -6
                L8 R
              L7 C 17 6
                L8 C 10 6
                  L9 H  (1,1,3) (2,2,4) (3,3,5) (4,4,4) (5,5,1) (6,6,3) (7,7,4) (8,8,2) (9,9,4)
                L8 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,1) (6,6,3) (7,7,4) (8,9,4)
              L7 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,1) (6,6,3) (7,7,3) (8,8,2) (9,9,3)
            L6 C 14 -6
              L7 R
            L6 C 16 -5
              L7 R
            L6 C 12 6
              L7 H  (1,8,6) (1,9,7) (2,2,5) (3,3,5) (4,4,3) (5,5,0) (6,6,4) (7,7,4) (8,9,6)
            L6 C 11 -6
              L7 R
            L6 C 13 -6
              L7 R
            L6 C 17 6
              L7 C 10 6
                L8 H  (1,1,3) (2,2,4) (3,3,5) (4,4,4) (5,5,0) (6,6,4) (7,7,4) (8,9,6)
              L7 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,0) (6,6,4) (7,7,4) (8,8,1) (9,9,3)
            L6 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,0) (6,6,4) (7,7,4) (8,8,1) (9,9,3)
          L5 C 8 -5
            L6 C 5 8
              L7 C 9 8
                L8 C 7 8
                  L9 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,2) (6,6,2) (7,7,2) (8,8,2) (9,9,2)
                L8 C 7 -6
                  L9 C 15 7
                    L10 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,2) (6,6,2) (7,9,5) (8,8,3)
                  L9 C 16 7
                    L10 S 5 1 9 711
                  L9 C 14 6
                    L10 H  (1,1,4) (2,2,5) (3,3,5) (4,5,4) (6,6,3) (7,9,6) (8,8,3)
                  L9 H  (1,9,4) (2,2,5) (3,3,5) (4,4,4) (5,7,6) (6,6,3) (8,8,3)
                L8 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,2) (6,6,2) (7,7,4) (8,8,2) (9,9,2)
              L7 C 17 -5
                L8 R
              L7 C 7 8
                L8 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,2) (6,6,2) (7,7,2) (8,9,6)
              L7 C 7 -6
                L8 C 9 -6
                  L9 H  (1,1,4) (2,2,5) (3,3,5) (4,5,5) (6,6,3) (7,7,3) (8,9,5)
                L8 C 18 7
                  L9 C 16 6
                    L10 H  (1,1,4) (2,2,5) (3,3,5) (4,5,5) (6,6,3) (7,8,6) (9,9,2)
                  L9 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,7,6) (6,6,3) (8,8,3) (9,9,0)
                L8 C 36 6
                  L9 C 16 6
                    L10 H  (1,7,7) (2,2,5) (3,3,5) (4,4,4) (5,5,2) (6,8,5) (9,9,2)
                  L9 H  (1,7,8) (2,2,5) (3,3,5) (4,5,5) (6,6,3) (8,8,3) (9,9,1)
                L8 H  (1,1,3) (2,4,8) (3,3,5) (5,6,4) (7,9,7) (8,8,3)
              L7 C 9 -6
                L8 C 15 7
                  L9 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,2) (6,6,2) (7,7,2) (8,9,6)
                L8 C 14 6
                  L9 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,1) (6,6,2) (7,7,2) (8,8,3) (9,9,4)
                L8 C 16 7
                  L9 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,2) (6,6,2) (7,7,2) (8,8,3) (9,9,3)
                L8 C 16 6
                  L9 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,2) (6,6,2) (7,7,3) (8,9,5)
                L8 H  (1,1,4) (2,2,5) (3,3,5) (4,5,4) (6,6,2) (7,7,4) (8,8,2) (9,9,4)
              L7 H  (1,9,7) (2,2,5) (3,3,5) (4,4,4) (5,7,5) (6,6,2) (8,8,2)
            L6 C 9 8
              L7 S 5 1 6 744
            L6 C 14 -5
              L7 R
            L6 C 17 -5
              L7 S 5 1 6 748
            L6 C 7 8
              L7 C 5 -6
                L8 C 9 -6
                  L9 C 13 -5
                    L10 R
                  L9 C 18 -5
                    L10 S 5 1 9 755
                  L9 C 15 6
                    L10 H  (1,1,4) (2,9,8) (3,3,5) (4,4,4) (5,5,3) (6,6,3) (7,7,0) (8,8,3)
                  L9 H  (1,1,4) (2,9,8) (3,5,8) (4,4,4) (6,6,2) (7,8,4)
                L8 C 18 7
                  L9 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,6,6) (7,7,2) (8,8,2) (9,9,2)
                L8 C 36 6
                  L9 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,6,6) (7,7,2) (8,8,2) (9,9,2)
                L8 C 10 -5
                  L9 R
                L8 C 16 6
                  L9 H  (1,1,3) (2,2,5) (3,3,5) (4,4,4) (5,5,4) (6,6,3) (7,7,0) (8,8,2) (9,9,3)
                L8 C 17 -6
                  L9 R
                L8 C 13 7
                  L9 H  (1,1,3) (2,4,8) (3,3,5) (5,5,3) (6,6,3) (7,7,2) (8,8,2) (9,9,4)
                L8 C 12 -5
                  L9 R
                L8 C 15 6
                  L9 H  (1,1,3) (2,2,5) (3,3,5) (4,4,4) (5,5,3) (6,6,2) (7,7,0) (8,8,2) (9,9,4)
                L8 C 18 6
                  L9 H  (1,1,3) (2,2,5) (3,3,5) (4,4,4) (5,5,4) (6,6,2) (7,7,2) (8,8,2) (9,9,2)
                L8 H  (1,1,3) (2,2,5) (3,5,8) (4,4,4) (6,6,2) (7,7,2) (8,8,2) (9,9,4)
              L7 C 9 -6
                L8 S 5 1 7 779
              L7 H  (1,9,7) (2,2,5) (3,3,5) (4,5,7) (6,6,2) (7,7,2) (8,8,2)
            L6 C 5 -6
              L7 C 9 -6
                L8 C 13 -5
                  L9 R
                L8 C 18 -5
                  L9 S 5 1 8 786
                L8 C 7 -6
                  L9 H  (1,1,4) (2,9,7) (3,5,7) (4,4,4) (6,6,3) (7,7,2) (8,8,3)
                L8 C 15 7
                  L9 H  (1,1,4) (2,9,8) (3,5,7) (4,4,4) (6,6,3) (7,8,4)
                L8 C 16 7
                  L9 S 5 1 8 792
                L8 C 15 6
                  L9 H  (1,1,4) (2,9,8) (3,5,7) (4,4,4) (6,6,3) (7,8,4)
                L8 C 16 6
                  L9 S 5 1 8 796
                L8 H  (1,1,4) (2,9,8) (3,5,8) (4,4,4) (6,6,2) (7,7,2) (8,8,2)
              L7 C 7 -6
                L8 C 15 -5
                  L9 R
                L8 C 18 7
                  L9 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,6,5) (7,7,3) (8,9,4)
                L8 C 36 6
                  L9 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,6,5) (7,9,4) (8,8,3)
                L8 H  (1,1,3) (2,2,5) (3,3,5) (4,4,4) (5,6,5) (7,9,5) (8,8,3)
              L7 C 18 7
                L8 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,6,6) (7,7,2) (8,8,2) (9,9,2)
              L7 C 16 7
                L8 H  (1,9,6) (2,2,5) (3,3,5) (4,4,4) (5,6,6) (7,7,2) (8,8,2)
              L7 C 36 6
                L8 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,6,6) (7,7,2) (8,8,2) (9,9,2)
              L7 C 10 -5
                L8 R
              L7 C 16 6
                L8 H  (1,1,3) (2,2,5) (3,3,5) (4,4,4) (5,6,6) (7,7,2) (8,8,2) (9,9,3)
              L7 C 17 -6
                L8 R
              L7 C 34 -5
                L8 R
              L7 C 13 7
                L8 H  (1,1,3) (2,4,8) (3,3,5) (5,5,3) (6,6,3) (7,7,2) (8,8,2) (9,9,4)
              L7 C 12 -5
                L8 R
              L7 C 18 6
                L8 H  (1,1,3) (2,2,5) (3,3,5) (4,4,4) (5,5,4) (6,6,2) (7,7,2) (8,8,2) (9,9,2)
              L7 H  (1,1,3) (2,2,5) (3,5,8) (4,4,4) (6,6,2) (7,7,2) (8,8,2) (9,9,4)
            L6 C 9 -6
              L7 S 5 1 6 828
            L6 C 7 -6
              L7 C 13 7
                L8 C 18 7
                  L9 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,7,5) (6,6,3) (8,9,4)
                L8 C 36 6
                  L9 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,6,4) (7,9,5) (8,8,3)
                L8 H  (1,1,3) (2,4,8) (3,3,5) (5,5,2) (6,6,3) (7,9,6) (8,8,3)
              L7 C 18 7
                L8 S 5 1 7 837
              L7 C 23 6
                L8 C 36 6
                  L9 C 15 6
                    L10 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,2) (6,8,5) (7,7,3) (9,9,2)
                  L9 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,1) (6,6,3) (7,9,5) (8,8,3)
                L8 H  (1,1,3) (2,4,8) (3,3,5) (5,5,2) (6,6,3) (7,9,6) (8,8,3)
              L7 C 12 -5
                L8 R
              L7 C 10 -5
                L8 S 5 1 7 847
              L7 C 15 6
                L8 H  (1,1,3) (2,2,5) (3,3,5) (4,4,3) (5,5,3) (6,6,3) (7,9,5) (8,8,3)
              L7 H  (1,1,3) (2,2,5) (3,3,5) (4,4,3) (5,5,2) (6,6,3) (7,9,6) (8,8,3)
            L6 C 13 7
              L7 H  (1,9,7) (2,2,5) (3,3,5) (4,4,4) (5,7,5) (6,6,2) (8,8,2)
            L6 C 18 7
              L7 S 5 1 6 854
            L6 C 15 7
              L7 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,3) (6,6,2) (7,9,5) (8,8,2)
            L6 C 16 7
              L7 S 5 1 6 858
            L6 C 23 6
              L7 C 36 6
                L8 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,2) (6,6,2) (7,7,4) (8,8,2) (9,9,2)
              L7 H  (1,1,3) (2,4,8) (3,3,5) (5,5,2) (6,6,2) (7,7,4) (8,8,2) (9,9,4)
            L6 C 12 -5
              L7 R
            L6 C 10 -5
              L7 S 5 1 6 866
            L6 C 15 6
              L7 H  (1,1,3) (2,2,5) (3,3,5) (4,4,3) (5,5,3) (6,6,2) (7,7,3) (8,8,2) (9,9,4)
            L6 C 16 6
              L7 S 5 1 6 870
            L6 C 14 -6
              L7 R
            L6 C 17 -6
              L7 S 5 1 6 874
            L6 C 18 6
              L7 H  (1,1,3) (2,2,5) (3,3,5) (4,4,3) (5,5,4) (6,6,2) (7,7,4) (8,8,2) (9,9,2)
            L6 H  (1,1,3) (2,2,5) (3,3,5) (4,4,3) (5,7,6) (6,6,2) (8,8,2) (9,9,4)
          L5 C 8 8
            L6 C 5 8
              L7 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,2) (6,6,3) (7,7,3) (8,8,1) (9,9,3)
            L6 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,6,6) (5,7,6) (6,7,5) (8,8,1) (9,9,3)
          L5 C 8 7
            L6 C 5 8
              L7 C 9 8
                L8 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,2) (6,6,3) (7,7,4) (8,8,3) (9,9,0)
              L7 C 7 8
                L8 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,2) (6,6,2) (7,7,1) (8,8,3) (9,9,4)
              L7 C 9 -6
                L8 C 7 7
                  L9 H  (1,1,4) (2,2,5) (3,3,5) (4,5,5) (6,6,2) (7,8,6) (9,9,3)
                L8 C 16 -5
                  L9 R
                L8 C 26 6
                  L9 H  (1,1,4) (2,2,5) (3,3,5) (4,5,5) (4,8,7) (5,7,4) (6,6,3) (7,8,5) (9,9,3)
                L8 C 15 7
                  L9 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,2) (6,6,2) (7,7,1) (8,8,4) (9,9,3)
                L8 C 18 7
                  L9 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,2) (6,6,3) (7,8,6) (9,9,1)
                L8 C 14 6
                  L9 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,1) (6,6,3) (7,7,2) (8,9,6)
                L8 C 35 6
                  L9 C 18 6
                    L10 C 10 7
                      L11 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,2) (6,6,3) (7,7,3) (8,8,3) (9,9,1)
                    L10 C 11 -6
                      L11 R
                    L10 C 27 -5
                      L11 R
                    L10 C 10 6
                      L11 H  (1,1,3) (2,2,4) (3,3,5) (4,4,4) (5,5,2) (6,6,3) (7,7,3) (8,8,3) (9,9,2)
                    L10 C 15 6
                      L11 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,2) (6,6,2) (7,7,2) (8,8,3) (9,9,3)
                    L10 H  (1,1,4) (2,2,5) (3,5,5) (4,4,4) (6,6,3) (7,7,3) (8,8,3) (9,9,3)
                  L9 H  (1,1,4) (2,4,8) (3,3,5) (5,5,2) (6,6,3) (7,7,3) (8,8,3) (9,9,2)
                L8 C 18 6
                  L9 C 10 7
                    L10 H  (1,1,4) (2,4,8) (3,3,5) (5,5,2) (6,6,3) (7,7,3) (8,8,4) (9,9,1)
                  L9 C 11 -6
                    L10 R
                  L9 C 27 -5
                    L10 R
                  L9 C 10 6
                    L10 H  (1,1,3) (2,2,4) (3,3,5) (4,4,4) (5,5,2) (6,6,3) (7,7,3) (8,8,4) (9,9,2)
                  L9 H  (1,1,4) (2,2,5) (3,5,6) (4,4,4) (6,6,3) (7,7,3) (8,8,2) (9,9,3)
                L8 H  (1,1,4) (2,4,8) (3,3,5) (5,5,2) (6,6,3) (7,8,6) (9,9,2)
              L7 H  (1,9,7) (2,2,5) (3,3,5) (4,5,5) (6,6,3) (7,8,5)
            L6 C 14 -5
              L7 R
            L6 C 9 8
              L7 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,4) (6,6,3) (7,8,5) (9,9,0)
            L6 C 9 -6
              L7 C 5 -6
                L8 C 18 -5
                  L9 R
                L8 C 7 8
                  L9 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,6,6) (7,7,1) (8,9,5)
                L8 C 7 7
                  L9 C 26 6
                    L10 C 15 7
                      L11 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,3) (6,6,3) (7,7,1) (8,9,5)
                    L10 C 15 6
                      L11 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,6,5) (7,7,2) (8,9,5)
                    L10 C 25 -5
                      L11 R
                    L10 C 13 7
                      L11 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,3) (6,6,2) (7,7,2) (8,9,5)
                    L10 C 12 -5
                      L11 R
                    L10 C 13 6
                      L11 H  (1,1,4) (2,2,5) (3,9,7) (4,5,7) (6,6,2) (7,7,2) (8,8,3)
                    L10 C 12 -6
                      L11 R
                    L10 C 23 -5
                      L11 R
                    L10 C 10 7
                      L11 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,4) (6,6,2) (7,7,2) (8,8,3) (9,9,1)
                    L10 H  (1,1,4) (2,2,5) (3,3,4) (4,4,4) (5,5,4) (6,6,2) (7,7,2) (8,9,5)
                  L9 C 15 7
                    L10 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,3) (6,6,3) (7,7,1) (8,8,2) (9,9,3)
                  L9 C 15 6
                    L10 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,6,5) (7,7,2) (8,8,2) (9,9,3)
                  L9 C 25 -5
                    L10 R
                  L9 C 13 7
                    L10 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,3) (6,6,2) (7,8,4) (9,9,3)
                  L9 H  (1,1,4) (2,2,5) (3,9,7) (4,4,4) (5,5,4) (6,6,2) (7,8,4)
                L8 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,6,5) (7,7,1) (8,9,6)
              L7 C 7 8
                L8 H  (1,1,4) (2,2,5) (3,3,5) (4,5,7) (6,6,2) (7,7,1) (8,8,3) (9,9,3)
              L7 C 7 7
                L8 C 13 7
                  L9 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,7,4) (6,6,2) (8,8,3) (9,9,3)
                L8 C 15 7
                  L9 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,3) (6,6,2) (7,7,1) (8,8,3) (9,9,3)
                L8 C 15 6
                  L9 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,3) (6,6,2) (7,7,2) (8,9,5)
                L8 C 14 -6
                  L9 R
                L8 C 26 6
                  L9 C 12 6
                    L10 H  (1,1,4) (2,2,5) (3,9,7) (4,4,3) (5,7,6) (6,6,2) (8,8,3)
                  L9 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,1) (6,6,2) (7,8,5) (9,9,3)
                L8 C 12 6
                  L9 H  (1,1,4) (2,2,5) (3,9,7) (4,4,3) (5,7,7) (6,6,2) (8,8,2)
                L8 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,1) (6,6,2) (7,7,4) (8,8,2) (9,9,3)
              L7 C 16 -5
                L8 R
              L7 C 13 7
                L8 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,6,4) (7,7,2) (8,9,6)
              L7 C 23 6
                L8 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,7,3) (6,6,3) (8,9,6)
              L7 H  (1,1,4) (2,2,5) (3,9,7) (4,4,3) (5,7,4) (6,6,3) (8,8,4)
            L6 C 7 8
              L7 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,4) (6,6,3) (7,7,1) (8,8,0) (9,9,4)
            L6 C 7 -6
              L7 C 5 -6
                L8 H  (1,9,7) (2,2,5) (3,3,5) (4,4,4) (5,6,5) (7,7,1) (8,8,3)
              L7 C 13 7
                L8 H  (1,9,7) (2,2,5) (3,3,5) (4,4,4) (5,6,4) (7,7,2) (8,8,3)
              L7 C 35 6
                L8 H  (1,1,4) (2,2,5) (3,3,5) (4,5,6) (6,6,3) (7,7,2) (8,9,5)
              L7 H  (1,9,7) (2,2,5) (3,3,5) (4,5,6) (6,6,3) (7,7,2) (8,8,2)
            L6 C 5 -6
              L7 C 16 -5
                L8 H  (1,9,7) (2,2,5) (3,3,5) (4,4,4) (5,6,6) (7,7,2) (8,8,1)
              L7 C 25 -5
                L8 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,3) (6,6,3) (7,7,2) (8,8,0) (9,9,4)
              L7 C 17 -5
                L8 C 13 7
                  L9 H  (1,9,7) (2,2,5) (3,3,5) (4,4,4) (5,5,3) (6,7,5) (8,8,1)
                L8 H  (1,3,8) (2,2,5) (4,4,4) (5,5,4) (6,6,2) (7,9,6) (8,8,1)
              L7 C 36 6
                L8 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,6,6) (7,7,3) (8,8,1) (9,9,2)
              L7 H  (1,9,7) (2,2,5) (3,3,5) (4,4,4) (5,6,6) (7,7,3) (8,8,0)
            L6 H  (1,9,7) (2,2,5) (3,3,5) (4,5,7) (6,6,2) (7,8,4)
          L5 C 9 8
            L6 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,8,5) (5,6,6) (6,7,7) (7,8,5) (9,9,1)
          L5 C 7 8
            L6 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,4) (6,6,3) (7,7,1) (8,9,4)
          L5 C 9 7
            L6 C 7 7
              L7 C 5 8
                L8 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,2) (6,6,2) (7,7,4) (8,8,0) (9,9,4)
              L7 C 14 -5
                L8 R
              L7 C 5 -6
                L8 C 26 -5
                  L9 C 15 7
                    L10 H  (1,9,7) (2,2,5) (3,3,5) (4,4,4) (5,5,3) (6,6,3) (7,7,3) (8,8,0)
                  L9 C 15 6
                    L10 H  (1,9,7) (2,2,5) (3,3,5) (4,4,4) (5,5,3) (6,6,3) (7,7,3) (8,8,0)
                  L9 C 25 -5
                    L10 R
                  L9 C 18 7
                    L10 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,4) (6,6,2) (7,9,6) (8,8,0)
                  L9 C 36 6
                    L10 C 13 7
                      L11 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,3) (6,6,2) (7,7,4) (8,8,0) (9,9,3)
                    L10 H  (1,3,8) (2,2,5) (4,4,4) (5,5,4) (6,6,2) (7,7,4) (8,8,0) (9,9,3)
                  L9 C 17 7
                    L10 H  (1,9,6) (2,2,5) (3,3,5) (4,4,4) (5,5,4) (6,6,2) (7,7,4) (8,8,0)
                  L9 H  (1,7,7) (1,9,7) (2,2,5) (3,3,5) (4,4,4) (5,5,4) (6,6,2) (7,9,7) (8,8,0)
                L8 C 15 7
                  L9 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,3) (6,6,3) (7,7,2) (8,8,0) (9,9,4)
                L8 C 15 6
                  L9 H  (1,9,7) (2,2,5) (3,3,5) (4,4,4) (5,5,3) (6,6,3) (7,7,3) (8,8,0)
                L8 C 25 -5
                  L9 R
                L8 C 18 7
                  L9 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,4) (6,6,2) (7,7,4) (8,8,0) (9,9,2)
                L8 C 36 6
                  L9 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,4) (6,6,2) (7,7,4) (8,8,0) (9,9,2)
                L8 C 17 -5
                  L9 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,4) (6,6,2) (7,7,3) (8,8,0) (9,9,3)
                L8 C 10 6
                  L9 H  (1,1,3) (2,2,5) (3,3,5) (4,4,4) (5,5,4) (6,6,2) (7,9,7) (8,8,0)
                L8 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,4) (6,6,2) (7,7,4) (8,8,0) (9,9,2)
              L7 H  (1,9,7) (2,2,5) (3,3,5) (4,5,7) (6,6,2) (7,7,4) (8,8,0)
            L6 C 5 8
              L7 H  (1,9,7) (2,2,5) (3,3,5) (4,5,5) (6,6,3) (7,8,5)
            L6 C 14 -5
              L7 R
            L6 C 5 -6
              L7 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,6,5) (7,8,4) (7,9,6) (8,9,5)
            L6 C 17 7
              L7 H  (1,9,6) (2,2,5) (3,3,5) (4,5,6) (6,6,3) (7,8,5)
            L6 C 16 7
              L7 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,3) (6,6,3) (7,7,2) (8,8,0) (9,9,4)
            L6 C 17 6
              L7 C 15 6
                L8 H  (1,9,7) (2,2,5) (3,3,5) (4,5,6) (6,7,5) (8,8,2)
              L7 H  (1,9,7) (2,2,5) (3,3,5) (4,5,5) (6,6,3) (7,8,5)
            L6 C 18 -5
              L7 R
            L6 C 15 6
              L7 H  (1,1,4) (2,2,5) (3,3,5) (4,5,6) (6,7,5) (8,8,2) (9,9,3)
            L6 H  (1,1,4) (2,2,5) (3,3,5) (4,5,5) (6,6,3) (7,8,5) (9,9,3)
          L5 C 17 -5
            L6 R
          L5 C 5 8
            L6 C 7 -6
              L7 C 16 -5
                L8 R
              L7 C 15 7
                L8 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,2) (6,6,2) (7,7,2) (8,9,5)
              L7 C 18 7
                L8 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,8,4) (5,7,5) (6,6,3) (7,8,6) (9,9,2)
              L7 C 15 6
                L8 H  (1,1,4) (2,2,5) (3,3,5) (4,5,5) (4,9,8) (5,6,4) (6,7,5) (7,8,5) (8,9,6)
              L7 C 25 -5
                L8 R
              L7 C 18 6
                L8 C 14 6
                  L9 H  (1,1,4) (2,2,5) (3,3,5) (4,5,4) (6,6,3) (7,7,3) (8,9,6)
                L8 C 27 6
                  L9 C 10 7
                    L10 H  (1,1,3) (2,2,5) (3,3,5) (4,4,4) (5,5,1) (6,6,3) (7,7,4) (8,8,3) (9,9,2)
                  L9 C 11 -6
                    L10 R
                  L9 C 10 6
                    L10 H  (1,1,3) (2,2,4) (3,3,5) (4,4,4) (5,5,1) (6,6,3) (7,7,4) (8,8,3) (9,9,3)
                  L9 C 16 7
                    L10 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,1) (6,6,3) (7,7,3) (8,8,1) (9,9,4)
                  L9 C 12 6
                    L10 H  (1,1,4) (2,2,5) (3,3,4) (4,4,3) (5,5,1) (6,6,3) (7,7,4) (8,9,6)
                  L9 C 11 -7
                    L10 R
                  L9 C 13 -5
                    L10 R
                  L9 C 26 6
                    L10 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,0) (6,6,3) (7,7,3) (8,8,3) (9,9,3)
                  L9 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,0) (6,6,3) (7,7,4) (8,8,0) (9,9,4)
                L8 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,1) (6,6,3) (7,7,4) (8,8,2) (9,9,1)
              L7 C 10 -6
                L8 R
              L7 C 27 -5
                L8 R
              L7 C 14 6
                L8 H  (1,1,4) (2,4,8) (3,3,5) (5,5,1) (6,6,3) (7,7,3) (8,9,6)
              L7 C 16 7
                L8 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,1) (6,6,3) (7,7,3) (8,8,2) (9,9,3)
              L7 C 17 7
                L8 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,1) (6,6,3) (7,7,4) (8,8,2) (9,9,2)
              L7 C 11 6
                L8 H  (1,1,4) (2,2,4) (3,5,5) (4,4,4) (6,6,3) (7,8,7) (9,9,3)
              L7 C 10 -7
                L8 R
              L7 C 12 -6
                L8 R
              L7 C 13 6
                L8 H  (1,1,4) (2,2,5) (3,3,5) (4,4,3) (5,5,0) (6,6,3) (7,8,7) (9,9,3)
              L7 C 12 -7
                L8 R
              L7 C 26 6
                L8 H  (1,1,4) (2,2,5) (3,3,5) (4,4,3) (5,5,1) (6,6,3) (7,7,3) (8,8,4) (9,9,2)
              L7 H  (1,1,4) (2,2,5) (3,3,5) (4,4,3) (5,5,1) (6,6,3) (7,7,4) (8,8,0) (9,9,3)
            L6 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,2) (6,6,2) (7,7,4) (8,9,4)
          L5 C 14 -5
            L6 R
          L5 C 7 -6
            L6 C 16 -5
              L7 R
            L6 C 5 -6
              L7 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,6,5) (7,7,2) (8,9,5)
            L6 C 13 7
              L7 C 18 7
                L8 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,2) (6,6,3) (7,8,5) (9,9,2)
              L7 C 15 6
                L8 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,2) (6,7,4) (8,9,6)
              L7 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,0) (6,6,3) (7,7,3) (8,9,6)
            L6 C 15 7
              L7 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,3) (6,6,2) (7,7,2) (8,9,5)
            L6 C 18 7
              L7 H  (1,1,4) (2,2,5) (3,3,5) (4,5,6) (4,8,7) (5,7,5) (6,6,3) (7,8,5) (9,9,2)
            L6 C 15 6
              L7 H  (1,1,4) (2,2,5) (3,3,5) (4,5,6) (6,7,4) (8,9,6)
            L6 C 13 -5
              L7 R
            L6 C 14 -6
              L7 R
            L6 C 25 -5
              L7 R
            L6 C 18 6
              L7 C 12 6
                L8 H  (1,1,4) (2,2,5) (3,9,8) (4,4,3) (5,5,2) (6,6,3) (7,8,5)
              L7 C 11 -6
                L8 R
              L7 C 23 -5
                L8 R
              L7 C 27 6
                L8 C 10 7
                  L9 H  (1,1,3) (2,2,4) (3,3,5) (4,4,4) (5,5,1) (6,6,3) (7,7,3) (8,8,3) (9,9,2)
                L8 C 11 -7
                  L9 R
                L8 C 10 6
                  L9 H  (1,1,3) (2,2,4) (3,3,5) (4,4,4) (5,5,1) (6,6,3) (7,7,3) (8,8,3) (9,9,3)
                L8 C 16 7
                  L9 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,1) (6,6,3) (7,7,2) (8,8,1) (9,9,4)
                L8 C 26 6
                  L9 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,1) (6,6,3) (7,7,2) (8,8,3) (9,9,3)
                L8 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,1) (6,6,3) (7,7,3) (8,8,0) (9,9,4)
              L7 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,1) (6,6,3) (7,7,3) (8,8,2) (9,9,1)
            L6 C 10 -6
              L7 R
            L6 C 27 -5
              L7 R
            L6 C 12 6
              L7 C 23 6
                L8 H  (1,1,4) (2,2,5) (3,3,5) (4,4,3) (5,5,0) (6,6,3) (7,7,3) (8,8,4) (9,9,3)
              L7 C 16 7
                L8 H  (1,1,4) (2,2,5) (3,3,5) (4,4,3) (5,5,2) (6,6,3) (7,7,2) (8,8,2) (9,9,3)
              L7 C 17 7
                L8 H  (1,1,4) (2,2,5) (3,3,5) (4,4,3) (5,5,2) (6,6,3) (7,7,3) (8,8,2) (9,9,2)
              L7 C 11 6
                L8 H  (1,1,4) (2,2,4) (3,3,4) (4,4,3) (5,5,2) (6,6,3) (7,7,3) (8,8,4) (9,9,3)
              L7 C 10 -7
                L8 R
              L7 C 12 -6
                L8 R
              L7 C 26 6
                L8 H  (1,1,4) (2,2,5) (3,3,5) (4,4,3) (5,5,2) (6,6,3) (7,7,2) (8,8,4) (9,9,2)
              L7 H  (1,1,4) (2,2,5) (3,3,5) (4,4,3) (5,5,2) (6,6,3) (7,7,3) (8,8,0) (9,9,3)
            L6 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,1) (6,6,3) (7,7,3) (8,9,6)
          L5 C 5 -6
            L6 C 18 -5
              L7 R
            L6 C 15 7
              L7 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,6,5) (7,7,3) (8,9,4)
            L6 C 16 7
              L7 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,6,6) (7,7,2) (8,9,4)
            L6 C 15 6
              L7 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,6,5) (7,7,3) (8,9,4)
            L6 C 25 -5
              L7 R
            L6 C 16 6
              L7 C 13 7
                L8 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,3) (6,6,2) (7,7,3) (8,9,4)
              L7 C 12 -5
                L8 R
              L7 C 18 7
                L8 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,4) (6,6,2) (7,7,3) (8,8,1) (9,9,2)
              L7 C 27 6
                L8 H  (1,3,8) (2,2,5) (4,4,4) (5,5,4) (6,6,2) (7,7,3) (8,9,4)
              L7 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,4) (6,6,2) (7,7,3) (8,8,2) (9,9,1)
            L6 C 13 7
              L7 C 17 7
                L8 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,3) (6,6,2) (7,7,4) (8,8,0) (9,9,3)
              L7 C 18 7
                L8 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,3) (6,6,2) (7,7,4) (8,9,3)
              L7 H  (1,7,7) (2,2,5) (3,3,5) (4,4,4) (5,5,3) (6,6,2) (8,9,4)
            L6 C 12 -5
              L7 R
            L6 C 17 7
              L7 H  (1,1,4) (2,2,5) (3,9,7) (4,4,4) (5,5,4) (6,6,2) (7,7,4) (8,8,0)
            L6 C 18 7
              L7 H  (1,3,8) (2,2,5) (4,4,4) (5,5,4) (6,6,2) (7,7,4) (8,9,3)
            L6 C 26 7
              L7 C 27 6
                L8 H  (1,3,8) (2,2,5) (4,4,4) (5,5,4) (6,6,2) (7,7,3) (8,8,1) (9,9,3)
              L7 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,4) (6,6,2) (7,7,3) (8,8,2) (9,9,1)
            L6 H  (1,1,3) (2,2,5) (3,9,8) (4,4,4) (5,5,4) (6,6,2) (7,7,4) (8,8,0)
          L5 C 15 7
            L6 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,3) (6,6,2) (7,7,3) (8,9,4)
          L5 C 15 6
            L6 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,3) (6,6,2) (7,7,3) (8,9,4)
          L5 C 14 -6
            L6 R
          L5 C 16 7
            L6 H  (1,1,4) (2,2,5) (3,3,5) (4,5,7) (6,6,2) (7,7,3) (8,9,4)
          L5 C 13 7
            L6 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,0) (6,6,2) (7,7,4) (8,8,2) (9,9,4)
          L5 C 16 6
            L6 C 18 7
              L7 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,7,7) (6,6,2) (8,8,1) (9,9,2)
            L6 C 12 6
              L7 H  (1,1,4) (2,2,5) (3,3,5) (4,4,3) (5,7,7) (6,6,2) (8,9,4)
            L6 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,1) (6,6,2) (7,7,4) (8,9,4)
          L5 C 18 7
            L6 H  (1,1,4) (2,2,5) (3,3,5) (4,5,7) (6,6,2) (7,7,4) (8,9,3)
          L5 C 12 6
            L6 C 17 7
              L7 H  (1,1,4) (2,2,5) (3,3,5) (4,4,3) (5,5,4) (6,6,2) (7,7,4) (8,8,0) (9,9,3)
            L6 C 18 6
              L7 C 13 6
                L8 H  (1,1,4) (2,2,5) (3,9,8) (4,4,3) (5,5,2) (6,6,2) (7,7,4) (8,8,2)
              L7 H  (1,7,7) (2,2,5) (3,3,5) (4,4,3) (5,5,4) (6,6,2) (8,9,4)
            L6 H  (1,1,4) (2,2,5) (3,3,5) (4,4,3) (5,5,2) (6,6,2) (7,7,4) (8,9,4)
          L5 H  (1,1,4) (2,9,8) (3,3,5) (4,4,4) (5,5,1) (6,6,2) (7,7,4) (8,8,2)
        L4 C 8 -5
          L5 S 5 1 4 1270
        L4 C 7 -5
          L5 C 5 8
            L6 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,6,3) (7,8,6) (7,9,7) (8,9,6)
          L5 C 9 8
            L6 S 5 1 5 1275
          L5 C 6 8
            L6 C 8 8
              L7 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,3) (6,6,1) (7,7,2) (8,8,1) (9,9,3)
            L6 C 9 7
              L7 C 8 7
                L8 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,3) (6,6,1) (7,7,2) (8,9,6)
              L7 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,3) (6,6,1) (7,7,3) (8,9,5)
            L6 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,3) (6,6,1) (7,7,2) (8,8,3) (9,9,3)
          L5 C 8 8
            L6 S 5 1 5 1285
          L5 C 5 7
            L6 C 9 7
              L7 C 6 7
                L8 C 8 7
                  L9 C 14 6
                    L10 C 17 6
                      L11 C 15 -5
                        L12 C 13 7
                          L13 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,1) (6,6,4) (7,7,2) (8,9,5)
                        L12 C 18 7
                          L13 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,6,6) (7,7,2) (8,8,3) (9,9,1)
                        L12 C 23 6
                          L13 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,6,5) (7,7,2) (8,9,5)
                        L12 C 36 6
                          L13 H  (1,9,5) (2,2,5) (3,3,5) (4,4,4) (5,6,6) (7,7,2) (8,8,3)
                        L12 C 10 6
                          L13 H  (1,1,3) (2,2,5) (3,3,5) (4,4,4) (5,6,6) (7,7,2) (8,9,5)
                        L12 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,6,6) (7,7,2) (8,8,2) (9,9,2)
                      L11 C 16 -5
                        L12 S 5 1 11 1305
                      L11 H  (1,9,7) (2,2,5) (3,3,5) (4,5,7) (6,6,2) (7,7,2) (8,8,2)
                    L10 C 15 7
                      L11 H  (1,1,4) (2,2,5) (3,3,5) (4,5,7) (6,6,1) (7,7,2) (8,9,6)
                    L10 C 13 7
                      L11 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,1) (6,6,4) (7,7,2) (8,9,5)
                    L10 C 23 6
                      L11 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,6,5) (7,7,2) (8,9,5)
                    L10 C 36 6
                      L11 H  (1,9,5) (2,2,5) (3,3,5) (4,4,4) (5,6,6) (7,7,2) (8,8,3)
                    L10 C 12 6
                      L11 H  (1,1,4) (2,2,5) (3,3,5) (4,4,3) (5,6,6) (7,7,2) (8,9,5)
                    L10 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,2) (6,6,3) (7,7,2) (8,9,5)
                  L9 C 17 6
                    L10 S 5 1 9 1319
                  L9 C 15 7
                    L10 H  (1,1,4) (2,2,5) (3,3,5) (4,5,7) (6,6,1) (7,7,2) (8,9,6)
                  L9 C 16 7
                    L10 S 5 1 9 1323
                  L9 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,6,5) (7,7,2) (8,9,5)
                L8 C 18 7
                  L9 C 14 6
                    L10 C 15 7
                      L11 H  (1,1,4) (2,2,5) (3,3,5) (4,5,7) (6,6,1) (7,7,3) (8,8,2) (9,9,3)
                    L10 C 15 6
                      L11 H  (1,1,4) (2,2,5) (3,3,5) (4,5,7) (6,6,2) (7,9,5) (8,8,2)
                    L10 C 13 7
                      L11 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,1) (6,8,6) (7,9,5)
                    L10 C 23 6
                      L11 H  (1,1,4) (2,2,5) (3,3,5) (4,5,5) (6,8,6) (7,9,5)
                    L10 C 12 6
                      L11 H  (1,3,8) (2,2,5) (4,4,3) (5,6,6) (7,7,3) (8,9,5)
                    L10 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,2) (6,7,5) (8,9,5)
                  L9 C 15 7
                    L10 H  (1,1,4) (2,2,5) (3,3,5) (4,5,7) (6,6,1) (7,7,3) (8,8,2) (9,9,3)
                  L9 C 15 6
                    L10 H  (1,1,4) (2,2,5) (3,3,5) (4,5,7) (6,6,2) (7,9,5) (8,8,2)
                  L9 C 23 6
                    L10 H  (1,1,4) (2,2,5) (3,3,5) (4,5,5) (6,8,6) (7,9,5)
                  L9 C 17 7
                    L10 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,6,6) (7,7,3) (8,8,3) (9,9,0)
                  L9 C 16 7
                    L10 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,6,6) (7,7,2) (8,8,1) (9,9,3)
                  L9 C 12 6
                    L10 H  (1,1,4) (2,2,5) (3,3,5) (4,4,3) (5,6,5) (7,7,3) (8,8,3) (9,9,2)
                  L9 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,6,4) (7,7,3) (8,8,3) (9,9,2)
                L8 C 36 6
                  L9 C 14 6
                    L10 C 15 7
                      L11 H  (1,1,4) (2,2,5) (3,3,5) (4,5,7) (6,6,1) (7,7,3) (8,8,2) (9,9,3)
                    L10 C 15 6
                      L11 H  (1,1,4) (2,2,5) (3,3,5) (4,5,7) (6,6,2) (7,7,3) (8,9,4)
                    L10 C 13 7
                      L11 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,1) (6,8,6) (7,9,5)
                    L10 C 17 7
                      L11 C 23 6
                        L12 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,2) (6,8,6) (7,7,3) (9,9,1)
                      L11 C 12 6
                        L12 H  (1,1,4) (2,2,5) (3,3,5) (4,4,3) (5,6,6) (7,7,3) (8,8,3) (9,9,1)
                      L11 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,2) (6,6,3) (7,7,3) (8,8,3) (9,9,1)
                    L10 C 17 6
                      L11 C 23 6
                        L12 H  (1,9,6) (1,6,8) (2,2,5) (3,3,5) (4,5,5) (6,8,6) (7,7,3) (8,9,5)
                      L11 C 12 6
                        L12 H  (1,3,8) (2,2,5) (4,4,3) (5,6,6) (7,7,3) (8,9,5)
                      L11 H  (1,1,4) (2,9,7) (3,3,5) (4,4,4) (5,5,2) (6,8,5) (7,7,3)
                    L10 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,6,6) (7,7,2) (8,9,4)
                  L9 C 15 7
                    L10 H  (1,1,4) (2,2,5) (3,3,5) (4,5,7) (6,6,1) (7,7,3) (8,8,2) (9,9,3)
                  L9 C 17 7
                    L10 C 15 6
                      L11 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,4) (6,6,2) (7,7,3) (8,8,2) (9,9,1)
                    L10 C 23 6
                      L11 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,2) (6,8,6) (7,7,3) (9,9,1)
                    L10 C 16 7
                      L11 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,4) (6,6,4) (7,7,2) (8,8,1) (9,9,1)
                    L10 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,6,5) (7,7,3) (8,8,3) (9,9,1)
                  L9 C 15 6
                    L10 H  (1,1,4) (2,2,5) (3,3,5) (4,5,7) (6,6,2) (7,7,3) (8,9,4)
                  L9 C 17 6
                    L10 C 23 6
                      L11 H  (1,9,6) (1,6,8) (2,2,5) (3,3,5) (4,5,5) (6,8,6) (7,7,3) (8,9,5)
                    L10 C 16 7
                      L11 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,6,6) (7,7,2) (8,8,1) (9,9,3)
                    L10 C 26 -5
                      L11 R
                    L10 C 12 6
                      L11 H  (1,1,4) (2,2,5) (3,3,5) (4,4,3) (5,6,5) (7,7,3) (8,8,3) (9,9,2)
                    L10 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,6,4) (7,7,3) (8,8,3) (9,9,2)
                  L9 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,6,6) (7,7,2) (8,9,4)
                L8 C 14 6
                  L9 C 17 7
                    L10 C 15 7
                      L11 H  (1,1,4) (2,2,5) (3,3,5) (4,5,7) (6,6,1) (7,7,3) (8,8,2) (9,9,3)
                    L10 C 15 6
                      L11 H  (1,9,6) (2,2,5) (3,3,5) (4,5,7) (6,6,2) (7,7,3) (8,8,2)
                    L10 C 13 7
                      L11 H  (1,9,6) (1,6,8) (2,2,5) (3,3,5) (4,4,4) (5,5,1) (6,8,6) (7,7,3) (8,9,5)
                    L10 C 23 6
                      L11 H  (1,9,6) (1,6,8) (2,2,5) (3,3,5) (4,5,5) (6,8,6) (7,7,3) (8,9,5)
                    L10 C 10 6
                      L11 H  (1,1,3) (2,4,8) (3,3,5) (5,6,6) (7,7,3) (8,9,5)
                    L10 C 11 -6
                      L11 R
                    L10 C 18 -5
                      L11 R
                    L10 C 27 -5
                      L11 R
                    L10 C 12 6
                      L11 H  (1,1,4) (2,2,5) (3,3,4) (4,4,3) (5,6,6) (7,7,3) (8,8,3) (9,9,2)
                    L10 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,2) (6,8,5) (7,7,3) (9,9,2)
                  L9 C 15 7
                    L10 H  (1,9,7) (2,2,5) (3,3,5) (4,5,7) (6,6,1) (7,7,3) (8,8,2)
                  L9 C 15 6
                    L10 C 13 7
                      L11 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,1) (6,6,2) (7,7,3) (8,8,2) (9,9,4)
                    L10 C 17 6
                      L11 C 23 6
                        L12 H  (1,9,7) (2,2,5) (3,3,5) (4,4,4) (5,5,2) (6,6,2) (7,7,3) (8,8,2)
                      L11 C 12 6
                        L12 H  (1,3,8) (2,2,5) (4,4,3) (5,5,4) (6,6,2) (7,9,6) (8,8,2)
                      L11 H  (1,1,4) (2,9,8) (3,3,5) (4,4,4) (5,5,2) (6,6,2) (7,7,3) (8,8,2)
                    L10 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,4) (6,6,2) (7,7,2) (8,8,1) (9,9,3)
                  L9 C 13 7
                    L10 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,1) (6,7,6) (8,9,5)
                  L9 C 17 6
                    L10 C 23 6
                      L11 H  (1,1,4) (2,2,5) (3,3,5) (4,5,5) (6,7,6) (8,9,5)
                    L10 C 12 6
                      L11 H  (1,3,8) (2,2,5) (4,4,3) (5,6,6) (7,7,3) (8,9,5)
                    L10 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,2) (6,7,5) (8,9,5)
                  L9 C 16 -5
                    L10 R
                  L9 C 18 -5
                    L10 R
                  L9 C 27 -5
                    L10 R
                  L9 C 23 6
                    L10 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,2) (6,8,5) (7,7,2) (9,9,3)
                  L9 C 12 6
                    L10 H  (1,1,4) (2,2,5) (3,3,5) (4,4,3) (5,6,6) (7,7,2) (8,8,2) (9,9,3)
                  L9 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,2) (6,6,3) (7,7,2) (8,8,2) (9,9,3)
                L8 C 17 7
                  L9 C 15 7
                    L10 H  (1,1,4) (2,2,5) (3,3,5) (4,5,7) (6,6,1) (7,7,3) (8,8,2) (9,9,3)
                  L9 C 15 6
                    L10 H  (1,9,6) (2,2,5) (3,3,5) (4,5,7) (6,6,2) (7,7,3) (8,8,2)
                  L9 C 23 6
                    L10 H  (1,9,6) (1,6,8) (2,2,5) (3,3,5) (4,5,5) (6,8,6) (7,7,3) (8,9,5)
                  L9 C 10 6
                    L10 H  (1,1,3) (2,4,8) (3,3,5) (5,6,6) (7,7,3) (8,9,5)
                  L9 C 11 -6
                    L10 R
                  L9 C 18 -5
                    L10 R
                  L9 C 27 -5
                    L10 R
                  L9 C 16 7
                    L10 H  (1,1,4) (2,2,5) (3,5,8) (4,4,4) (6,6,4) (7,7,2) (8,8,1) (9,9,2)
                  L9 C 12 6
                    L10 H  (1,1,4) (2,2,5) (3,3,4) (4,4,3) (5,6,5) (7,7,3) (8,8,3) (9,9,2)
                  L9 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,6,4) (7,7,3) (8,8,3) (9,9,2)
                L8 C 15 7
                  L9 H  (1,9,7) (2,2,5) (3,3,5) (4,5,7) (6,6,1) (7,7,3) (8,8,2)
                L8 C 17 6
                  L9 C 15 6
                    L10 C 23 6
                      L11 H  (1,9,7) (2,2,5) (3,3,5) (4,4,4) (5,5,2) (6,6,2) (7,7,3) (8,8,2)
                    L10 C 10 6
                      L11 H  (1,1,3) (2,4,8) (3,3,5) (5,5,4) (6,6,2) (7,9,6) (8,8,2)
                    L10 H  (1,1,4) (2,2,5) (3,5,8) (4,4,4) (6,6,2) (7,7,3) (8,9,4)
                  L9 C 23 6
                    L10 H  (1,1,4) (2,2,5) (3,3,5) (4,5,5) (6,7,6) (8,9,5)
                  L9 C 16 7
                    L10 H  (1,9,7) (2,2,5) (3,3,5) (4,4,4) (5,6,6) (7,7,2) (8,8,1)
                  L9 C 26 -5
                    L10 R
                  L9 C 10 6
                    L10 H  (1,1,3) (2,4,8) (3,3,5) (5,6,5) (7,7,3) (8,8,3) (9,9,3)
                  L9 C 11 -6
                    L10 R
                  L9 C 18 -5
                    L10 R
                  L9 C 27 -5
                    L10 R
                  L9 C 12 6
                    L10 H  (1,1,4) (2,2,5) (3,3,4) (4,4,3) (5,6,5) (7,7,3) (8,8,3) (9,9,2)
                  L9 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,6,4) (7,7,3) (8,8,3) (9,9,2)
                L8 C 16 -5
                  L9 R
                L8 C 18 -5
                  L9 R
                L8 C 27 -5
                  L9 R
                L8 C 15 6
                  L9 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,4) (6,6,2) (7,7,2) (8,8,1) (9,9,3)
                L8 C 23 6
                  L9 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,2) (6,8,5) (7,7,2) (9,9,3)
                L8 C 12 6
                  L9 H  (1,1,4) (2,2,5) (3,3,5) (4,4,3) (5,6,6) (7,7,2) (8,8,2) (9,9,3)
                L8 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,6,5) (7,7,2) (8,8,2) (9,9,3)
              L7 C 8 7
                L8 S 5 1 7 1507
              L7 C 13 7
                L8 H  (1,9,7) (2,2,5) (3,3,5) (4,4,4) (5,6,4) (5,7,6) (6,7,5) (8,8,2)
              L7 C 18 7
                L8 S 5 1 7 1511
              L7 C 23 6
                L8 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,6,4) (7,8,5) (7,9,7) (8,9,5)
              L7 C 36 6
                L8 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,6,5) (5,7,7) (6,7,5) (8,9,4)
              L7 C 14 7
                L8 H  (1,1,4) (2,2,5) (3,3,5) (4,5,6) (6,6,2) (7,8,5) (7,9,7) (8,9,5)
              L7 C 17 7
                L8 S 5 1 7 1519
              L7 C 14 6
                L8 C 17 6
                  L9 C 15 7
                    L10 H  (1,9,7) (2,2,5) (3,3,5) (4,5,7) (6,6,1) (7,7,3) (8,8,2)
                  L9 C 16 7
                    L10 S 5 1 9 1525
                  L9 C 10 6
                    L10 H  (1,1,3) (2,4,8) (3,3,5) (5,5,4) (6,6,2) (7,8,5) (7,9,7) (8,9,5)
                  L9 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,8,5) (5,7,7) (6,9,4) (7,8,5)
                L8 C 16 -5
                  L9 R
                L8 C 18 -5
                  L9 R
                L8 C 27 -5
                  L9 R
                L8 C 12 6
                  L9 H  (1,3,8) (2,2,5) (4,4,3) (5,5,4) (6,6,2) (7,7,3) (8,8,2) (9,9,3)
                L8 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,8,4) (6,6,2) (7,7,3) (9,9,3)
              L7 C 17 6
                L8 S 5 1 7 1539
              L7 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,3) (6,6,1) (7,7,2) (8,8,1) (9,9,3)
            L6 C 8 -6
              L7 R
            L6 C 16 -5
              L7 R
            L6 C 6 7
              L7 C 14 6
                L8 C 17 7
                  L9 H  (1,1,4) (2,2,5) (3,3,5) (4,5,7) (6,8,4) (7,7,2) (9,9,3)
                L8 C 13 7
                  L9 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,6,4) (7,7,2) (8,8,3) (9,9,3)
                L8 C 15 7
                  L9 H  (1,1,4) (2,2,5) (3,3,5) (4,5,7) (6,6,1) (7,7,2) (8,8,3) (9,9,3)
                L8 C 23 6
                  L9 C 15 6
                    L10 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,2) (6,6,2) (7,7,2) (8,8,3) (9,9,3)
                  L9 C 17 6
                    L10 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,6,5) (7,7,2) (8,8,2) (9,9,3)
                  L9 C 18 7
                    L10 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,2) (6,6,4) (7,7,2) (8,8,3) (9,9,1)
                  L9 H  (1,1,4) (2,2,5) (3,3,5) (4,5,5) (6,8,6) (7,7,2) (9,9,3)
                L8 C 12 6
                  L9 H  (1,1,4) (2,2,5) (3,9,7) (4,4,3) (5,6,6) (7,7,2) (8,8,3)
                L8 C 11 -6
                  L9 R
                L8 C 13 -5
                  L9 R
                L8 C 32 -5
                  L9 R
                L8 C 15 6
                  L9 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,2) (6,6,2) (7,7,2) (8,8,3) (9,9,3)
                L8 C 17 6
                  L9 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,2) (6,6,3) (7,7,2) (8,8,2) (9,9,3)
                L8 C 18 7
                  L9 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,2) (6,6,3) (7,7,2) (8,8,3) (9,9,1)
                L8 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,2) (6,8,5) (7,7,2) (9,9,3)
              L7 C 17 7
                L8 H  (1,1,4) (2,2,5) (3,3,5) (4,5,7) (6,8,4) (7,7,2) (9,9,3)
              L7 C 23 6
                L8 C 17 6
                  L9 H  (1,1,4) (2,2,5) (3,3,5) (4,5,5) (6,8,6) (7,7,2) (9,9,3)
                L8 C 33 6
                  L9 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,2) (6,6,2) (7,7,2) (8,8,3) (9,9,3)
                L8 C 18 7
                  L9 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,2) (6,6,4) (7,7,2) (8,8,3) (9,9,1)
                L8 H  (1,1,4) (2,2,5) (3,3,5) (4,5,5) (6,8,6) (7,7,2) (9,9,3)
              L7 C 17 6
                L8 C 33 6
                  L9 H  (1,1,4) (2,2,5) (3,3,5) (4,5,7) (6,8,4) (7,7,2) (9,9,3)
                L8 C 18 7
                  L9 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,6,6) (7,7,2) (8,8,3) (9,9,1)
                L8 C 12 6
                  L9 H  (1,1,4) (2,2,5) (3,9,7) (4,4,3) (5,6,6) (7,7,2) (8,8,3)
                L8 C 11 -6
                  L9 R
                L8 C 13 -5
                  L9 R
                L8 C 18 6
                  L9 C 10 7
                    L10 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,3) (6,6,4) (7,7,2) (8,8,3) (9,9,1)
                  L9 C 11 -7
                    L10 R
                  L9 C 27 -5
                    L10 R
                  L9 C 10 6
                    L10 H  (1,1,3) (2,2,4) (3,3,5) (4,4,4) (5,5,3) (6,6,4) (7,7,2) (8,8,3) (9,9,2)
                  L9 C 35 6
                    L10 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,6,5) (7,7,2) (8,8,1) (9,9,3)
                  L9 C 26 6
                    L10 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,6,5) (7,7,2) (8,8,2) (9,9,3)
                  L9 C 27 -6
                    L10 R
                  L9 C 15 7
                    L10 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,3) (6,6,1) (7,7,2) (8,8,3) (9,9,3)
                  L9 C 24 -5
                    L10 R
                  L9 C 15 6
                    L10 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,6,4) (7,7,2) (8,8,3) (9,9,3)
                  L9 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,6,5) (7,7,2) (8,8,2) (9,9,3)
                L8 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,3) (6,8,6) (7,7,2) (9,9,2)
              L7 C 33 6
                L8 C 18 7
                  L9 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,4) (6,6,2) (7,7,2) (8,8,3) (9,9,1)
                L8 C 27 -6
                  L9 R
                L8 C 12 6
                  L9 H  (1,1,4) (2,2,5) (3,9,7) (4,4,3) (5,5,4) (6,6,2) (7,7,2) (8,8,3)
                L8 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,6,4) (7,7,2) (8,8,3) (9,9,3)
              L7 C 18 7
                L8 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,6,6) (7,7,2) (8,8,3) (9,9,1)
              L7 C 27 -6
                L8 R
              L7 C 12 6
                L8 H  (1,1,4) (2,2,5) (3,9,7) (4,4,3) (5,6,6) (7,7,2) (8,8,3)
              L7 C 11 -6
                L8 R
              L7 C 13 -5
                L8 R
              L7 C 10 7
                L8 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,3) (6,8,6) (7,7,2) (9,9,2)
              L7 C 11 -7
                L8 R
              L7 C 18 -5
                L8 R
              L7 C 16 7
                L8 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,6,5) (7,7,2) (8,8,2) (9,9,3)
              L7 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,6,4) (7,7,2) (8,8,3) (9,9,3)
            L6 C 13 7
              L7 C 17 7
                L8 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,7,5) (6,6,2) (8,8,2) (9,9,3)
              L7 C 17 6
                L8 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,6,4) (7,8,5) (9,9,3)
              L7 C 14 7
                L8 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,0) (6,6,2) (7,7,3) (8,8,3) (9,9,3)
              L7 C 18 7
                L8 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,3) (6,6,2) (7,7,3) (8,8,3) (9,9,1)
              L7 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,6,4) (7,8,5) (9,9,3)
            L6 C 23 6
              L7 C 17 7
                L8 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,3) (6,6,2) (7,8,4) (9,9,3)
              L7 C 14 7
                L8 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,1) (6,6,2) (7,7,3) (8,8,3) (9,9,3)
              L7 C 14 6
                L8 C 17 6
                  L9 H  (1,1,4) (2,2,5) (3,3,5) (4,5,6) (6,6,2) (7,8,5) (9,9,3)
                L8 C 18 7
                  L9 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,3) (6,6,2) (7,7,3) (8,8,3) (9,9,1)
                L8 H  (1,1,4) (2,2,5) (3,3,5) (4,5,6) (6,6,2) (7,8,5) (9,9,3)
              L7 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,3) (6,6,1) (7,7,2) (8,8,3) (9,9,3)
            L6 C 14 7
              L7 C 17 7
                L8 H  (1,1,4) (2,2,5) (3,3,5) (4,5,6) (6,6,2) (7,7,3) (8,8,2) (9,9,3)
              L7 C 12 6
                L8 H  (1,1,4) (2,2,5) (3,9,7) (4,4,3) (5,5,3) (6,6,2) (7,7,3) (8,8,3)
              L7 C 11 -6
                L8 R
              L7 C 13 -5
                L8 R
              L7 C 32 -5
                L8 R
              L7 C 17 6
                L8 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,2) (6,6,2) (7,8,5) (9,9,3)
              L7 C 18 7
                L8 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,2) (6,6,2) (7,7,3) (8,8,3) (9,9,1)
              L7 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,2) (6,6,2) (7,8,5) (9,9,3)
            L6 C 17 7
              L7 H  (1,1,4) (2,2,5) (3,3,5) (4,5,7) (6,6,2) (7,8,4) (9,9,3)
            L6 C 14 6
              L7 C 17 6
                L8 C 18 7
                  L9 H  (1,1,4) (2,2,5) (3,3,5) (4,5,7) (6,6,2) (7,7,3) (8,8,3) (9,9,1)
                L8 C 12 6
                  L9 H  (1,1,4) (2,2,5) (3,9,7) (4,4,3) (5,7,6) (6,6,2) (8,8,3)
                L8 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,6,4) (7,8,5) (9,9,3)
              L7 C 18 7
                L8 H  (1,1,4) (2,2,5) (3,3,5) (4,5,7) (6,6,2) (7,7,3) (8,8,3) (9,9,1)
              L7 C 27 -6
                L8 R
              L7 C 12 6
                L8 H  (1,1,4) (2,2,5) (3,9,7) (4,4,3) (5,7,6) (6,6,2) (8,8,3)
              L7 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,6,4) (7,8,5) (9,9,3)
            L6 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,3) (6,6,1) (7,7,2) (8,8,3) (9,9,3)
          L5 C 9 7
            L6 S 5 1 5 1703
          L5 C 6 -6
            L6 R
          L5 C 8 -6
            L6 S 5 1 5 1707
          L5 C 15 -5
            L6 R
          L5 C 16 -5
            L6 S 5 1 5 1711
          L5 C 14 7
            L6 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,9,5) (6,6,2) (7,7,2) (8,8,3)
          L5 C 17 7
            L6 S 5 1 5 1715
          L5 C 14 6
            L6 C 17 6
              L7 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,9,5) (6,8,5) (7,7,2)
            L6 C 13 7
              L7 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,1) (6,6,3) (7,7,2) (8,8,3) (9,9,3)
            L6 C 18 7
              L7 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,3) (6,6,3) (7,7,2) (8,8,3) (9,9,1)
            L6 H  (1,1,4) (2,5,7) (2,3,10) (3,9,7) (4,4,4) (5,9,5) (6,6,3) (7,7,2) (8,8,3)
          L5 C 17 6
            L6 S 5 1 5 1725
          L5 C 13 7
            L6 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,1) (6,6,3) (7,7,2) (8,8,3) (9,9,3)
          L5 C 18 7
            L6 S 5 1 5 1729
          L5 H  (1,1,4) (2,5,7) (2,3,10) (3,9,7) (4,4,4) (5,9,5) (6,6,3) (7,7,2) (8,8,3)
        L4 C 6 8
          L5 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,3) (6,6,1) (7,8,4) (9,9,4)
        L4 C 8 8
          L5 S 5 1 4 1734
        L4 C 6 7
          L5 C 8 7
            L6 C 5 8
              L7 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,0) (6,6,3) (7,7,1) (8,8,4) (9,9,4)
            L6 C 9 8
              L7 S 5 1 6 1740
            L6 C 7 8
              L7 H  (1,9,7) (2,2,5) (3,3,5) (4,5,7) (6,6,3) (7,7,0) (8,8,3)
            L6 C 7 -6
              L7 C 5 7
                L8 C 9 7
                  L9 H  (1,9,7) (2,2,5) (3,3,5) (4,5,7) (6,6,3) (7,7,0) (8,8,3)
                L8 C 16 7
                  L9 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,4) (6,6,3) (7,7,0) (8,8,2) (9,9,3)
                L8 C 17 7
                  L9 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,4) (6,6,3) (7,7,0) (8,8,2) (9,9,3)
                L8 C 26 6
                  L9 H  (1,1,4) (2,2,5) (3,3,5) (4,5,7) (6,6,3) (7,7,0) (8,9,6)
                L8 C 24 6
                  L9 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,6,5) (7,7,0) (8,8,4) (9,9,3)
                L8 H  (1,1,4) (2,2,5) (3,3,5) (4,5,7) (6,6,2) (7,7,0) (8,8,4) (9,9,3)
              L7 C 9 7
                L8 S 5 1 7 1757
              L7 C 14 7
                L8 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,3) (6,6,2) (7,7,0) (8,8,4) (9,9,3)
              L7 C 17 7
                L8 S 5 1 7 1761
              L7 C 15 7
                L8 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,3) (6,6,2) (7,7,0) (8,8,4) (9,9,3)
              L7 C 16 7
                L8 S 5 1 7 1765
              L7 C 24 6
                L8 C 26 6
                  L9 C 13 7
                    L10 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,1) (6,6,4) (7,7,0) (8,8,4) (9,9,3)
                  L9 C 18 7
                    L10 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,3) (6,6,4) (7,7,0) (8,8,4) (9,9,1)
                  L9 H  (1,1,4) (2,5,7) (2,3,10) (3,9,7) (4,4,4) (5,9,5) (6,6,4) (7,7,0) (8,8,4)
                L8 C 35 6
                  L9 C 13 7
                    L10 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,1) (6,6,4) (7,7,0) (8,8,4) (9,9,3)
                  L9 C 18 7
                    L10 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,3) (6,6,4) (7,7,0) (8,8,4) (9,9,1)
                  L9 H  (1,1,4) (2,5,7) (2,3,10) (3,9,7) (4,4,4) (5,9,5) (6,6,4) (7,7,0) (8,8,4)
                L8 C 13 7
                  L9 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,1) (6,6,4) (7,7,0) (8,8,4) (9,9,3)
                L8 C 18 7
                  L9 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,3) (6,6,4) (7,7,0) (8,8,4) (9,9,1)
                L8 H  (1,1,4) (2,5,7) (2,3,10) (3,9,7) (4,4,4) (5,9,5) (6,6,4) (7,7,0) (8,8,4)
              L7 C 26 6
                L8 C 33 6
                  L9 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,9,5) (5,6,6) (6,8,8) (7,7,0) (8,9,6)
                L8 C 13 7
                  L9 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,1) (6,6,4) (7,7,0) (8,8,4) (9,9,3)
                L8 C 18 7
                  L9 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,3) (6,6,4) (7,7,0) (8,8,4) (9,9,1)
                L8 H  (1,1,4) (2,5,7) (2,3,10) (3,9,7) (4,4,4) (5,9,5) (6,6,4) (7,7,0) (8,8,4)
              L7 C 33 6
                L8 C 35 6
                  L9 C 13 7
                    L10 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,1) (6,6,4) (7,7,0) (8,8,4) (9,9,3)
                  L9 H  (1,1,4) (2,2,5) (3,9,7) (3,6,9) (4,4,4) (5,9,5) (5,6,6) (7,7,0) (8,8,4)
                L8 C 13 7
                  L9 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,1) (6,6,4) (7,7,0) (8,8,4) (9,9,3)
                L8 H  (1,1,4) (2,2,5) (3,9,7) (3,6,9) (4,4,4) (5,9,5) (5,6,6) (7,7,0) (8,8,4)
              L7 C 35 6
                L8 C 13 7
                  L9 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,1) (6,6,4) (7,7,0) (8,8,4) (9,9,3)
                L8 C 18 7
                  L9 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,3) (6,6,4) (7,7,0) (8,8,4) (9,9,1)
                L8 H  (1,1,4) (2,5,7) (2,3,10) (3,9,7) (4,4,4) (5,9,5) (6,6,4) (7,7,0) (8,8,4)
              L7 C 13 7
                L8 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,1) (6,6,4) (7,7,0) (8,8,4) (9,9,3)
              L7 C 18 7
                L8 S 5 1 7 1809
              L7 H  (1,1,4) (2,5,7) (2,3,10) (3,9,7) (4,4,4) (5,9,5) (6,6,4) (7,7,0) (8,8,4)
            L6 H  (1,1,4) (2,2,5) (3,3,5) (4,5,7) (6,6,3) (7,7,1) (8,9,5)
          L5 C 9 8
            L6 H  (1,1,4) (2,2,5) (3,3,5) (4,5,7) (6,7,6) (8,8,2) (9,9,1)
          L5 C 9 7
            L6 C 7 8
              L7 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,4) (6,6,3) (7,7,1) (8,8,0) (9,9,4)
            L6 C 5 8
              L7 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,0) (6,6,3) (7,7,3) (8,8,2) (9,9,4)
            L6 C 7 7
              L7 H  (1,9,7) (2,2,5) (3,3,5) (4,5,7) (6,6,3) (7,7,3) (8,8,0)
            L6 C 5 7
              L7 H  (1,9,7) (2,2,5) (3,3,5) (4,5,7) (6,8,4) (7,7,2)
            L6 C 17 7
              L7 H  (1,9,6) (2,2,5) (3,3,5) (4,4,4) (5,5,3) (6,8,5) (7,7,2)
            L6 C 15 7
              L7 H  (1,9,7) (2,2,5) (3,3,5) (4,4,4) (5,5,3) (6,6,2) (7,7,2) (8,8,2)
            L6 C 15 6
              L7 C 17 6
                L8 C 36 6
                  L9 H  (1,9,6) (1,6,8) (2,2,5) (3,3,5) (4,4,4) (5,5,3) (6,8,5) (7,7,2) (8,9,4)
                L8 C 24 6
                  L9 H  (1,9,7) (2,2,5) (3,3,5) (4,4,4) (5,5,3) (6,8,4) (7,7,2)
                L8 C 13 7
                  L9 H  (1,9,7) (2,2,5) (3,3,5) (4,4,4) (5,5,1) (6,6,4) (7,7,2) (8,8,2)
                L8 C 18 7
                  L9 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,3) (6,8,5) (7,7,2) (9,9,2)
                L8 H  (1,7,5) (1,9,7) (2,2,5) (3,3,5) (4,4,4) (5,5,3) (6,8,5) (7,9,5)
              L7 C 18 -5
                L8 R
              L7 C 16 7
                L8 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,3) (6,6,4) (7,7,0) (8,8,0) (9,9,3)
              L7 C 24 6
                L8 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,3) (6,8,4) (7,7,2) (9,9,3)
              L7 C 13 7
                L8 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,1) (6,6,4) (7,7,2) (8,8,2) (9,9,3)
              L7 C 16 6
                L8 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,3) (6,8,4) (7,7,2) (9,9,3)
              L7 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,3) (6,8,5) (6,9,7) (7,8,3) (7,9,4)
            L6 C 17 6
              L7 C 14 7
                L8 H  (1,9,7) (2,2,5) (3,3,5) (4,4,4) (5,5,3) (6,6,2) (7,7,2) (8,8,2)
              L7 C 36 6
                L8 H  (1,9,6) (1,6,8) (2,2,5) (3,3,5) (4,4,4) (5,5,3) (6,8,5) (7,7,2) (8,9,4)
              L7 C 24 6
                L8 H  (1,9,7) (2,2,5) (3,3,5) (4,4,4) (5,5,3) (6,7,5) (6,8,5) (7,8,3)
              L7 C 16 7
                L8 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,3) (6,6,4) (7,7,0) (8,8,0) (9,9,4)
              L7 C 13 7
                L8 H  (1,9,7) (2,2,5) (3,3,5) (4,4,4) (5,5,1) (6,6,4) (7,7,2) (8,8,2)
              L7 C 18 7
                L8 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,3) (6,8,5) (7,7,2) (9,9,2)
              L7 H  (1,7,5) (1,9,7) (2,2,5) (3,3,5) (4,4,4) (5,5,3) (6,8,5) (7,9,5)
            L6 C 18 -5
              L7 R
            L6 C 16 7
              L7 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,3) (6,6,4) (7,7,0) (8,8,0) (9,9,3)
            L6 C 14 7
              L7 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,3) (6,6,2) (7,7,2) (8,8,2) (9,9,3)
            L6 C 16 6
              L7 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,3) (6,6,4) (7,8,2) (9,9,3)
            L6 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,3) (6,8,5) (7,9,4)
          L5 C 17 -5
            L6 R
          L5 C 5 8
            L6 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,0) (6,6,3) (7,7,3) (8,9,6)
          L5 C 5 7
            L6 C 7 8
              L7 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,4) (6,6,0) (7,7,1) (8,8,2) (9,9,4)
            L6 C 7 7
              L7 H  (1,1,4) (2,2,5) (3,3,5) (4,5,7) (6,6,1) (7,9,6) (8,8,2)
            L6 C 16 -5
              L7 R
            L6 C 18 7
              L7 H  (1,1,4) (2,2,5) (3,3,5) (4,5,7) (6,6,3) (7,7,1) (8,8,3) (9,9,2)
            L6 C 24 6
              L7 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,6,5) (7,7,1) (8,9,6)
            L6 H  (1,1,4) (2,2,5) (3,3,5) (4,5,7) (6,6,2) (7,7,1) (8,9,6)
          L5 C 7 8
            L6 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,6,5) (7,7,1) (8,8,2) (9,9,4)
          L5 C 7 7
            L6 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,3) (6,7,5) (8,9,4)
          L5 C 16 -5
            L6 R
          L5 C 15 7
            L6 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,3) (6,6,2) (7,7,1) (8,9,5)
          L5 C 14 7
            L6 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,3) (6,6,2) (7,7,1) (8,9,6)
          L5 C 15 6
            L6 C 18 7
              L7 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,3) (6,6,4) (7,7,1) (8,8,2) (9,9,2)
            L6 H  (1,1,4) (2,5,7) (3,3,5) (4,4,4) (6,6,4) (7,7,1) (8,9,5)
          L5 C 18 7
            L6 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,3) (6,8,6) (7,7,1) (9,9,2)
          L5 C 24 6
            L6 C 18 6
              L7 C 13 7
                L8 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,1) (6,6,4) (7,7,1) (8,9,6)
              L7 H  (1,1,4) (2,5,7) (2,3,10) (3,9,8) (4,4,4) (5,9,6) (6,8,6) (7,7,1)
            L6 H  (1,1,4) (2,5,7) (3,3,5) (4,4,4) (6,8,6) (7,7,1) (9,9,3)
          L5 C 18 6
            L6 C 13 7
              L7 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,1) (6,6,4) (7,7,1) (8,9,6)
            L6 H  (1,1,4) (2,5,7) (2,3,10) (3,9,8) (4,4,4) (5,9,6) (6,8,6) (7,7,1)
          L5 H  (1,1,4) (2,5,7) (3,3,5) (4,4,4) (6,6,4) (7,7,1) (8,9,5)
        L4 C 8 7
          L5 S 5 1 4 1916
        L4 C 5 8
          L5 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,1) (6,7,5) (8,9,6)
        L4 C 9 8
          L5 S 5 1 4 1920
        L4 C 5 7
          L5 C 7 8
            L6 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,4) (6,6,0) (7,7,1) (8,8,2) (9,9,4)
          L5 C 9 7
            L6 C 7 7
              L7 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,4) (6,6,0) (7,7,4) (8,8,0) (9,9,4)
            L6 C 14 7
              L7 H  (1,9,7) (2,2,5) (3,3,5) (4,5,6) (6,6,2) (7,7,3) (8,8,2)
            L6 C 17 7
              L7 S 5 1 6 1930
            L6 C 14 6
              L7 C 16 7
                L8 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,4) (6,6,2) (7,7,2) (8,8,0) (9,9,4)
              L7 C 17 6
                L8 H  (1,9,7) (2,2,5) (3,3,5) (4,5,7) (6,6,2) (7,8,4)
              L7 C 18 -5
                L8 R
              L7 C 16 6
                L8 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,4) (6,6,2) (7,8,3) (9,9,3)
              L7 C 26 -5
                L8 R
              L7 C 15 7
                L8 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,4) (6,6,0) (7,7,2) (8,8,2) (9,9,3)
              L7 C 23 6
                L8 H  (1,1,4) (2,2,5) (3,3,5) (4,5,6) (6,6,2) (7,7,3) (8,8,2) (9,9,3)
              L7 C 15 6
                L8 H  (1,1,4) (2,2,5) (3,3,5) (4,5,7) (6,6,2) (7,9,5) (8,8,2)
              L7 C 25 -5
                L8 R
              L7 C 13 7
                L8 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,2) (6,6,2) (7,7,3) (8,8,2) (9,9,3)
              L7 C 12 6
                L8 H  (1,3,8) (2,2,5) (4,4,3) (5,5,4) (6,6,2) (7,7,3) (8,8,2) (9,9,3)
              L7 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,2) (6,6,2) (7,7,3) (8,8,2) (9,9,3)
            L6 C 17 6
              L7 S 5 1 6 1956
            L6 C 13 -5
              L7 R
            L6 C 18 -5
              L7 S 5 1 6 1960
            L6 C 15 7
              L7 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,3) (6,6,0) (7,7,2) (8,8,2) (9,9,3)
            L6 C 16 7
              L7 S 5 1 6 1964
            L6 C 15 6
              L7 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,3) (6,6,2) (7,8,4) (9,9,3)
            L6 C 16 6
              L7 S 5 1 6 1968
            L6 C 24 -5
              L7 R
            L6 C 25 -5
              L7 R
            L6 C 26 -5
              L7 R
            L6 C 23 6
              L7 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,2) (6,6,2) (7,7,3) (8,8,2) (9,9,3)
            L6 C 36 6
              L7 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,3) (6,6,2) (7,7,3) (8,8,2) (9,9,2)
            L6 C 10 6
              L7 H  (1,1,3) (2,2,5) (3,3,5) (4,4,4) (5,5,3) (6,6,2) (7,7,3) (8,8,2) (9,9,3)
            L6 C 12 6
              L7 S 5 1 6 1982
            L6 C 11 -7
              L7 R
            L6 C 13 7
              L7 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,2) (6,6,2) (7,7,3) (8,8,2) (9,9,3)
            L6 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,3) (6,6,2) (7,9,5) (8,8,2)
          L5 C 17 -5
            L6 R
          L5 C 7 7
            L6 H  (1,1,4) (2,2,5) (3,3,5) (4,5,7) (6,6,0) (7,9,7) (8,8,2)
          L5 C 16 -5
            L6 R
          L5 C 14 7
            L6 H  (1,1,4) (2,2,5) (3,3,5) (4,5,6) (6,7,4) (8,9,6)
          L5 C 14 6
            L6 C 18 7
              L7 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,4) (6,6,2) (7,8,4) (9,9,2)
            L6 C 23 6
              L7 H  (1,1,4) (2,2,5) (3,3,5) (4,5,6) (4,9,8) (5,6,4) (6,7,4) (7,8,5) (8,9,6)
            L6 C 18 6
              L7 C 13 7
                L8 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,2) (6,6,2) (7,8,4) (9,9,4)
              L7 C 15 7
                L8 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,4) (6,6,0) (7,7,1) (8,8,3) (9,9,4)
              L7 C 12 6
                L8 H  (1,1,4) (2,2,5) (3,9,8) (4,4,3) (5,5,4) (6,6,2) (7,8,4)
              L7 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,6,4) (7,7,2) (8,9,6)
            L6 H  (1,1,4) (2,4,8) (2,9,8) (3,3,5) (4,5,7) (5,7,6) (6,6,2) (7,8,5) (8,9,5)
          L5 C 13 -5
            L6 R
          L5 C 18 7
            L6 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,3) (6,6,2) (7,8,4) (9,9,2)
          L5 C 15 7
            L6 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,3) (6,6,0) (7,7,1) (8,8,3) (9,9,4)
          L5 C 18 6
            L6 C 15 6
              L7 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,3) (6,6,1) (7,7,3) (8,9,5)
            L6 C 24 -5
              L7 R
            L6 C 23 6
              L7 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,2) (6,6,2) (7,8,4) (9,9,4)
            L6 C 27 6
              L7 C 10 7
                L8 H  (1,1,3) (2,2,5) (3,3,5) (4,4,4) (5,5,3) (6,6,2) (7,7,3) (8,8,3) (9,9,2)
              L7 C 11 -6
                L8 R
              L7 C 10 6
                L8 H  (1,1,3) (2,2,4) (3,3,5) (4,4,4) (5,5,3) (6,6,2) (7,7,3) (8,8,3) (9,9,3)
              L7 C 12 6
                L8 H  (1,1,4) (2,2,5) (3,3,4) (4,4,3) (5,5,3) (6,6,2) (7,7,3) (8,9,6)
              L7 C 11 -7
                L8 R
              L7 C 13 7
                L8 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,2) (6,6,2) (7,8,4) (9,9,4)
              L7 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,3) (6,7,3) (8,9,6)
            L6 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,3) (6,6,2) (7,7,3) (8,8,2) (9,9,1)
          L5 H  (1,1,4) (2,4,8) (3,3,5) (5,5,3) (6,6,2) (7,7,3) (8,9,5)
        L4 C 9 7
          L5 S 5 1 4 2040
        L4 C 14 -5
          L5 R
        L4 C 17 -5
          L5 S 5 1 4 2044
        L4 C 7 8
          L5 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,4) (6,6,2) (7,7,1) (8,9,4)
        L4 C 7 7
          L5 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,6,4) (7,7,4) (8,9,4)
        L4 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,6,5) (7,7,2) (8,9,5)
      L3 C 9 -5
        L4 S 6 1 3 2051
      L3 C 5 -5
        L4 C 6 -5
          L5 C 4 -6
            L6 R
          L5 C 7 -5
            L6 C 8 -5
              L7 S 1 1 3 2051
            L6 C 8 8
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,4,1) (5,7,7) (6,6,5) (8,8,1) (9,9,3)
            L6 C 9 8
              L7 S 2 1 6 2062
            L6 C 8 7
              L7 C 9 7
                L8 C 4 8
                  L9 C 17 6
                    L10 C 16 7
                      L11 H  (1,9,7) (2,2,5) (3,3,4) (4,4,1) (5,7,7) (6,6,5) (8,8,1)
                    L10 C 18 7
                      L11 S 2 1 10 2070
                    L10 C 26 6
                      L11 H  (1,3,7) (2,2,5) (4,4,1) (5,7,7) (6,6,5) (8,9,5)
                    L10 C 36 6
                      L11 H  (1,3,7) (2,2,5) (4,4,1) (5,5,4) (6,6,5) (7,9,5) (7,8,7) (8,9,5)
                    L10 C 10 6
                      L11 H  (1,1,3) (2,4,5) (2,7,9) (3,3,4) (4,5,4) (5,7,7) (6,6,5) (8,9,6)
                    L10 H  (1,1,4) (2,2,5) (3,3,3) (4,4,1) (5,5,4) (6,6,5) (7,8,6) (7,9,6) (8,9,5)
                  L9 C 26 6
                    L10 H  (1,3,7) (2,2,5) (4,4,1) (5,7,7) (5,9,8) (6,6,5) (7,8,5) (8,9,5)
                  L9 C 36 6
                    L10 H  (1,9,5) (1,3,7) (2,2,5) (3,8,8) (4,4,1) (5,7,7) (6,6,5) (8,9,5)
                  L9 C 10 6
                    L10 H  (1,1,3) (2,4,5) (2,7,9) (3,3,4) (4,5,4) (5,7,7) (6,6,5) (8,9,6)
                  L9 H  (1,1,4) (2,2,5) (3,3,3) (4,4,1) (5,7,7) (6,6,5) (8,9,5)
                L8 C 12 -5
                  L9 R
                L8 C 13 -5
                  L9 S 2 1 8 2088
                L8 C 17 6
                  L9 C 22 6
                    L10 C 16 7
                      L11 H  (1,9,7) (2,2,5) (3,3,4) (4,4,1) (5,7,7) (6,6,5) (8,8,1)
                    L10 C 18 7
                      L11 H  (1,3,7) (2,2,5) (4,4,1) (5,5,4) (6,6,5) (7,8,7) (9,9,1)
                    L10 C 26 6
                      L11 H  (1,3,7) (2,2,5) (4,4,1) (5,7,7) (6,6,5) (8,9,5)
                    L10 C 36 6
                      L11 H  (1,3,7) (2,2,5) (4,4,1) (5,5,4) (6,6,5) (7,9,5) (7,8,7) (8,9,5)
                    L10 C 10 6
                      L11 H  (1,1,3) (2,4,5) (3,3,4) (5,7,7) (6,6,5) (8,9,6)
                    L10 H  (1,1,4) (2,2,5) (3,3,3) (4,4,1) (5,5,4) (6,6,5) (7,8,6) (7,9,6) (8,9,5)
                  L9 C 12 -6
                    L10 R
                  L9 C 13 -6
                    L10 S 2 1 9 2105
                  L9 H  (1,3,7) (2,2,5) (4,4,0) (5,7,7) (6,6,5) (8,9,6)
                L8 C 22 6
                  L9 C 26 6
                    L10 H  (1,3,7) (2,2,5) (4,4,1) (5,7,7) (5,9,8) (6,6,5) (7,8,5) (8,9,5)
                  L9 C 36 6
                    L10 H  (1,9,5) (1,3,7) (2,2,5) (3,8,8) (4,4,1) (5,7,7) (6,6,5) (8,9,5)
                  L9 C 14 6
                    L10 C 10 6
                      L11 H  (1,1,3) (2,4,5) (3,3,4) (5,5,3) (6,6,5) (7,7,4) (8,9,6)
                    L10 H  (1,1,4) (2,2,5) (3,3,3) (4,4,1) (5,5,3) (6,6,5) (7,7,4) (8,9,5)
                  L9 C 13 -6
                    L10 R
                  L9 C 15 -6
                    L10 R
                  L9 C 10 6
                    L10 H  (1,1,3) (2,4,5) (3,3,4) (5,5,4) (6,6,5) (7,7,3) (8,9,6)
                  L9 H  (1,1,4) (2,2,5) (3,3,3) (4,4,1) (5,5,4) (6,6,5) (7,7,3) (8,9,5)
                L8 C 12 -6
                  L9 R
                L8 C 13 -6
                  L9 S 2 1 8 2126
                L8 H  (1,3,7) (2,2,5) (4,4,0) (5,7,7) (6,6,5) (8,9,6)
              L7 C 4 8
                L8 H  (1,1,4) (2,2,5) (3,4,4) (5,7,7) (6,6,5) (8,9,5)
              L7 C 12 -5
                L8 R
              L7 C 13 -5
                L8 R
              L7 C 16 7
                L8 H  (1,1,4) (2,2,5) (3,3,4) (4,4,1) (5,7,7) (6,6,5) (8,9,4)
              L7 C 26 6
                L8 C 22 6
                  L9 H  (1,1,4) (2,2,5) (3,4,4) (5,7,7) (6,6,5) (8,9,5)
                L8 C 12 -6
                  L9 R
                L8 C 17 7
                  L9 H  (1,1,4) (2,2,5) (3,3,4) (4,4,1) (5,7,7) (6,6,5) (8,8,1) (9,9,3)
                L8 C 14 6
                  L9 C 17 6
                    L10 H  (1,1,4) (2,2,5) (3,3,4) (4,4,1) (5,5,3) (6,8,7) (6,9,7) (7,7,4) (8,9,5)
                  L9 H  (1,3,7) (2,2,5) (4,4,1) (5,5,3) (6,8,8) (7,7,4) (9,9,2)
                L8 H  (1,1,4) (2,2,5) (3,3,4) (4,4,0) (5,5,4) (6,6,5) (7,7,3) (8,9,5)
              L7 C 16 -5
                L8 R
              L7 C 17 7
                L8 H  (1,1,4) (2,2,5) (3,9,6) (4,4,1) (5,7,7) (6,6,5) (8,8,2)
              L7 C 35 -5
                L8 R
              L7 C 22 6
                L8 H  (1,1,4) (2,2,5) (3,4,4) (5,7,7) (6,6,5) (8,9,5)
              L7 C 12 -6
                L8 R
              L7 C 14 6
                L8 C 18 7
                  L9 H  (1,1,4) (2,2,5) (3,3,4) (4,4,1) (5,5,3) (6,6,5) (7,7,4) (8,8,3) (9,9,1)
                L8 C 17 6
                  L9 H  (1,1,4) (2,2,5) (3,3,4) (4,4,1) (5,5,3) (6,6,5) (7,7,4) (8,9,4)
                L8 H  (1,1,3) (2,2,5) (3,3,4) (4,4,1) (5,5,3) (6,6,5) (7,7,4) (8,8,3) (9,9,2)
              L7 H  (1,1,4) (2,2,5) (3,9,6) (4,4,0) (5,5,4) (6,6,5) (7,7,3) (8,8,3)
            L6 C 9 7
              L7 S 2 1 6 2166
            L6 R
          L5 C 8 -5
            L6 C 7 8
              L7 C 9 8
                L8 H  (1,1,4) (2,2,5) (3,3,4) (4,4,2) (5,5,4) (6,6,4) (7,7,2) (8,8,2) (9,9,2)
              L7 C 9 -6
                L8 C 4 8
                  L9 H  (1,1,4) (2,2,5) (3,3,4) (4,5,4) (6,6,4) (7,9,6) (8,8,3)
                L8 C 12 -5
                  L9 R
                L8 C 13 -5
                  L9 R
                L8 C 22 6
                  L9 C 14 6
                    L10 H  (1,1,4) (2,2,5) (3,3,4) (4,4,1) (5,5,3) (6,6,3) (7,7,2) (8,8,3) (9,9,5)
                  L9 H  (1,1,4) (2,2,5) (3,3,4) (4,4,1) (5,5,4) (6,6,4) (7,7,0) (8,8,3) (9,9,5)
                L8 C 14 6
                  L9 H  (1,1,4) (2,2,5) (3,3,4) (4,4,2) (5,5,3) (6,6,3) (7,9,6) (8,8,3)
                L8 H  (1,1,4) (2,2,5) (3,4,5) (5,5,4) (6,6,4) (7,7,0) (8,8,3) (9,9,5)
              L7 H  (1,3,7) (2,2,5) (4,4,2) (5,5,4) (6,9,8) (7,7,2) (8,8,2)
            L6 C 9 8
              L7 C 7 -6
                L8 H  (1,9,5) (1,3,7) (2,2,5) (3,7,9) (4,5,5) (6,6,4) (7,9,6) (8,8,3)
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,4,2) (5,5,4) (6,7,7) (8,8,2) (9,9,2)
            L6 C 7 -6
              L7 C 9 -6
                L8 C 16 -5
                  L9 R
                L8 C 17 -5
                  L9 R
                L8 C 4 8
                  L9 C 15 7
                    L10 H  (1,1,4) (2,2,5) (3,3,4) (4,5,4) (6,6,4) (7,7,2) (8,9,7)
                  L9 C 18 7
                    L10 H  (1,3,7) (2,2,5) (4,4,1) (5,5,4) (6,6,4) (7,7,4) (8,8,3) (9,9,2)
                  L9 H  (1,1,4) (2,2,5) (3,3,4) (4,5,4) (6,6,4) (7,9,7) (8,8,2)
                L8 C 12 -5
                  L9 R
                L8 C 13 -5
                  L9 R
                L8 C 14 6
                  L9 C 22 6
                    L10 H  (1,1,4) (2,2,5) (3,9,7) (4,4,1) (5,5,3) (6,8,7) (7,7,3)
                  L9 C 12 -6
                    L10 R
                  L9 C 18 7
                    L10 H  (1,1,4) (2,2,5) (3,3,4) (4,4,2) (5,5,3) (6,8,7) (7,7,3) (9,9,2)
                  L9 H  (1,1,4) (2,2,5) (3,9,7) (4,4,2) (5,5,3) (6,8,6) (7,7,3)
                L8 C 13 -6
                  L9 R
                L8 C 15 -5
                  L9 R
                L8 C 11 6
                  L9 C 18 7
                    L10 H  (1,1,4) (2,2,5) (3,3,3) (4,4,1) (5,5,4) (6,6,4) (7,8,7) (9,9,2)
                  L9 C 18 6
                    L10 C 10 7
                      L11 H  (1,1,4) (2,2,4) (3,3,3) (4,4,1) (5,5,4) (6,6,4) (7,7,4) (8,8,3) (9,9,2)
                    L10 C 11 -6
                      L11 R
                    L10 C 27 -5
                      L11 R
                    L10 C 10 6
                      L11 H  (1,1,3) (2,2,4) (3,3,3) (4,4,1) (5,5,4) (6,6,4) (7,7,4) (8,8,3) (9,9,3)
                    L10 H  (1,1,4) (2,2,5) (3,3,3) (4,4,1) (5,5,4) (6,6,4) (7,7,2) (8,8,3) (9,9,4)
                  L9 H  (1,1,4) (2,2,4) (3,3,3) (4,4,1) (5,5,4) (6,6,4) (7,7,4) (8,8,3) (9,9,3)
                L8 C 10 -6
                  L9 R
                L8 C 12 -6
                  L9 R
                L8 C 18 6
                  L9 H  (1,1,4) (2,2,5) (3,3,4) (4,4,0) (5,5,4) (6,6,4) (7,8,7) (9,9,2)
                L8 H  (1,1,4) (2,2,5) (3,3,4) (4,4,0) (5,5,4) (6,6,4) (7,8,6) (9,9,3)
              L7 C 4 8
                L8 H  (1,3,7) (1,5,8) (2,2,5) (3,4,4) (4,5,4) (6,6,4) (7,9,7) (8,8,3)
              L7 C 12 -5
                L8 R
              L7 C 13 -5
                L8 R
              L7 C 17 7
                L8 C 18 7
                  L9 H  (1,3,7) (2,2,5) (4,4,2) (5,5,4) (6,6,4) (7,7,5) (8,8,3) (9,9,0)
                L8 C 10 -5
                  L9 R
                L8 C 14 6
                  L9 H  (1,1,3) (2,2,5) (3,3,4) (4,4,2) (5,5,3) (6,6,4) (7,7,4) (8,8,3) (9,9,2)
                L8 H  (1,1,3) (2,4,5) (3,3,4) (5,5,4) (6,6,4) (7,7,5) (8,8,3) (9,9,2)
              L7 H  (1,3,7) (2,2,5) (4,5,5) (6,6,4) (7,8,6) (7,9,7) (8,9,6)
            L6 C 16 -5
              L7 R
            L6 C 9 -6
              L7 C 4 8
                L8 H  (1,1,4) (2,2,5) (3,4,4) (3,9,8) (4,5,4) (5,9,9) (6,6,4) (7,7,2) (8,8,3)
              L7 C 12 -5
                L8 R
              L7 C 13 -5
                L8 R
              L7 C 14 6
                L8 H  (1,1,4) (2,2,5) (3,9,8) (4,4,2) (5,5,3) (6,6,3) (7,7,2) (8,8,3)
              L7 C 13 -6
                L8 R
              L7 C 15 -6
                L8 R
              L7 C 11 6
                L8 C 17 6
                  L9 H  (1,1,4) (2,2,5) (3,3,3) (4,4,2) (5,5,4) (6,6,4) (7,7,2) (8,9,6)
                L8 H  (1,1,4) (2,2,5) (3,3,3) (4,4,2) (5,5,4) (6,6,4) (7,7,0) (8,8,3) (9,9,5)
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,4,0) (5,5,4) (6,6,4) (7,7,2) (8,8,3) (9,9,4)
            L6 C 4 8
              L7 H  (1,3,7) (2,2,5) (4,4,1) (5,5,4) (6,7,7) (6,9,8) (7,9,8) (8,8,2)
            L6 C 12 -5
              L7 R
            L6 C 13 -5
              L7 R
            L6 C 14 6
              L7 H  (1,3,7) (2,2,5) (4,4,2) (5,5,3) (6,6,3) (7,9,8) (8,8,2)
            L6 H  (1,3,7) (2,2,5) (4,4,2) (5,5,4) (6,6,4) (7,7,3) (8,8,2) (9,9,3)
          L5 C 8 8
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,4,2) (5,5,4) (6,6,4) (7,7,3) (8,8,1) (9,9,3)
          L5 C 8 7
            L6 C 7 8
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,4,2) (5,5,4) (6,6,4) (7,7,0) (8,8,3) (9,9,4)
            L6 C 9 8
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,4,2) (5,5,4) (6,6,4) (7,7,4) (8,8,3) (9,9,0)
            L6 C 7 -6
              L7 C 9 7
                L8 C 4 8
                  L9 H  (1,3,7) (2,2,5) (4,4,1) (5,5,4) (6,6,4) (7,7,3) (8,9,6)
                L8 C 12 -5
                  L9 R
                L8 C 13 -5
                  L9 R
                L8 C 35 6
                  L9 H  (1,3,7) (2,2,5) (4,4,2) (5,5,4) (6,6,4) (7,7,3) (8,9,5)
                L8 C 14 6
                  L9 H  (1,1,4) (2,2,5) (3,3,4) (4,4,2) (5,5,3) (6,6,4) (7,7,2) (8,8,2) (9,9,4)
                L8 H  (1,9,7) (2,2,5) (3,4,5) (5,5,4) (6,6,4) (7,7,3) (8,8,2)
              L7 C 4 8
                L8 H  (1,1,4) (2,2,5) (3,9,6) (4,7,3) (5,5,4) (6,6,4) (8,8,4)
              L7 C 12 -5
                L8 R
              L7 C 13 -5
                L8 R
              L7 C 16 7
                L8 H  (1,1,4) (2,2,5) (3,9,6) (4,4,2) (5,5,4) (6,6,4) (7,7,3) (8,8,2)
              L7 C 17 7
                L8 H  (1,1,4) (2,2,5) (3,9,6) (4,4,2) (5,5,4) (6,6,4) (7,7,3) (8,8,2)
              L7 C 26 6
                L8 C 14 6
                  L9 H  (1,1,4) (2,2,5) (3,3,4) (4,4,2) (5,5,3) (6,6,4) (7,7,2) (8,9,6)
                L8 C 13 -6
                  L9 R
                L8 C 15 -5
                  L9 R
                L8 C 11 6
                  L9 C 18 7
                    L10 H  (1,1,4) (2,2,5) (3,3,3) (4,4,2) (5,5,4) (6,6,4) (7,7,3) (8,8,4) (9,9,1)
                  L9 H  (1,1,4) (2,8,8) (3,3,3) (4,4,2) (5,5,4) (6,6,4) (7,9,5)
                L8 H  (1,1,4) (2,2,5) (3,3,4) (4,4,0) (5,5,4) (6,6,4) (7,7,3) (8,8,4) (9,9,2)
              L7 C 14 6
                L8 H  (1,1,4) (2,2,5) (3,9,6) (4,4,2) (5,5,3) (6,6,4) (7,7,2) (8,8,4)
              L7 C 13 -6
                L8 R
              L7 C 15 -5
                L8 R
              L7 C 35 6
                L8 C 11 6
                  L9 C 18 7
                    L10 H  (1,1,4) (2,2,5) (3,3,3) (4,4,2) (5,5,4) (6,6,4) (7,7,3) (8,8,4) (9,9,1)
                  L9 C 16 6
                    L10 H  (1,1,4) (2,7,7) (3,3,3) (4,4,2) (5,5,4) (6,6,4) (8,8,3) (9,9,3)
                  L9 C 18 6
                    L10 C 10 7
                      L11 H  (1,1,4) (2,2,4) (3,3,3) (4,4,2) (5,5,4) (6,6,4) (7,7,3) (8,8,4) (9,9,1)
                    L10 C 11 -6
                      L11 R
                    L10 C 27 -5
                      L11 R
                    L10 C 10 6
                      L11 H  (1,1,3) (2,2,4) (3,3,3) (4,4,2) (5,5,4) (6,6,4) (7,7,3) (8,8,4) (9,9,2)
                    L10 H  (1,1,4) (2,2,5) (3,3,3) (4,4,2) (5,5,4) (6,6,4) (7,7,1) (8,8,4) (9,9,3)
                  L9 H  (1,1,4) (2,2,4) (3,3,3) (4,4,2) (5,5,4) (6,6,4) (7,7,3) (8,8,4) (9,9,2)
                L8 H  (1,1,4) (2,2,5) (3,3,4) (4,4,0) (5,5,4) (6,6,4) (7,7,3) (8,8,4) (9,9,2)
              L7 C 11 6
                L8 C 18 7
                  L9 H  (1,1,4) (2,2,5) (3,3,3) (4,4,2) (5,5,4) (6,6,4) (7,7,3) (8,8,4) (9,9,1)
                L8 C 18 6
                  L9 C 27 -6
                    L10 R
                  L9 C 10 7
                    L10 H  (1,1,3) (2,2,4) (3,3,3) (4,4,2) (5,5,4) (6,6,4) (7,7,3) (8,8,4) (9,9,1)
                  L9 C 11 -6
                    L10 R
                  L9 C 10 6
                    L10 H  (1,1,3) (2,2,4) (3,3,3) (4,4,2) (5,5,4) (6,6,4) (7,7,3) (8,8,4) (9,9,2)
                  L9 H  (1,1,4) (2,2,5) (3,3,3) (4,4,2) (5,5,4) (6,6,4) (7,7,1) (8,8,4) (9,9,3)
                L8 H  (1,1,4) (2,2,4) (3,3,3) (4,4,2) (5,5,4) (6,6,4) (7,7,3) (8,8,4) (9,9,2)
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,4,0) (5,5,4) (6,6,4) (7,7,3) (8,8,4) (9,9,2)
            L6 C 9 -6
              L7 C 4 8
                L8 H  (1,1,4) (2,2,5) (3,9,6) (4,4,1) (5,5,4) (6,7,7) (8,8,3)
              L7 C 12 -5
                L8 R
              L7 C 13 -5
                L8 R
              L7 C 14 6
                L8 H  (1,1,4) (2,2,5) (3,9,6) (4,4,2) (5,5,3) (6,6,3) (7,7,4) (8,8,3)
              L7 H  (1,1,4) (2,2,5) (3,9,6) (4,4,2) (5,5,4) (6,6,4) (7,8,5)
            L6 H  (1,9,7) (2,2,5) (3,3,4) (4,4,2) (5,5,4) (6,7,7) (8,8,1)
          L5 C 7 8
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,4,2) (5,5,4) (6,6,4) (7,7,1) (8,8,2) (9,9,4)
          L5 C 9 8
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,4,2) (5,5,4) (6,6,4) (7,7,4) (8,8,2) (9,9,1)
          L5 C 7 7
            L6 C 9 7
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,4,2) (5,5,4) (6,7,7) (8,8,0) (9,9,4)
            L6 C 4 8
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,4,1) (5,5,4) (6,7,7) (8,9,5)
            L6 C 12 -5
              L7 R
            L6 C 13 -5
              L7 R
            L6 C 16 7
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,4,2) (5,5,4) (6,7,6) (8,9,5)
            L6 C 16 6
              L7 C 18 7
                L8 H  (1,3,7) (2,2,5) (4,4,2) (5,5,4) (6,7,7) (8,8,2) (9,9,3)
              L7 C 17 7
                L8 H  (1,1,4) (2,2,5) (3,3,4) (4,4,2) (5,5,4) (6,6,4) (7,7,4) (8,8,0) (9,9,3)
              L7 C 14 6
                L8 H  (1,1,4) (2,2,5) (3,3,4) (4,4,2) (5,5,3) (6,6,3) (7,7,4) (8,9,5)
              L7 H  (1,1,4) (2,2,5) (3,4,5) (5,5,4) (6,6,4) (7,7,3) (8,9,5)
            L6 C 17 7
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,4,2) (5,5,4) (6,6,4) (7,7,4) (8,8,0) (9,9,3)
            L6 C 18 7
              L7 H  (1,3,7) (2,2,5) (4,4,2) (5,5,4) (6,7,7) (8,8,2) (9,9,3)
            L6 C 17 -5
              L7 C 26 -5
                L8 R
              L7 C 27 -6
                L8 R
              L7 C 14 6
                L8 H  (1,1,4) (2,2,5) (3,3,4) (4,4,2) (5,5,3) (6,6,3) (7,7,4) (8,8,1) (9,9,4)
              L7 H  (1,1,4) (2,2,5) (3,4,5) (5,5,4) (6,6,4) (7,7,3) (8,8,1) (9,9,4)
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,4,2) (5,5,4) (6,7,7) (8,9,4)
          L5 C 9 7
            L6 C 4 8
              L7 H  (1,9,7) (2,2,5) (3,3,4) (4,4,1) (5,5,4) (6,6,4) (7,8,5)
            L6 C 12 -5
              L7 R
            L6 C 13 -5
              L7 R
            L6 C 17 7
              L7 H  (1,3,7) (2,2,5) (4,4,2) (5,5,4) (6,6,4) (7,8,5) (9,9,3)
            L6 C 16 7
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,4,2) (5,5,4) (6,6,4) (7,7,3) (8,8,0) (9,9,4)
            L6 C 17 6
              L7 C 15 7
                L8 H  (1,3,7) (2,2,5) (4,4,2) (5,5,4) (6,6,4) (7,9,6) (8,8,2)
              L7 C 15 6
                L8 C 14 6
                  L9 H  (1,9,7) (2,2,5) (3,3,4) (4,4,2) (5,5,3) (6,7,7) (8,8,2)
                L8 H  (1,9,7) (2,2,5) (3,4,5) (5,5,4) (6,6,4) (7,7,4) (8,8,1)
              L7 H  (1,3,7) (2,2,5) (4,4,2) (5,5,3) (6,6,4) (7,9,7) (8,8,2)
            L6 C 15 7
              L7 H  (1,9,7) (2,2,5) (3,3,4) (4,4,2) (5,5,4) (6,6,4) (7,8,4)
            L6 C 16 -5
              L7 C 25 -6
                L8 R
              L7 C 26 -5
                L8 R
              L7 C 18 7
                L8 H  (1,1,4) (2,2,5) (3,3,4) (4,4,2) (5,5,4) (6,6,4) (7,7,4) (8,8,1) (9,9,2)
              L7 C 14 6
                L8 H  (1,1,4) (2,2,5) (3,3,4) (4,4,2) (5,5,3) (6,6,4) (7,9,7) (8,8,1)
              L7 H  (1,9,7) (2,2,5) (3,4,5) (5,5,4) (6,6,4) (7,7,4) (8,8,1)
            L6 H  (1,9,7) (2,2,5) (3,3,4) (4,4,2) (5,5,4) (6,6,4) (7,8,4)
          L5 C 15 -5
            L6 R
          L5 C 18 -5
            L6 R
          L5 C 4 8
            L6 C 16 7
              L7 H  (1,1,4) (2,2,5) (3,9,7) (4,4,1) (5,5,4) (6,6,4) (7,7,3) (8,8,2)
            L6 C 17 7
              L7 H  (1,1,4) (2,2,5) (3,9,6) (4,4,1) (5,5,4) (6,6,4) (7,7,4) (8,8,2)
            L6 C 16 6
              L7 H  (1,1,4) (2,2,5) (3,4,4) (3,9,7) (4,5,4) (5,9,8) (6,6,4) (7,8,6)
            L6 C 17 -5
              L7 R
            L6 C 18 7
              L7 H  (1,3,7) (2,2,5) (4,4,1) (5,5,4) (6,6,4) (7,8,6) (9,9,3)
            L6 C 27 6
              L7 H  (1,3,7) (1,9,7) (2,2,5) (3,9,7) (4,4,1) (5,5,4) (6,6,4) (7,8,6)
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,4,1) (5,5,4) (6,6,4) (7,8,7) (9,9,1)
          L5 C 12 -5
            L6 R
          L5 C 13 -5
            L6 R
          L5 C 16 7
            L6 C 14 6
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,4,2) (5,5,3) (6,6,4) (7,7,2) (8,8,2) (9,9,4)
            L6 H  (1,1,4) (2,2,5) (3,4,5) (3,9,7) (4,8,4) (5,5,4) (6,6,4) (7,7,3) (8,9,5)
          L5 C 17 7
            L6 H  (1,1,4) (2,2,5) (3,9,6) (4,4,2) (5,5,4) (6,6,4) (7,8,5)
          L5 C 16 6
            L6 C 14 6
              L7 H  (1,1,4) (2,2,5) (3,9,7) (4,4,2) (5,5,3) (6,6,4) (7,8,5)
            L6 C 13 -6
              L7 R
            L6 C 11 6
              L7 C 17 6
                L8 C 15 7
                  L9 H  (1,1,4) (2,8,7) (3,3,3) (4,4,2) (5,5,4) (6,6,4) (7,7,2) (9,9,4)
                L8 H  (1,1,4) (2,2,5) (3,3,3) (4,4,2) (5,5,4) (6,6,4) (7,7,4) (8,9,4)
              L7 C 15 7
                L8 H  (1,1,4) (2,2,5) (3,3,3) (4,4,2) (5,5,4) (6,6,4) (7,8,4) (9,9,4)
              L7 H  (1,1,4) (2,9,7) (3,3,3) (4,4,2) (5,5,4) (6,6,4) (7,7,3) (8,8,3)
            L6 H  (1,7,7) (2,2,5) (3,3,4) (4,4,0) (5,5,4) (6,6,4) (8,8,3) (9,9,3)
          L5 C 17 -5
            L6 R
          L5 C 14 6
            L6 H  (1,1,4) (2,9,8) (3,3,4) (4,4,2) (5,5,3) (6,6,3) (7,8,6)
          L5 C 13 -6
            L6 R
          L5 C 11 6
            L6 C 18 7
              L7 H  (1,1,4) (2,2,5) (3,3,3) (4,4,2) (5,5,4) (6,6,4) (7,7,4) (8,9,4)
            L6 C 27 6
              L7 C 10 7
                L8 H  (1,1,3) (2,2,4) (3,3,3) (4,4,2) (5,5,4) (6,6,4) (7,7,4) (8,8,3) (9,9,3)
              L7 C 11 -6
                L8 R
              L7 C 10 6
                L8 H  (1,1,3) (2,2,4) (3,3,3) (4,4,2) (5,5,4) (6,6,4) (7,9,7) (8,8,3)
              L7 H  (1,1,4) (2,2,5) (3,3,3) (4,4,2) (5,5,4) (6,6,4) (7,7,2) (8,8,3) (9,9,3)
            L6 H  (1,1,4) (2,2,4) (3,3,3) (4,4,2) (5,5,4) (6,6,4) (7,7,4) (8,8,4) (9,9,1)
          L5 H  (1,1,4) (2,2,5) (3,3,4) (4,4,0) (5,5,4) (6,6,4) (7,7,4) (8,9,5)
        L4 C 7 -5
          L5 C 8 -5
            L6 S 6 1 4 2506
          L5 C 9 8
            L6 C 4 8
              L7 H  (1,3,7) (2,2,5) (4,4,2) (5,5,3) (6,6,5) (7,7,4) (8,8,3) (9,9,1)
            L6 C 6 8
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,3) (6,6,2) (7,7,3) (8,8,3) (9,9,1)
            L6 C 4 -6
              L7 H  (1,4,8) (2,2,5) (3,3,4) (5,6,6) (5,7,7) (6,7,6) (8,8,3) (9,9,1)
            L6 H  (1,3,7) (2,2,5) (4,6,8) (5,5,3) (7,9,4) (8,8,3)
          L5 C 8 8
            L6 C 4 8
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,4,2) (5,5,3) (6,6,5) (7,7,3) (8,8,1) (9,9,3)
            L6 C 6 8
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,3) (6,6,2) (7,7,2) (8,8,1) (9,9,3)
            L6 C 4 -6
              L7 C 6 -6
                L8 C 14 -5
                  L9 R
                L8 C 9 7
                  L9 H  (1,9,6) (2,2,5) (3,3,4) (4,5,8) (6,6,3) (7,7,3) (8,8,1)
                L8 H  (1,1,4) (2,2,5) (3,3,4) (4,9,7) (5,7,6) (6,6,3) (8,8,1)
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,6,8) (5,5,3) (7,7,2) (8,8,1) (9,9,3)
            L6 C 6 -6
              L7 C 9 7
                L8 H  (1,3,7) (2,2,5) (4,6,8) (5,5,3) (7,7,3) (8,8,1) (9,9,3)
              L7 H  (1,1,4) (2,2,5) (3,9,6) (4,6,8) (5,5,3) (7,7,3) (8,8,1)
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,2) (6,6,4) (7,7,2) (8,8,1) (9,9,3)
          L5 C 9 7
            L6 C 4 8
              L7 C 6 8
                L8 H  (1,1,4) (2,2,5) (3,3,4) (4,4,2) (5,5,2) (6,6,2) (7,7,3) (8,8,4) (9,9,4)
              L7 C 8 7
                L8 H  (1,3,7) (1,6,9) (2,2,5) (3,4,5) (4,6,6) (5,5,3) (7,7,3) (8,9,6)
              L7 C 6 -6
                L8 H  (1,3,7) (1,6,9) (2,2,5) (3,4,5) (4,6,6) (5,5,3) (7,7,4) (8,9,5)
              L7 H  (1,9,7) (2,2,5) (3,3,4) (4,4,2) (5,5,2) (6,6,4) (7,7,3) (8,8,3)
            L6 C 6 8
              L7 C 4 -6
                L8 C 8 7
                  L9 H  (1,1,4) (2,2,5) (3,3,4) (4,6,6) (5,5,3) (7,7,2) (8,9,6)
                L8 C 18 7
                  L9 H  (1,1,4) (2,2,5) (3,3,4) (4,6,6) (5,5,3) (7,7,3) (8,9,5)
                L8 C 36 6
                  L9 H  (1,1,4) (2,2,5) (3,3,4) (4,6,6) (5,5,3) (7,7,3) (8,9,5)
                L8 C 17 7
                  L9 H  (1,9,6) (2,2,5) (3,3,4) (4,6,6) (5,5,3) (7,7,3) (8,8,3)
                L8 C 14 6
                  L9 H  (1,4,8) (2,2,5) (3,3,4) (5,5,3) (6,6,1) (7,7,3) (8,9,6)
                L8 C 17 6
                  L9 H  (1,1,4) (2,2,5) (3,3,4) (4,6,6) (5,5,3) (7,7,3) (8,9,5)
                L8 H  (1,9,7) (2,2,5) (3,3,4) (4,4,5) (5,5,3) (6,6,2) (7,7,2) (8,8,2)
              L7 H  (1,4,8) (2,2,5) (3,3,4) (5,5,2) (6,6,2) (7,7,3) (8,9,6)
            L6 C 4 -6
              L7 C 8 7
                L8 C 6 -6
                  L9 C 14 -5
                    L10 R
                  L9 C 17 6
                    L10 C 16 7
                      L11 H  (1,9,7) (2,2,5) (3,3,4) (4,6,7) (4,5,8) (5,6,6) (7,7,3) (8,8,1)
                    L10 C 16 6
                      L11 C 18 7
                        L12 H  (1,1,4) (2,2,5) (3,3,4) (4,5,8) (6,6,3) (7,7,3) (8,8,2) (9,9,1)
                      L11 C 36 6
                        L12 H  (1,4,8) (2,2,5) (3,3,4) (5,7,6) (6,6,3) (8,8,2) (9,9,2)
                      L11 C 10 6
                        L12 H  (1,1,3) (2,2,5) (3,3,4) (4,6,7) (4,5,8) (5,6,6) (7,7,3) (8,9,5)
                      L11 H  (1,1,4) (2,2,5) (3,3,4) (4,6,6) (4,5,7) (5,6,6) (7,7,3) (8,8,2) (9,9,3)
                    L10 C 15 -5
                      L11 R
                    L10 C 18 7
                      L11 H  (1,1,4) (2,2,5) (3,3,4) (4,5,8) (4,8,9) (5,6,6) (6,8,6) (7,7,2) (9,9,1)
                    L10 C 36 6
                      L11 H  (1,4,8) (2,2,5) (3,3,4) (5,6,6) (7,7,2) (8,9,5)
                    L10 C 10 6
                      L11 C 12 7
                        L12 H  (1,1,3) (2,2,5) (3,3,4) (4,4,3) (5,5,4) (6,6,3) (7,7,2) (8,9,6)
                      L11 C 13 6
                        L12 H  (1,1,3) (2,2,5) (3,3,4) (4,4,4) (5,5,3) (6,6,3) (7,7,2) (8,9,6)
                      L11 C 14 -6
                        L12 R
                      L11 C 22 -6
                        L12 R
                      L11 C 11 7
                        L12 H  (1,1,3) (2,2,4) (3,3,4) (4,4,4) (5,5,3) (6,6,3) (7,7,2) (8,9,6)
                      L11 C 10 -6
                        L12 R
                      L11 C 12 -5
                        L12 R
                      L11 C 11 6
                        L12 H  (1,1,3) (2,2,4) (3,3,3) (4,4,4) (5,5,3) (6,6,3) (7,7,2) (8,8,4) (9,9,4)
                      L11 C 18 6
                        L12 H  (1,1,3) (2,2,5) (3,3,4) (4,4,5) (5,5,3) (6,8,6) (7,7,2) (9,9,2)
                      L11 C 10 -7
                        L12 R
                      L11 C 27 -5
                        L12 R
                      L11 C 26 6
                        L12 H  (1,1,3) (2,2,5) (3,3,4) (4,4,5) (5,5,3) (6,6,3) (7,7,2) (8,9,5)
                      L11 H  (1,1,3) (2,2,5) (3,3,4) (4,4,5) (5,5,3) (6,8,5) (7,7,2) (9,9,3)
                    L10 H  (1,1,4) (2,2,5) (3,3,4) (4,5,7) (6,6,3) (7,7,2) (8,9,5)
                  L9 C 16 7
                    L10 H  (1,9,7) (2,2,5) (3,3,4) (4,6,7) (4,5,8) (5,6,6) (7,7,3) (8,8,1)
                  L9 C 16 6
                    L10 C 36 6
                      L11 H  (1,4,8) (2,2,5) (3,3,4) (5,7,6) (6,6,3) (8,8,2) (9,9,2)
                    L10 C 12 7
                      L11 H  (1,9,7) (2,2,5) (3,3,4) (4,4,3) (5,7,6) (6,6,3) (8,8,2)
                    L10 H  (1,4,8) (2,2,5) (3,3,4) (5,6,5) (7,7,3) (8,9,5)
                  L9 C 15 -5
                    L10 R
                  L9 C 36 6
                    L10 H  (1,9,5) (2,2,5) (3,3,4) (4,5,8) (4,8,9) (5,6,6) (6,8,6) (7,7,2)
                  L9 C 12 7
                    L10 H  (1,3,7) (2,2,5) (4,4,3) (5,5,4) (6,6,3) (7,7,2) (8,9,6)
                  L9 C 10 6
                    L10 C 13 6
                      L11 H  (1,1,3) (2,2,5) (3,3,4) (4,4,4) (5,5,3) (6,6,3) (7,7,2) (8,9,6)
                    L10 C 14 -6
                      L11 R
                    L10 C 22 -6
                      L11 R
                    L10 C 26 6
                      L11 H  (1,1,3) (2,2,5) (3,3,4) (4,4,5) (5,5,3) (6,6,3) (7,7,2) (8,9,5)
                    L10 C 27 -5
                      L11 R
                    L10 C 35 -6
                      L11 R
                    L10 C 11 7
                      L11 H  (1,1,3) (2,2,4) (3,3,4) (4,4,4) (5,5,3) (6,6,3) (7,7,2) (8,8,4) (9,9,3)
                    L10 C 10 -6
                      L11 R
                    L10 C 12 -5
                      L11 R
                    L10 C 11 6
                      L11 H  (1,1,3) (2,2,4) (3,3,3) (4,4,4) (5,5,3) (6,6,3) (7,7,2) (8,8,4) (9,9,3)
                    L10 C 18 7
                      L11 H  (1,1,3) (2,2,5) (3,3,4) (4,4,5) (5,5,3) (6,6,3) (7,7,2) (8,8,4) (9,9,0)
                    L10 C 15 7
                      L11 H  (1,1,3) (2,2,5) (3,3,4) (4,4,5) (5,5,3) (6,6,2) (7,7,2) (8,9,6)
                    L10 H  (1,1,3) (2,2,5) (3,3,4) (4,4,5) (5,5,3) (6,6,3) (7,7,2) (8,9,5)
                  L9 H  (1,1,4) (2,2,5) (3,3,4) (4,4,4) (5,5,3) (6,6,3) (7,7,2) (8,9,5)
                L8 C 15 -5
                  L9 H  (1,1,4) (2,2,5) (3,3,4) (4,4,4) (5,5,3) (6,6,3) (7,7,2) (8,9,5)
                L8 C 14 7
                  L9 H  (1,4,8) (2,2,5) (3,3,4) (5,5,3) (6,6,2) (7,7,2) (8,9,6)
                L8 C 16 7
                  L9 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,3) (6,6,2) (7,7,2) (8,8,1) (9,9,4)
                L8 C 17 6
                  L9 C 16 6
                    L10 H  (1,4,8) (2,2,5) (3,3,4) (5,5,3) (6,6,2) (7,7,2) (8,8,2) (9,9,4)
                  L9 C 14 6
                    L10 H  (1,4,8) (2,2,5) (3,3,4) (5,5,3) (6,6,2) (7,7,2) (8,9,6)
                  L9 C 13 -5
                    L10 R
                  L9 C 24 -5
                    L10 R
                  L9 C 18 7
                    L10 H  (1,1,4) (2,2,5) (3,3,4) (4,4,4) (5,5,2) (6,6,4) (7,7,2) (8,8,4) (9,9,1)
                  L9 C 36 6
                    L10 H  (1,1,4) (2,2,5) (3,3,4) (4,4,4) (5,5,2) (6,8,7) (7,7,2) (9,9,2)
                  L9 C 10 6
                    L10 H  (1,1,3) (2,2,5) (3,3,4) (4,4,4) (5,5,2) (6,6,4) (7,7,2) (8,9,6)
                  L9 H  (1,1,4) (2,2,5) (3,3,4) (4,4,4) (5,5,2) (6,8,6) (7,7,2) (9,9,3)
                L8 C 16 6
                  L9 H  (1,4,8) (2,2,5) (3,3,4) (5,5,3) (6,6,2) (7,7,2) (8,8,2) (9,9,4)
                L8 C 14 6
                  L9 H  (1,4,8) (2,2,5) (3,3,4) (5,5,3) (6,6,2) (7,7,2) (8,9,6)
                L8 C 13 -5
                  L9 R
                L8 C 24 -5
                  L9 R
                L8 C 36 6
                  L9 H  (1,1,4) (2,2,5) (3,3,4) (4,4,4) (5,5,2) (6,8,7) (7,7,2) (9,9,2)
                L8 C 12 7
                  L9 H  (1,1,4) (2,2,5) (3,3,4) (4,4,3) (5,5,2) (6,6,4) (7,7,2) (8,9,6)
                L8 C 10 6
                  L9 H  (1,1,3) (2,2,5) (3,3,4) (4,4,4) (5,5,2) (6,6,4) (7,7,2) (8,9,6)
                L8 H  (1,1,4) (2,2,5) (3,3,4) (4,4,4) (5,5,2) (6,6,4) (7,7,2) (8,9,5)
              L7 C 6 -6
                L8 C 14 -5
                  L9 R
                L8 C 18 7
                  L9 H  (1,4,8) (2,2,5) (3,3,4) (5,6,6) (5,7,7) (6,7,6) (8,9,4)
                L8 C 36 6
                  L9 C 17 7
                    L10 H  (1,4,8) (2,2,5) (3,3,4) (5,7,7) (6,6,3) (8,8,2) (9,9,1)
                  L9 C 17 6
                    L10 H  (1,4,8) (2,2,5) (3,3,4) (5,6,6) (5,7,7) (6,7,6) (8,9,4)
                  L9 H  (1,8,5) (1,4,8) (2,2,5) (3,3,4) (4,6,7) (5,7,6) (6,9,6) (8,9,5)
                L8 C 17 7
                  L9 H  (1,9,6) (2,2,5) (3,3,4) (4,6,7) (4,5,8) (5,6,6) (7,8,5)
                L8 C 17 6
                  L9 C 12 7
                    L10 H  (1,9,7) (2,2,5) (3,3,4) (4,4,3) (5,6,6) (5,7,7) (6,7,6) (8,8,2)
                  L9 H  (1,4,8) (2,2,5) (3,3,4) (5,6,5) (7,8,5) (7,9,7) (8,9,5)
                L8 H  (1,8,5) (1,4,8) (2,2,5) (3,3,4) (4,6,7) (5,7,6) (6,9,6) (8,9,5)
              L7 C 18 7
                L8 C 14 7
                  L9 H  (1,4,8) (2,2,5) (3,3,4) (5,5,3) (6,6,2) (7,7,3) (8,9,5)
                L8 C 15 7
                  L9 H  (1,4,8) (2,2,5) (3,3,4) (5,5,3) (6,6,2) (7,7,3) (8,8,2) (9,9,3)
                L8 C 13 7
                  L9 H  (1,4,7) (2,2,5) (3,3,4) (5,5,2) (6,6,3) (7,7,3) (8,8,3) (9,9,3)
                L8 C 16 7
                  L9 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,3) (6,6,2) (7,7,2) (8,8,1) (9,9,3)
                L8 C 13 6
                  L9 H  (1,1,4) (2,2,5) (3,3,4) (4,5,6) (6,6,3) (7,7,3) (8,8,3) (9,9,2)
                L8 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,3) (6,6,2) (7,7,3) (8,8,2) (9,9,2)
              L7 C 36 6
                L8 C 14 7
                  L9 H  (1,4,8) (2,2,5) (3,3,4) (5,5,3) (6,6,2) (7,7,3) (8,9,5)
                L8 C 15 7
                  L9 H  (1,4,8) (2,2,5) (3,3,4) (5,5,3) (6,6,2) (7,9,6) (8,8,2)
                L8 C 16 6
                  L9 H  (1,4,8) (2,2,5) (3,3,4) (5,5,3) (6,6,2) (7,9,6) (8,8,2)
                L8 C 14 -5
                  L9 R
                L8 C 17 -5
                  L9 R
                L8 C 26 -5
                  L9 R
                L8 C 13 6
                  L9 H  (1,4,7) (2,2,5) (3,3,4) (5,5,3) (6,6,3) (7,7,3) (8,8,3) (9,9,2)
                L8 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,3) (6,6,2) (7,7,3) (8,8,2) (9,9,2)
              L7 C 14 7
                L8 C 15 7
                  L9 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,3) (6,6,0) (7,7,3) (8,8,2) (9,9,4)
                L8 C 17 7
                  L9 H  (1,4,8) (2,2,5) (3,3,4) (5,5,3) (6,6,2) (7,7,3) (8,9,5)
                L8 C 15 6
                  L9 H  (1,4,8) (2,2,5) (3,3,4) (5,5,3) (6,6,2) (7,9,6) (8,8,2)
                L8 H  (1,4,7) (2,2,5) (3,3,4) (5,5,3) (6,6,2) (7,7,3) (8,9,6)
              L7 C 15 7
                L8 H  (1,4,8) (2,2,5) (3,3,4) (5,5,3) (6,6,2) (7,9,6) (8,8,2)
              L7 C 17 7
                L8 C 13 7
                  L9 H  (1,4,7) (2,2,5) (3,3,4) (5,5,2) (6,6,3) (7,7,3) (8,8,3) (9,9,3)
                L8 C 16 7
                  L9 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,3) (6,6,2) (7,7,2) (8,8,1) (9,9,3)
                L8 C 13 6
                  L9 H  (1,9,6) (2,2,5) (3,3,4) (4,5,6) (6,6,3) (7,7,3) (8,8,3)
                L8 H  (1,4,8) (2,2,5) (3,3,4) (5,5,3) (6,6,2) (7,7,3) (8,8,2) (9,9,3)
              L7 C 13 7
                L8 H  (1,4,7) (2,2,5) (3,3,4) (5,5,2) (6,6,3) (7,7,3) (8,9,6)
              L7 C 16 7
                L8 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,3) (6,6,2) (7,7,2) (8,8,1) (9,9,4)
              L7 C 17 6
                L8 C 13 6
                  L9 H  (1,1,4) (2,2,5) (3,3,4) (4,5,6) (6,6,3) (7,7,3) (8,9,5)
                L8 H  (1,4,8) (2,2,5) (3,3,4) (5,5,3) (6,6,2) (7,9,6) (8,8,2)
              L7 H  (1,4,8) (2,2,5) (3,3,4) (5,5,3) (6,6,2) (7,7,2) (8,8,2) (9,9,4)
            L6 C 8 7
              L7 C 6 -6
                L8 C 12 7
                  L9 C 13 7
                    L10 H  (1,1,4) (2,2,5) (3,3,4) (4,4,0) (5,5,3) (6,6,5) (7,7,3) (8,9,6)
                  L9 C 14 -5
                    L10 R
                  L9 C 17 6
                    L10 C 16 7
                      L11 H  (1,4,7) (1,9,7) (2,2,5) (3,3,4) (4,6,7) (5,5,3) (6,9,8) (7,7,3) (8,8,1)
                    L10 C 13 6
                      L11 H  (1,3,7) (2,2,5) (4,4,2) (5,5,3) (6,6,4) (7,7,3) (8,9,6)
                    L10 C 16 6
                      L11 H  (1,4,7) (1,9,7) (2,2,5) (3,3,4) (4,6,7) (5,5,2) (6,9,8) (7,7,3) (8,8,2)
                    L10 C 18 7
                      L11 H  (1,1,4) (2,2,5) (3,3,4) (4,4,4) (5,5,2) (6,8,7) (7,7,3) (9,9,1)
                    L10 C 36 6
                      L11 H  (1,4,7) (2,2,5) (3,3,4) (5,5,2) (6,8,7) (7,7,3) (9,9,2)
                    L10 C 10 6
                      L11 C 15 7
                        L12 H  (1,1,3) (2,2,5) (3,3,4) (4,4,4) (5,5,2) (6,6,3) (7,7,2) (8,9,6)
                      L11 H  (1,1,3) (2,2,5) (3,3,4) (4,4,4) (5,5,2) (6,6,4) (7,7,3) (8,9,5)
                    L10 H  (1,1,4) (2,2,5) (3,3,3) (4,4,3) (5,5,2) (6,6,4) (7,7,3) (8,8,3) (9,9,3)
                  L9 C 13 6
                    L10 H  (1,3,7) (2,2,5) (4,4,2) (5,5,3) (6,6,4) (7,7,3) (8,9,6)
                  L9 C 16 7
                    L10 H  (1,1,4) (2,2,5) (3,3,4) (4,6,7) (5,5,2) (7,7,3) (8,8,1) (9,9,4)
                  L9 C 16 6
                    L10 H  (1,4,7) (1,9,7) (2,2,5) (3,3,4) (4,6,7) (5,5,2) (6,9,8) (7,7,3) (8,8,2)
                  L9 C 36 6
                    L10 H  (1,4,7) (2,2,5) (3,3,4) (5,5,2) (6,8,7) (7,7,3) (9,9,2)
                  L9 C 15 7
                    L10 H  (1,1,4) (2,2,5) (3,3,4) (4,4,4) (5,5,2) (6,6,3) (7,7,2) (8,9,6)
                  L9 H  (1,4,7) (2,2,5) (3,3,4) (5,5,2) (6,6,4) (7,7,3) (8,9,5)
                L8 C 13 7
                  L9 C 17 6
                    L10 C 16 7
                      L11 H  (1,9,7) (2,2,5) (3,3,4) (4,4,3) (5,5,3) (6,6,4) (7,7,3) (8,8,1)
                    L10 C 11 6
                      L11 C 16 6
                        L12 H  (1,1,4) (2,9,8) (3,3,3) (4,4,3) (5,5,3) (6,6,4) (7,7,3) (8,8,2)
                      L11 C 18 7
                        L12 H  (1,1,4) (2,2,5) (3,3,3) (4,4,3) (5,5,3) (6,8,8) (7,7,3) (9,9,1)
                      L11 C 36 6
                        L12 H  (1,1,4) (2,2,5) (3,3,3) (4,7,6) (4,6,7) (5,5,3) (6,8,8) (7,8,6) (9,9,2)
                      L11 C 10 6
                        L12 H  (1,1,3) (2,2,4) (3,3,3) (4,4,3) (5,5,3) (6,6,5) (7,7,3) (8,9,6)
                      L11 H  (1,1,4) (2,2,5) (3,3,3) (4,6,7) (5,5,3) (7,7,3) (8,9,5)
                    L10 C 10 -6
                      L11 R
                    L10 C 12 -5
                      L11 R
                    L10 C 16 6
                      L11 H  (1,1,3) (2,2,5) (3,3,4) (4,6,6) (5,5,3) (7,7,3) (8,8,2) (9,9,4)
                    L10 H  (1,1,3) (2,2,5) (3,3,4) (4,4,3) (5,5,3) (6,6,4) (7,7,2) (8,9,6)
                  L9 C 11 6
                    L10 C 16 7
                      L11 H  (1,1,4) (2,2,5) (3,3,3) (4,4,3) (5,5,3) (6,6,4) (7,7,3) (8,8,1) (9,9,4)
                    L10 C 16 6
                      L11 H  (1,1,4) (2,9,8) (3,3,3) (4,4,3) (5,5,3) (6,6,4) (7,7,3) (8,8,2)
                    L10 C 36 6
                      L11 H  (1,1,4) (2,2,5) (3,3,3) (4,7,6) (4,6,7) (5,5,3) (6,8,8) (7,8,6) (9,9,2)
                    L10 C 12 6
                      L11 C 15 7
                        L12 H  (1,1,4) (2,2,5) (3,3,3) (4,4,2) (5,5,3) (6,6,3) (7,7,2) (8,8,4) (9,9,4)
                      L11 H  (1,1,4) (2,2,5) (3,3,3) (4,4,2) (5,5,3) (6,6,5) (7,7,3) (8,9,5)
                    L10 H  (1,1,4) (2,2,5) (3,3,3) (4,4,3) (5,6,6) (7,7,3) (8,9,6)
                  L9 C 10 -6
                    L10 R
                  L9 C 12 -5
                    L10 R
                  L9 C 16 7
                    L10 H  (1,1,3) (2,2,5) (3,3,4) (4,4,3) (5,5,3) (6,6,4) (7,7,3) (8,8,1) (9,9,4)
                  L9 C 16 6
                    L10 H  (1,1,3) (2,2,5) (3,3,4) (4,6,6) (5,5,3) (7,7,3) (8,8,2) (9,9,4)
                  L9 H  (1,1,3) (2,2,5) (3,3,4) (4,4,3) (5,5,3) (6,6,4) (7,7,2) (8,9,6)
                L8 C 14 -5
                  L9 R
                L8 C 17 6
                  L9 C 16 7
                    L10 H  (1,9,7) (2,2,5) (3,3,4) (4,5,7) (4,6,8) (5,6,6) (7,7,3) (8,8,1)
                  L9 C 11 6
                    L10 C 16 6
                      L11 H  (1,1,4) (2,9,8) (3,3,3) (4,4,4) (5,6,6) (7,7,3) (8,8,2)
                    L10 C 18 7
                      L11 H  (1,1,4) (2,2,5) (3,3,3) (4,4,4) (5,5,3) (6,8,7) (7,7,3) (9,9,1)
                    L10 C 36 6
                      L11 H  (1,1,4) (2,2,5) (3,3,3) (4,5,6) (6,8,7) (7,7,3) (9,9,2)
                    L10 C 10 6
                      L11 H  (1,1,3) (2,2,4) (3,3,3) (4,4,4) (5,5,3) (6,6,4) (7,7,3) (8,9,6)
                    L10 H  (1,1,4) (2,2,5) (3,3,3) (4,5,6) (6,8,6) (7,7,3) (9,9,3)
                  L9 C 10 -6
                    L10 R
                  L9 C 12 -5
                    L10 R
                  L9 C 16 6
                    L10 H  (1,1,3) (2,2,5) (3,3,4) (4,5,7) (4,6,8) (5,6,6) (7,7,3) (8,9,5)
                  L9 H  (1,1,3) (2,2,5) (3,3,4) (4,5,7) (6,6,3) (7,7,2) (8,9,6)
                L8 C 11 6
                  L9 C 16 7
                    L10 H  (1,1,4) (2,9,8) (3,3,3) (4,4,4) (5,5,3) (6,6,4) (7,7,3) (8,8,1)
                  L9 C 16 6
                    L10 H  (1,1,4) (2,9,8) (3,3,3) (4,4,4) (5,6,6) (7,7,3) (8,8,2)
                  L9 C 36 6
                    L10 H  (1,1,4) (2,2,5) (3,3,3) (4,5,6) (6,8,7) (7,7,3) (9,9,2)
                  L9 C 15 7
                    L10 H  (1,1,4) (2,2,5) (3,3,3) (4,4,4) (5,5,3) (6,6,3) (7,7,2) (8,9,6)
                  L9 H  (1,1,4) (2,2,5) (3,3,3) (4,4,4) (5,5,2) (6,6,4) (7,7,3) (8,9,5)
                L8 C 10 -6
                  L9 R
                L8 C 12 -5
                  L9 R
                L8 C 16 7
                  L9 H  (1,1,3) (2,2,5) (3,3,4) (4,5,7) (4,6,8) (5,6,6) (7,7,3) (8,8,1) (9,9,4)
                L8 C 13 6
                  L9 H  (1,1,3) (2,2,5) (3,3,4) (4,4,3) (5,5,3) (6,6,3) (7,7,3) (8,9,6)
                L8 C 31 -5
                  L9 R
                L8 C 16 6
                  L9 H  (1,1,3) (2,2,5) (3,3,4) (4,6,8) (5,5,2) (7,7,3) (8,9,5)
                L8 H  (1,1,3) (2,2,5) (3,3,4) (4,4,5) (5,5,2) (6,6,3) (7,7,2) (8,9,6)
              L7 H  (1,3,7) (2,2,5) (4,6,8) (5,5,2) (7,7,2) (8,9,6)
            L6 C 6 -6
              L7 C 18 7
                L8 C 12 7
                  L9 H  (1,3,7) (2,2,5) (4,6,7) (5,5,3) (7,7,4) (8,9,4)
                L8 C 13 7
                  L9 H  (1,3,7) (2,2,5) (4,6,7) (5,5,3) (7,7,4) (8,9,4)
                L8 H  (1,3,7) (2,2,5) (4,8,6) (4,5,7) (5,7,6) (6,6,4) (7,9,6) (8,9,4)
              L7 C 36 6
                L8 C 12 7
                  L9 C 13 7
                    L10 H  (1,1,4) (2,2,5) (3,3,4) (4,4,0) (5,5,3) (6,9,7) (7,7,4) (8,8,3)
                  L9 H  (1,4,7) (1,6,7) (2,2,5) (3,3,4) (4,6,7) (5,7,6) (8,9,5)
                L8 C 13 7
                  L9 C 11 6
                    L10 C 17 7
                      L11 H  (1,1,4) (2,6,9) (3,3,3) (4,4,3) (5,5,3) (7,7,4) (8,8,3) (9,9,1)
                    L10 C 17 6
                      L11 H  (1,1,4) (2,6,9) (3,3,3) (4,4,3) (5,5,3) (7,7,4) (8,9,4)
                    L10 H  (1,1,4) (2,9,8) (3,3,3) (4,4,3) (5,5,3) (6,6,4) (7,7,3) (8,8,2)
                  L9 H  (1,1,3) (2,2,5) (3,3,4) (4,4,3) (5,5,3) (6,7,7) (6,9,7) (7,9,7) (8,8,2)
                L8 C 14 -5
                  L9 R
                L8 C 11 6
                  L9 H  (1,1,4) (2,6,8) (3,3,3) (4,4,4) (5,8,5) (5,7,6) (7,9,7) (8,9,5)
                L8 C 10 -6
                  L9 R
                L8 C 12 -5
                  L9 R
                L8 C 17 7
                  L9 H  (1,1,3) (2,2,5) (3,3,4) (4,6,8) (5,5,3) (7,7,4) (8,8,2) (9,9,1)
                L8 C 13 6
                  L9 H  (1,1,3) (2,2,5) (3,3,4) (4,4,3) (5,5,3) (6,6,3) (7,9,7) (8,8,2)
                L8 H  (1,1,3) (2,2,5) (3,3,4) (4,6,8) (5,5,2) (7,8,5) (7,9,7) (8,9,5)
              L7 C 12 7
                L8 C 13 7
                  L9 H  (1,9,7) (1,6,8) (2,2,5) (3,3,4) (4,4,0) (5,5,3) (6,9,8) (7,7,4) (8,8,3)
                L8 H  (1,4,7) (1,6,7) (2,2,5) (3,3,4) (4,6,7) (5,7,6) (8,9,5)
              L7 C 13 7
                L8 C 17 7
                  L9 C 11 6
                    L10 H  (1,8,6) (1,9,6) (2,6,9) (3,3,3) (4,4,3) (5,5,3) (7,7,4) (8,9,5)
                  L9 H  (1,1,3) (2,2,5) (3,3,4) (4,4,3) (5,5,3) (6,7,7) (8,8,2) (9,9,3)
                L8 C 11 6
                  L9 C 17 6
                    L10 C 12 6
                      L11 H  (1,1,4) (2,6,9) (3,3,3) (4,4,2) (5,5,3) (7,7,4) (8,9,5)
                    L10 H  (1,1,4) (2,9,8) (3,3,3) (4,4,3) (5,5,3) (6,6,3) (7,7,4) (8,8,2)
                  L9 H  (1,1,4) (2,9,8) (3,3,3) (4,4,3) (5,5,3) (6,6,4) (7,7,3) (8,8,2)
                L8 H  (1,1,3) (2,2,5) (3,3,4) (4,4,3) (5,5,3) (6,6,4) (7,8,5) (7,9,7) (8,9,5)
              L7 C 14 -5
                L8 R
              L7 C 17 7
                L8 C 11 6
                  L9 H  (1,8,6) (1,9,6) (2,6,8) (3,3,3) (4,4,4) (5,5,3) (7,7,4) (8,9,5)
                L8 H  (1,1,3) (2,2,5) (3,3,4) (4,5,7) (4,6,8) (5,6,6) (7,8,5) (9,9,3)
              L7 C 11 6
                L8 H  (1,1,4) (2,6,8) (3,3,3) (4,4,4) (5,8,5) (5,7,6) (7,9,7) (8,9,5)
              L7 C 10 -6
                L8 R
              L7 C 12 -5
                L8 R
              L7 C 17 6
                L8 C 13 6
                  L9 H  (1,1,3) (2,2,5) (3,3,4) (4,4,3) (5,5,3) (6,6,3) (7,9,7) (8,8,2)
                L8 H  (1,1,3) (2,2,5) (3,3,4) (4,6,8) (5,5,2) (7,8,5) (7,9,7) (8,9,5)
              L7 H  (1,1,3) (2,2,5) (3,3,4) (4,5,7) (4,6,8) (5,8,4) (6,9,7) (7,7,3) (8,9,5)
            L6 C 13 -5
              L7 H  (1,9,7) (1,4,8) (2,2,5) (3,3,4) (4,6,8) (5,5,2) (6,7,6) (7,9,6) (8,8,2)
            L6 C 18 7
              L7 H  (1,1,4) (2,2,5) (3,4,7) (5,5,2) (6,6,4) (7,7,3) (8,9,5)
            L6 C 36 6
              L7 H  (1,1,4) (2,2,5) (3,4,7) (5,5,2) (6,6,4) (7,7,3) (8,9,5)
            L6 C 12 7
              L7 H  (1,9,7) (2,2,5) (3,3,4) (4,4,2) (5,5,2) (6,6,4) (7,7,3) (8,8,3)
            L6 C 14 7
              L7 H  (1,9,7) (2,2,5) (3,3,4) (4,4,3) (5,5,2) (6,6,3) (7,7,3) (8,8,3)
            L6 C 17 7
              L7 H  (1,9,6) (2,2,5) (3,4,7) (5,5,2) (6,6,4) (7,7,3) (8,8,3)
            L6 C 14 6
              L7 H  (1,9,7) (2,2,5) (3,3,4) (4,4,3) (5,5,2) (6,6,3) (7,7,3) (8,8,3)
            L6 C 16 7
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,4,4) (5,5,2) (6,6,4) (7,7,2) (8,8,1) (9,9,4)
            L6 C 22 6
              L7 C 17 6
                L8 H  (1,1,4) (2,2,5) (3,4,7) (5,5,2) (6,6,4) (7,7,3) (8,9,5)
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,6,7) (5,5,2) (7,7,2) (8,8,2) (9,9,4)
            L6 C 11 6
              L7 C 17 6
                L8 H  (1,1,4) (2,2,5) (3,3,3) (4,4,4) (5,5,2) (6,6,4) (7,7,3) (8,9,5)
              L7 H  (1,1,4) (2,2,5) (3,3,3) (4,4,4) (5,5,2) (6,6,4) (7,7,2) (8,8,2) (9,9,4)
            L6 H  (1,1,3) (2,2,5) (3,3,4) (4,4,3) (5,5,2) (6,6,4) (7,7,3) (8,9,6)
          L5 C 8 7
            L6 C 4 8
              L7 H  (1,1,4) (2,2,5) (3,4,5) (3,9,6) (4,6,6) (5,5,3) (6,8,8) (7,7,3) (8,9,6)
            L6 C 6 8
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,9,7) (5,8,6) (6,6,2) (7,7,2)
            L6 C 4 -6
              L7 C 16 -5
                L8 R
              L7 C 6 -6
                L8 C 14 -5
                  L9 R
                L8 C 17 7
                  L9 H  (1,1,4) (2,2,5) (3,3,4) (4,6,7) (4,5,8) (5,7,6) (6,8,4) (7,8,4) (9,9,3)
                L8 C 17 6
                  L9 C 12 7
                    L10 H  (1,1,4) (2,2,5) (3,9,6) (4,4,3) (5,7,6) (6,6,3) (8,8,3)
                  L9 H  (1,1,4) (2,2,5) (3,3,4) (4,9,7) (5,6,5) (7,8,5)
                L8 C 12 7
                  L9 H  (1,1,4) (2,2,5) (3,9,6) (4,4,3) (5,7,6) (6,6,3) (8,8,3)
                L8 C 18 7
                  L9 H  (1,4,8) (2,2,5) (3,3,4) (5,5,3) (6,6,3) (7,7,3) (8,8,3) (9,9,1)
                L8 H  (1,1,4) (2,2,5) (3,3,4) (4,9,7) (5,6,5) (7,8,5)
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,9,7) (5,5,3) (6,6,2) (7,7,2) (8,8,3)
            L6 C 6 -6
              L7 C 16 7
                L8 C 12 7
                  L9 C 13 7
                    L10 H  (1,1,4) (2,2,5) (3,3,4) (4,4,0) (5,5,3) (6,6,4) (7,7,3) (8,8,3) (9,9,3)
                  L9 H  (1,1,4) (2,2,5) (3,9,6) (4,5,6) (4,6,7) (5,6,6) (7,7,3) (8,8,3)
                L8 C 13 7
                  L9 H  (1,1,4) (2,2,5) (3,9,6) (3,6,8) (4,9,5) (4,6,6) (5,5,3) (7,7,3) (8,8,3)
                L8 C 14 -5
                  L9 R
                L8 C 11 6
                  L9 H  (1,1,4) (2,2,5) (3,3,3) (4,4,4) (5,6,6) (7,7,3) (8,9,5)
                L8 H  (1,8,6) (2,2,5) (3,3,4) (4,5,7) (4,6,8) (5,6,6) (7,7,3) (9,9,2)
              L7 C 16 6
                L8 C 12 7
                  L9 H  (1,1,4) (2,2,5) (3,9,6) (4,5,6) (6,8,6) (7,7,3)
                L8 C 13 7
                  L9 H  (1,1,4) (2,2,5) (3,9,6) (4,4,3) (5,5,3) (6,8,6) (7,7,3)
                L8 C 14 -5
                  L9 R
                L8 C 17 7
                  L9 H  (1,1,4) (2,2,5) (3,9,6) (4,5,7) (4,6,8) (5,6,6) (7,7,3) (8,8,2)
                L8 C 11 6
                  L9 H  (1,1,4) (2,2,5) (3,3,3) (4,5,6) (6,8,6) (7,7,3) (9,9,3)
                L8 H  (1,1,4) (2,2,5) (3,3,4) (4,9,6) (4,6,8) (5,7,5) (6,9,5) (8,8,3)
              L7 C 15 -5
                L8 R
              L7 C 26 -5
                L8 R
              L7 C 12 7
                L8 C 13 7
                  L9 H  (1,1,4) (2,2,5) (3,3,4) (4,4,0) (5,5,3) (6,6,4) (7,7,2) (8,8,4) (9,9,3)
                L8 H  (1,1,4) (2,2,5) (3,3,4) (4,5,6) (6,6,3) (7,7,2) (8,9,6)
              L7 C 13 7
                L8 C 11 6
                  L9 H  (1,1,4) (2,2,5) (3,3,3) (4,4,3) (5,5,3) (6,6,4) (7,7,2) (8,9,6)
                L8 H  (1,8,7) (2,2,5) (3,3,4) (4,4,3) (5,5,3) (6,6,4) (7,7,2) (9,9,2)
              L7 C 14 -5
                L8 R
              L7 C 11 6
                L8 H  (1,1,4) (2,2,5) (3,3,3) (4,4,4) (5,5,3) (6,6,3) (7,7,2) (8,9,6)
              L7 H  (1,8,7) (2,2,5) (3,3,4) (4,5,7) (6,6,3) (7,7,2) (9,9,2)
            L6 C 16 7
              L7 H  (1,1,4) (2,2,5) (3,9,6) (4,6,8) (5,5,2) (7,7,2) (8,8,3)
            L6 C 16 6
              L7 H  (1,1,4) (2,2,5) (3,9,6) (4,6,8) (5,5,2) (7,7,2) (8,8,3)
            L6 C 26 -5
              L7 R
            L6 C 13 -5
              L7 C 18 -5
                L8 R
              L7 C 14 7
                L8 C 11 6
                  L9 H  (1,1,4) (2,2,5) (3,3,3) (4,4,4) (5,5,2) (6,8,7) (7,7,2) (9,9,3)
                L8 H  (1,1,4) (2,2,5) (3,3,4) (4,6,7) (5,5,2) (7,7,2) (8,8,4) (9,9,1)
              L7 C 11 6
                L8 H  (1,1,4) (2,2,5) (3,3,3) (4,4,4) (5,5,2) (6,6,4) (7,7,2) (8,9,6)
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,6,8) (5,5,2) (7,7,2) (8,8,4) (9,9,1)
            L6 H  (1,1,4) (2,2,5) (3,9,6) (3,4,7) (4,8,8) (5,5,2) (6,6,4) (7,7,2) (8,9,6)
          L5 C 4 -6
            L6 R
          L5 C 17 -5
            L6 R
          L5 C 6 8
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,4,4) (5,5,2) (6,6,2) (7,7,3) (8,9,6)
          L5 C 6 -6
            L6 C 15 -5
              L7 R
            L6 C 4 8
              L7 H  (1,1,4) (2,2,5) (3,4,5) (5,5,3) (6,7,7) (8,9,6)
            L6 C 12 7
              L7 C 13 7
                L8 H  (1,1,4) (2,2,5) (3,3,4) (4,4,0) (5,5,3) (6,6,4) (7,7,4) (8,9,6)
              L7 C 14 -5
                L8 R
              L7 C 17 7
                L8 H  (1,1,4) (2,2,5) (3,3,4) (4,6,6) (4,9,6) (5,5,3) (6,7,6) (7,9,7) (8,8,2)
              L7 C 18 7
                L8 H  (1,4,7) (2,2,5) (3,3,4) (5,5,3) (6,6,3) (7,7,4) (8,9,4)
              L7 C 16 7
                L8 H  (1,1,4) (2,2,5) (3,3,4) (4,6,6) (5,5,3) (7,7,3) (8,9,5)
              L7 C 13 6
                L8 H  (1,1,4) (2,2,5) (3,3,4) (4,4,2) (5,5,3) (6,7,6) (8,9,6)
              L7 H  (1,7,7) (2,2,5) (3,3,4) (4,4,4) (5,5,2) (6,6,3) (8,9,5)
            L6 C 11 -5
              L7 R
            L6 C 17 7
              L7 H  (1,1,4) (2,2,5) (3,3,3) (4,5,6) (6,7,7) (8,8,2) (9,9,3)
            L6 C 18 7
              L7 H  (1,1,4) (2,2,5) (3,3,3) (4,4,4) (5,5,3) (6,7,7) (8,9,4)
            L6 C 16 7
              L7 H  (1,1,4) (2,2,5) (3,3,3) (4,4,4) (5,5,3) (6,6,3) (7,7,3) (8,9,5)
            L6 C 13 7
              L7 H  (1,1,4) (2,7,8) (3,3,3) (4,6,6) (5,5,3) (8,9,6)
            L6 H  (1,1,4) (2,7,8) (3,3,3) (4,5,6) (6,6,3) (8,9,6)
          L5 C 14 -5
            L6 R
          L5 C 4 8
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,4,2) (5,5,2) (6,6,4) (7,7,3) (8,9,6)
          L5 C 13 6
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,4,3) (5,5,2) (6,6,3) (7,7,3) (8,9,6)
          L5 C 16 -5
            L6 R
          L5 C 18 -5
            L6 R
          L5 C 15 7
            L6 H  (1,1,4) (2,2,5) (3,9,7) (4,4,4) (5,5,2) (6,6,2) (7,7,3) (8,8,3)
          L5 C 11 6
            L6 H  (1,1,4) (2,2,5) (3,3,3) (4,4,4) (5,5,2) (6,7,6) (6,9,8) (7,8,5) (8,9,6)
          L5 H  (1,1,4) (2,2,5) (3,3,4) (4,6,6) (5,5,2) (7,7,3) (8,8,3) (9,9,3)
        L4 C 8 -5
          L5 C 6 8
            L6 C 4 8
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,4,2) (5,5,2) (6,6,1) (7,7,3) (8,8,4) (9,9,5)
            L6 C 9 8
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,3) (6,6,1) (7,7,3) (8,8,3) (9,9,2)
            L6 C 4 -6
              L7 C 9 -6
                L8 H  (1,1,4) (2,2,5) (3,3,4) (4,9,8) (5,5,3) (6,6,1) (7,8,5)
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,3) (6,6,1) (7,8,5) (7,9,6) (8,9,6)
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,9,9) (5,5,2) (6,6,1) (7,8,5)
          L5 C 7 8
            L6 S 6 1 5 3117
          L5 C 6 7
            L6 C 4 8
              L7 C 9 8
                L8 H  (1,1,4) (2,2,5) (3,3,4) (4,4,2) (5,5,2) (6,6,4) (7,7,4) (8,8,3) (9,9,2)
              L7 H  (1,1,4) (2,2,5) (3,4,5) (5,5,2) (6,7,6) (6,8,7) (7,8,6) (9,9,5)
            L6 C 9 8
              L7 C 7 7
                L8 S 6 1 6 3124
              L7 H  (1,4,8) (2,2,5) (3,3,4) (5,6,6) (7,7,3) (8,9,4)
            L6 C 4 -6
              L7 C 9 -6
                L8 C 12 -5
                  L9 R
                L8 C 18 -5
                  L9 R
                L8 C 7 7
                  L9 C 15 6
                    L10 C 14 7
                      L11 C 16 7
                        L12 H  (1,1,4) (2,2,5) (3,3,4) (4,9,7) (5,5,3) (6,6,1) (7,7,1) (8,8,3)
                      L11 C 16 6
                        L12 H  (1,1,4) (2,2,5) (3,3,4) (4,9,7) (5,5,3) (6,6,1) (7,7,2) (8,8,3)
                      L11 C 34 -5
                        L12 R
                      L11 C 10 7
                        L12 H  (1,8,6) (2,2,5) (3,3,4) (4,9,8) (5,5,3) (6,6,1) (7,7,3)
                      L11 H  (1,1,4) (2,9,9) (3,3,4) (4,4,3) (5,5,3) (6,6,1) (7,7,3) (8,8,3)
                    L10 C 16 7
                      L11 S 6 1 10 3146
                    L10 C 14 6
                      L11 C 16 6
                        L12 H  (1,1,4) (2,2,5) (3,3,4) (4,9,7) (5,5,3) (6,6,2) (7,7,2) (8,8,3)
                      L11 C 34 -5
                        L12 R
                      L11 C 13 6
                        L12 H  (1,1,4) (2,2,5) (3,3,4) (4,9,7) (5,5,3) (6,7,4) (8,8,3)
                      L11 H  (1,1,4) (2,2,5) (3,3,4) (4,9,8) (5,5,3) (6,7,4) (8,8,2)
                    L10 C 16 6
                      L11 S 6 1 10 3156
                    L10 C 24 -5
                      L11 R
                    L10 C 34 -5
                      L11 R
                    L10 C 10 7
                      L11 C 11 7
                        L12 C 13 7
                          L13 C 17 7
                            L14 H  (1,1,4) (2,2,4) (3,3,4) (4,4,2) (5,5,2) (6,6,3) (7,7,3) (8,8,2) (9,9,2)
                          L13 H  (1,1,3) (2,2,4) (3,3,4) (4,4,2) (5,5,2) (6,6,3) (7,7,3) (8,8,3) (9,9,4)
                        L12 H  (1,1,4) (2,2,4) (3,3,3) (4,9,7) (5,5,3) (6,6,3) (7,7,3) (8,8,3)
                      L11 C 13 7
                        L12 C 17 7
                          L13 H  (1,1,4) (2,2,5) (3,3,4) (4,4,4) (5,5,2) (6,6,3) (7,7,3) (8,8,2) (9,9,2)
                        L12 H  (1,1,3) (2,2,5) (3,3,4) (4,9,7) (5,5,2) (6,6,3) (7,7,3) (8,8,3)
                      L11 C 17 7
                        L12 C 11 6
                          L13 H  (1,1,4) (2,2,4) (3,3,3) (4,4,5) (5,5,3) (6,6,3) (7,7,3) (8,8,2) (9,9,2)
                        L12 H  (1,1,4) (2,2,5) (3,3,4) (4,4,4) (5,5,3) (6,6,3) (7,7,3) (8,8,2) (9,9,2)
                      L11 C 11 6
                        L12 C 13 6
                          L13 H  (1,1,3) (2,2,4) (3,3,3) (4,4,4) (5,5,2) (6,6,3) (7,7,3) (8,8,3) (9,9,4)
                        L12 H  (1,1,3) (2,2,4) (3,3,3) (4,4,5) (5,5,3) (6,6,3) (7,7,3) (8,8,2) (9,9,3)
                      L11 H  (1,1,3) (2,2,5) (3,3,4) (4,9,7) (5,5,3) (6,7,5) (8,8,3)
                    L10 C 11 7
                      L11 S 6 1 10 3182
                    L10 R
                  L9 C 14 7
                    L10 H  (1,1,4) (2,2,5) (3,3,4) (4,9,8) (5,5,3) (6,6,1) (7,7,2) (8,8,3)
                  L9 C 16 7
                    L10 S 6 1 9 3187
                  L9 C 14 6
                    L10 C 16 6
                      L11 H  (1,1,4) (2,2,5) (3,3,4) (4,9,7) (5,5,3) (6,6,2) (7,7,2) (8,8,3)
                    L10 C 34 -5
                      L11 R
                    L10 C 10 7
                      L11 H  (1,8,6) (2,2,5) (3,3,4) (4,9,8) (5,5,3) (6,6,2) (7,7,2)
                    L10 H  (1,1,4) (2,9,9) (3,3,4) (4,4,3) (5,5,3) (6,6,2) (7,7,2) (8,8,3)
                  L9 C 16 6
                    L10 S 6 1 9 3197
                  L9 H  (1,1,4) (2,2,5) (3,3,4) (4,9,8) (5,8,5) (6,6,2) (7,7,2)
                L8 C 16 -5
                  L9 R
                L8 C 14 7
                  L9 H  (1,1,4) (2,2,5) (3,3,4) (4,9,7) (5,5,3) (6,8,6) (7,7,1)
                L8 C 14 6
                  L9 H  (1,1,4) (2,2,5) (3,3,4) (4,9,7) (5,5,3) (6,8,6) (7,7,1)
                L8 C 13 -5
                  L9 R
                L8 C 24 -5
                  L9 R
                L8 C 15 7
                  L9 H  (1,1,4) (2,2,5) (3,3,4) (4,4,4) (5,5,2) (6,6,2) (7,7,1) (8,9,8)
                L8 C 15 6
                  L9 C 17 6
                    L10 H  (1,1,4) (2,2,5) (3,3,4) (4,4,4) (5,5,2) (6,6,3) (7,7,1) (8,9,7)
                  L9 H  (1,1,4) (2,2,5) (3,3,4) (4,9,8) (5,5,2) (6,6,3) (7,7,1) (8,8,3)
                L8 H  (1,1,4) (2,2,5) (3,3,4) (4,9,7) (5,5,2) (6,6,4) (7,7,1) (8,8,3)
              L7 C 7 7
                L8 C 17 -5
                  L9 C 12 -5
                    L10 R
                  L9 C 14 7
                    L10 H  (1,4,8) (2,2,5) (3,3,4) (5,5,3) (6,6,1) (7,7,3) (8,8,2) (9,9,4)
                  L9 C 15 6
                    L10 C 10 6
                      L11 C 14 6
                        L12 H  (1,1,3) (2,2,5) (3,3,4) (4,4,5) (5,5,3) (6,7,4) (8,8,2) (9,9,4)
                      L11 H  (1,1,3) (2,4,9) (3,3,4) (5,5,3) (6,7,5) (8,8,2) (9,9,4)
                    L10 H  (1,1,4) (2,2,5) (3,4,7) (5,5,3) (6,7,5) (8,8,2) (9,9,4)
                  L9 H  (1,4,8) (2,2,5) (3,3,4) (5,5,3) (6,7,4) (8,8,2) (9,9,4)
                L8 C 18 7
                  L9 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,3) (6,7,5) (8,8,2) (9,9,2)
                L8 C 16 7
                  L9 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,3) (6,6,3) (7,7,1) (8,8,2) (9,9,3)
                L8 C 15 6
                  L9 C 16 6
                    L10 H  (1,9,6) (2,2,5) (3,3,4) (4,4,5) (5,5,3) (6,6,3) (7,7,2) (8,8,2)
                  L9 C 14 7
                    L10 H  (1,9,7) (1,4,8) (2,2,5) (3,3,4) (4,7,9) (5,5,3) (6,6,1) (7,9,7) (8,8,2)
                  L9 C 36 6
                    L10 C 14 6
                      L11 C 12 7
                        L12 H  (1,1,4) (2,2,5) (3,3,4) (4,4,3) (5,5,3) (6,6,2) (7,9,7) (8,8,2)
                      L11 C 12 6
                        L12 C 13 6
                          L13 H  (1,1,4) (2,2,5) (3,3,4) (4,4,4) (5,5,2) (6,6,2) (7,9,7) (8,8,2)
                        L12 C 22 -6
                          L13 R
                        L12 C 11 7
                          L13 H  (1,1,4) (2,2,5) (3,3,3) (4,4,3) (5,5,3) (6,6,2) (7,7,4) (8,8,2) (9,9,4)
                        L12 C 10 -6
                          L13 R
                        L12 C 11 6
                          L13 H  (1,1,3) (2,2,4) (3,3,3) (4,4,4) (5,5,3) (6,6,2) (7,7,4) (8,8,2) (9,9,4)
                        L12 C 18 6
                          L13 H  (1,1,3) (2,2,5) (3,3,4) (4,4,5) (5,5,3) (6,6,2) (7,7,4) (8,8,2) (9,9,2)
                        L12 H  (1,1,3) (2,2,5) (3,3,4) (4,4,5) (5,5,3) (6,7,4) (8,8,2) (9,9,4)
                      L11 H  (1,1,4) (2,9,8) (3,3,4) (4,4,4) (5,5,3) (6,7,5) (8,8,2)
                    L10 C 24 -5
                      L11 R
                    L10 C 12 7
                      L11 H  (1,9,7) (2,2,5) (3,3,4) (4,4,4) (5,5,3) (6,7,5) (8,8,2)
                    L10 C 12 6
                      L11 H  (1,9,7) (2,4,9) (3,3,4) (5,5,3) (6,7,5) (8,8,2)
                    L10 C 11 -6
                      L11 R
                    L10 C 22 -5
                      L11 R
                    L10 C 10 6
                      L11 H  (1,1,3) (2,2,4) (3,3,4) (4,4,5) (5,5,3) (6,7,5) (8,8,2) (9,9,4)
                    L10 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,3) (6,7,5) (8,8,2) (9,9,2)
                  L9 C 10 -5
                    L10 R
                  L9 C 14 6
                    L10 H  (1,1,3) (2,2,5) (3,3,4) (4,9,8) (5,5,3) (6,7,5) (8,8,2)
                  L9 H  (1,1,3) (2,4,9) (3,3,4) (5,5,3) (6,7,5) (8,8,2) (9,9,4)
                L8 C 16 6
                  L9 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,3) (6,6,2) (7,7,2) (8,8,2) (9,9,3)
                L8 C 36 6
                  L9 C 14 7
                    L10 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,3) (6,6,1) (7,9,6) (8,8,2)
                  L9 C 14 6
                    L10 H  (1,4,8) (2,2,5) (3,3,4) (5,5,3) (6,6,2) (7,9,6) (8,8,2)
                  L9 C 24 -5
                    L10 R
                  L9 C 12 7
                    L10 H  (1,1,4) (2,2,5) (3,3,4) (4,4,4) (5,5,3) (6,6,2) (7,9,6) (8,8,2)
                  L9 C 34 6
                    L10 H  (1,9,7) (2,2,5) (3,3,4) (4,4,5) (5,5,3) (6,6,2) (7,7,2) (8,8,2)
                  L9 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,3) (6,6,1) (7,7,4) (8,8,2) (9,9,2)
                L8 H  (1,1,3) (2,2,5) (3,3,4) (4,4,5) (5,5,3) (6,6,2) (7,9,6) (8,8,2)
              L7 C 14 7
                L8 H  (1,4,8) (2,2,5) (3,3,4) (5,5,3) (6,7,4) (8,9,6)
              L7 C 14 6
                L8 C 17 7
                  L9 H  (1,9,6) (1,4,8) (2,2,5) (3,3,4) (4,9,7) (5,5,3) (6,6,3) (7,7,2) (8,8,3)
                L8 C 18 7
                  L9 C 15 7
                    L10 H  (1,4,8) (2,2,5) (3,3,4) (5,5,3) (6,6,2) (7,7,2) (8,9,6)
                  L9 C 17 6
                    L10 H  (1,4,8) (2,2,5) (3,3,4) (5,5,3) (6,6,3) (7,7,2) (8,8,3) (9,9,2)
                  L9 H  (1,4,8) (2,2,5) (3,3,4) (5,5,3) (6,6,3) (7,9,5) (8,8,2)
                L8 C 15 7
                  L9 H  (1,4,8) (2,2,5) (3,3,4) (5,5,3) (6,6,2) (7,7,2) (8,9,6)
                L8 C 16 7
                  L9 H  (1,4,8) (2,2,5) (3,3,4) (5,5,3) (6,6,3) (7,7,1) (8,8,2) (9,9,4)
                L8 C 10 6
                  L9 C 16 6
                    L10 H  (1,1,3) (2,2,5) (3,3,4) (4,9,8) (5,5,3) (6,8,5) (7,7,2)
                  L9 H  (1,1,3) (2,2,5) (3,3,4) (4,4,5) (5,5,3) (6,6,3) (7,7,2) (8,8,3) (9,9,2)
                L8 H  (1,1,4) (2,2,5) (3,3,4) (4,9,6) (5,5,3) (6,6,3) (7,7,2) (8,8,3)
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,4,4) (5,5,2) (6,7,5) (8,9,6)
            L6 C 9 -6
              L7 C 7 7
                L8 S 6 1 6 3312
              L7 C 16 -5
                L8 R
              L7 C 14 7
                L8 H  (1,1,4) (2,2,5) (3,9,8) (4,4,4) (5,5,2) (6,8,6) (7,7,1)
              L7 C 14 6
                L8 H  (1,1,4) (2,2,5) (3,4,7) (3,9,8) (4,9,8) (5,5,2) (6,6,3) (7,7,1) (8,8,4)
              L7 C 12 7
                L8 C 15 7
                  L9 H  (1,1,4) (2,2,5) (3,3,4) (4,6,6) (5,5,2) (7,7,1) (8,9,8)
                L8 C 15 6
                  L9 C 13 7
                    L10 H  (1,1,4) (2,2,5) (3,3,4) (4,4,0) (5,5,2) (6,6,4) (7,7,1) (8,8,4) (9,9,5)
                  L9 C 18 7
                    L10 H  (1,1,4) (2,2,5) (3,3,4) (4,4,4) (5,5,2) (6,6,3) (7,7,1) (8,8,4) (9,9,3)
                  L9 H  (1,1,4) (2,2,5) (3,3,4) (4,9,8) (5,5,2) (6,6,3) (7,7,1) (8,8,3)
                L8 H  (1,1,4) (2,2,5) (3,3,4) (4,9,7) (5,5,2) (6,6,4) (7,7,1) (8,8,3)
              L7 C 15 7
                L8 H  (1,1,4) (2,2,5) (3,3,4) (4,6,6) (5,5,2) (7,7,1) (8,9,8)
              L7 C 11 6
                L8 C 15 6
                  L9 H  (1,1,4) (2,2,5) (3,3,3) (4,6,7) (5,5,2) (7,7,1) (8,9,8)
                L8 H  (1,1,4) (2,2,5) (3,3,3) (4,4,4) (5,5,2) (6,6,4) (7,7,1) (8,8,3) (9,9,4)
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,6,7) (5,5,2) (7,7,1) (8,9,7)
            L6 C 7 7
              L7 H  (1,3,7) (2,2,5) (4,6,7) (4,9,9) (5,5,2) (6,7,6) (7,9,7) (8,8,2)
            L6 C 14 7
              L7 H  (1,3,7) (2,2,5) (4,9,9) (5,5,2) (6,8,5) (7,7,2)
            L6 C 14 6
              L7 C 17 7
                L8 H  (1,4,8) (2,2,5) (3,3,4) (5,5,2) (6,6,3) (7,7,2) (8,8,3) (9,9,3)
              L7 C 12 7
                L8 H  (1,1,4) (2,2,5) (3,9,8) (4,4,3) (5,5,2) (6,6,3) (7,7,2) (8,8,3)
              L7 C 18 7
                L8 H  (1,3,7) (2,2,5) (4,9,8) (5,5,2) (6,6,3) (7,7,2) (8,8,3)
              L7 C 11 6
                L8 H  (1,1,4) (2,2,5) (3,3,3) (4,4,4) (5,5,2) (6,6,3) (7,7,2) (8,9,7)
              L7 H  (1,1,3) (2,2,5) (3,3,4) (4,4,5) (5,5,2) (6,6,3) (7,7,2) (8,9,6)
            L6 H  (1,3,7) (2,2,5) (4,4,4) (5,5,2) (6,6,4) (7,7,2) (8,9,6)
          L5 C 7 7
            L6 S 6 1 5 3353
          L5 C 4 8
            L6 C 9 8
              L7 H  (1,3,7) (2,2,5) (4,4,2) (5,5,3) (6,6,4) (7,7,4) (8,8,3) (9,9,2)
            L6 C 9 -6
              L7 H  (1,1,4) (2,2,5) (3,9,8) (4,4,2) (5,6,5) (7,8,6)
            L6 H  (1,3,7) (2,2,5) (4,5,4) (6,7,7) (8,9,7)
          L5 C 9 8
            L6 S 6 1 5 3361
          L5 C 4 -6
            L6 C 14 -5
              L7 R
            L6 C 16 -5
              L7 R
            L6 C 9 -6
              L7 C 12 -5
                L8 R
              L7 C 18 -5
                L8 S 6 1 7 3371
              L7 C 15 7
                L8 H  (1,1,4) (2,2,5) (3,3,4) (4,9,7) (5,5,4) (6,6,1) (7,7,1) (8,8,4)
              L7 C 15 -5
                L8 H  (1,1,4) (2,2,5) (3,3,4) (4,9,6) (5,5,3) (6,7,5) (8,8,3)
              L7 C 13 6
                L8 C 17 6
                  L9 H  (1,1,4) (2,2,5) (3,3,4) (4,9,6) (5,8,7) (6,7,4)
                L8 C 16 -6
                  L9 R
                L8 C 27 -5
                  L9 R
                L8 C 24 6
                  L9 H  (1,1,4) (2,2,5) (3,3,4) (4,9,7) (5,5,3) (6,6,2) (7,7,2) (8,8,3)
                L8 C 25 -5
                  L9 R
                L8 C 10 7
                  L9 H  (1,1,3) (2,2,5) (3,3,4) (4,4,3) (5,5,4) (6,6,1) (7,7,3) (8,8,3) (9,9,3)
                L8 H  (1,1,4) (2,2,5) (3,5,7) (4,4,2) (6,6,1) (7,7,3) (8,8,3) (9,9,5)
              L7 C 17 6
                L8 S 6 1 7 3391
              L7 R
            L6 C 15 7
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,5,8) (6,6,1) (7,7,2) (8,9,6)
            L6 C 17 7
              L7 H  (1,9,6) (1,4,8) (2,2,5) (3,3,4) (4,9,7) (5,8,6) (6,7,5)
            L6 C 18 7
              L7 C 15 -5
                L8 H  (1,1,4) (2,2,5) (3,3,4) (4,4,4) (5,5,3) (6,6,3) (7,7,3) (8,8,2) (9,9,2)
              L7 C 17 6
                L8 H  (1,1,4) (2,2,5) (3,3,4) (4,5,8) (6,7,4) (8,8,3) (9,9,2)
              L7 C 12 -5
                L8 R
              L7 C 16 7
                L8 C 13 6
                  L9 H  (1,1,4) (2,2,5) (3,3,4) (4,9,7) (5,6,5) (7,7,3) (8,8,2)
                L8 H  (1,1,4) (2,2,5) (3,3,4) (4,9,8) (5,5,3) (6,6,2) (7,7,2) (8,8,2)
              L7 H  (1,4,8) (2,2,5) (3,3,4) (5,5,3) (6,6,2) (7,7,3) (8,8,2) (9,9,3)
            L6 C 10 6
              L7 C 15 -5
                L8 H  (1,1,3) (2,2,5) (3,3,4) (4,4,4) (5,5,3) (6,6,3) (7,7,3) (8,8,2) (9,9,3)
              L7 H  (1,1,3) (2,2,5) (3,3,4) (4,5,8) (4,9,9) (5,8,6) (6,7,4) (8,9,6)
            L6 H  (1,1,4) (2,2,5) (3,5,7) (4,9,6) (6,6,3) (7,8,5)
          L5 C 9 -6
            L6 S 6 1 5 3415
          L5 C 15 7
            L6 H  (1,3,7) (2,2,5) (4,5,7) (4,9,9) (5,8,6) (6,6,2) (7,7,2) (8,9,7)
          L5 C 14 7
            L6 C 16 7
              L7 H  (1,3,7) (2,2,5) (4,7,7) (4,9,9) (5,5,2) (6,6,3) (7,9,7) (8,8,2)
            L6 C 16 6
              L7 C 12 7
                L8 H  (1,3,7) (2,2,5) (4,9,8) (5,5,2) (6,6,3) (7,8,5)
              L7 C 18 7
                L8 H  (1,4,8) (2,2,5) (3,9,6) (5,5,2) (6,6,3) (7,7,3) (8,8,3)
              L7 C 10 6
                L8 H  (1,1,3) (2,2,5) (3,3,4) (4,4,5) (5,5,2) (6,7,5) (8,9,6)
              L7 H  (1,1,4) (2,2,5) (3,3,3) (4,4,4) (5,5,2) (6,7,5) (8,9,7)
            L6 H  (1,4,8) (2,2,5) (3,9,6) (5,5,2) (6,7,6) (8,8,3)
          L5 C 16 7
            L6 S 6 1 5 3431
          L5 C 15 -5
            L6 H  (1,3,7) (2,2,5) (4,4,3) (5,5,3) (6,6,3) (7,7,3) (8,8,3) (9,9,3)
          L5 C 12 7
            L6 H  (1,3,7) (2,2,5) (4,5,5) (6,7,6) (8,9,7)
          L5 C 18 7
            L6 S 6 1 5 3437
          L5 C 10 6
            L6 C 11 6
              L7 H  (1,1,3) (2,2,4) (3,3,3) (4,4,4) (5,5,3) (6,7,6) (8,8,3) (9,9,4)
            L6 C 10 -6
              L7 R
            L6 C 12 -5
              L7 R
            L6 C 16 6
              L7 H  (1,1,3) (2,2,5) (3,3,4) (4,5,7) (6,7,5) (8,9,6)
            L6 H  (1,1,3) (2,2,5) (3,3,4) (4,6,7) (4,7,8) (5,5,3) (6,7,6) (8,8,3) (9,9,2)
          L5 C 11 6
            L6 S 6 1 5 3449
          L5 R
        L4 C 7 8
          L5 H  (1,1,4) (2,2,5) (3,3,4) (4,5,8) (6,6,3) (7,7,1) (8,9,5)
        L4 C 8 8
          L5 H  (1,1,4) (2,2,5) (3,3,4) (4,5,8) (6,7,5) (8,8,1) (9,9,3)
        L4 C 7 7
          L5 C 9 8
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,6,8) (5,5,4) (7,7,4) (8,8,0) (9,9,1)
          L5 C 9 7
            L6 C 4 8
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,4,2) (5,5,3) (6,7,7) (8,8,1) (9,9,4)
            L6 C 8 7
              L7 H  (1,9,7) (2,2,5) (3,3,4) (4,4,5) (5,6,6) (5,7,6) (6,7,5) (8,8,1)
            L6 H  (1,9,7) (2,2,5) (3,3,4) (4,4,5) (5,6,6) (5,7,7) (6,7,6) (8,8,0)
          L5 C 4 8
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,4,2) (5,5,3) (6,7,7) (8,9,5)
          L5 C 8 7
            L6 C 6 8
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,3) (6,6,1) (7,7,0) (8,8,3) (9,9,3)
            L6 C 4 -6
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,5,8) (6,7,4) (8,9,5)
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,6,7) (4,9,7) (5,5,3) (6,7,5) (7,8,5) (8,9,5)
          L5 C 4 -6
            L6 C 6 8
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,3) (6,6,1) (7,7,3) (8,9,5)
            L6 C 6 7
              L7 C 17 7
                L8 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,3) (6,6,3) (7,7,3) (8,8,0) (9,9,3)
              L7 C 18 7
                L8 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,3) (6,6,3) (7,8,4) (7,9,5) (8,9,4)
              L7 C 16 7
                L8 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,3) (6,6,3) (7,7,0) (8,8,2) (9,9,4)
              L7 C 17 6
                L8 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,3) (6,7,5) (8,9,4)
              L7 C 27 -6
                L8 R
              L7 C 25 6
                L8 C 14 7
                  L9 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,3) (6,6,1) (7,7,3) (8,8,1) (9,9,4)
                L8 C 14 6
                  L9 C 12 7
                    L10 H  (1,1,4) (2,2,5) (3,3,4) (4,4,3) (5,5,3) (6,6,2) (7,7,3) (8,8,1) (9,9,4)
                  L9 C 12 6
                    L10 C 13 6
                      L11 H  (1,1,4) (2,2,5) (3,3,4) (4,4,4) (5,5,2) (6,6,2) (7,7,3) (8,8,1) (9,9,4)
                    L10 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,3) (6,6,2) (7,9,6) (8,8,1)
                  L9 H  (1,1,4) (2,2,5) (3,3,4) (4,4,4) (5,5,3) (6,6,2) (7,7,3) (8,8,1) (9,9,4)
                L8 H  (1,1,4) (2,4,9) (3,3,4) (5,5,3) (6,6,2) (7,7,3) (8,8,1) (9,9,4)
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,3) (6,7,4) (8,8,1) (9,9,4)
            L6 C 14 -5
              L7 R
            L6 C 16 7
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,5,8) (6,6,1) (7,7,2) (8,8,2) (9,9,4)
            L6 C 16 6
              L7 C 18 7
                L8 H  (1,4,8) (2,2,5) (3,3,4) (5,7,7) (6,6,1) (8,8,2) (9,9,3)
              L7 C 17 7
                L8 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,4) (6,6,1) (7,7,4) (8,8,0) (9,9,3)
              L7 C 18 6
                L8 C 25 6
                  L9 H  (1,1,4) (2,2,5) (3,3,4) (4,9,8) (5,7,6) (6,6,1) (8,8,2)
                L8 C 12 7
                  L9 H  (1,1,4) (2,2,5) (3,3,4) (4,4,3) (5,7,7) (6,6,1) (8,8,2) (9,9,4)
                L8 C 13 6
                  L9 H  (1,1,4) (2,2,5) (3,3,4) (4,9,7) (5,5,3) (6,6,1) (7,7,4) (8,8,2)
                L8 C 10 -5
                  L9 R
                L8 C 14 -6
                  L9 R
                L8 C 22 -6
                  L9 R
                L8 C 27 6
                  L9 H  (1,1,3) (2,2,5) (3,3,4) (4,4,5) (5,5,3) (6,6,1) (7,7,4) (8,8,1) (9,9,4)
                L8 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,3) (6,6,1) (7,7,4) (8,8,2) (9,9,1)
              L7 C 10 -6
                L8 R
              L7 C 27 -5
                L8 R
              L7 C 25 6
                L8 H  (1,1,4) (2,2,5) (3,3,4) (4,5,8) (4,9,9) (5,7,6) (6,6,1) (7,9,6) (8,8,2)
              L7 C 17 6
                L8 H  (1,1,4) (2,2,5) (3,3,4) (4,5,8) (6,6,1) (7,9,6) (8,8,2)
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,5,8) (4,9,9) (5,7,7) (6,6,1) (7,9,7) (8,8,1)
            L6 C 17 7
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,4) (6,6,1) (7,7,4) (8,8,0) (9,9,3)
            L6 C 18 7
              L7 H  (1,4,8) (2,2,5) (3,3,4) (5,7,7) (6,6,1) (8,8,2) (9,9,3)
            L6 C 17 6
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,5,8) (6,6,1) (7,7,4) (8,9,4)
            L6 C 26 -5
              L7 R
            L6 C 27 -6
              L7 R
            L6 C 15 7
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,4) (6,6,1) (7,7,2) (8,8,1) (9,9,4)
            L6 C 25 6
              L7 C 12 7
                L8 H  (1,1,4) (2,2,5) (3,3,4) (4,4,3) (5,5,4) (6,6,1) (7,7,4) (8,8,1) (9,9,4)
              L7 C 13 6
                L8 H  (1,1,4) (2,2,5) (3,3,4) (4,4,4) (5,5,3) (6,6,1) (7,7,4) (8,8,1) (9,9,4)
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,3) (6,6,1) (7,9,7) (8,8,1)
            L6 C 12 7
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,4,3) (5,5,4) (6,6,1) (7,7,4) (8,8,1) (9,9,4)
            L6 C 13 6
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,4,4) (5,5,3) (6,6,1) (7,7,4) (8,8,1) (9,9,4)
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,3) (6,6,1) (7,9,7) (8,8,1)
          L5 C 6 8
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,2) (6,6,1) (7,7,3) (8,8,2) (9,9,4)
          L5 C 6 7
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,6,7) (5,5,2) (7,7,3) (8,9,5)
          L5 C 16 7
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,9,8) (5,5,3) (6,6,2) (7,7,2) (8,8,2)
          L5 C 16 6
            L6 C 18 7
              L7 H  (1,4,8) (2,2,5) (3,3,4) (5,5,3) (6,6,2) (7,9,6) (8,8,2)
            L6 C 12 7
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,5,6) (4,9,7) (5,8,5) (6,6,2) (7,7,4) (8,9,5)
            L6 C 17 7
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,3) (6,6,2) (7,7,4) (8,8,0) (9,9,3)
            L6 C 13 7
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,4,3) (5,5,3) (6,6,2) (7,7,4) (8,9,5)
            L6 C 18 6
              L7 C 14 7
                L8 H  (1,1,4) (2,2,5) (3,3,4) (4,9,8) (5,5,2) (6,6,1) (7,7,4) (8,8,2)
              L7 C 11 6
                L8 H  (1,1,4) (2,4,8) (3,3,3) (5,5,3) (6,6,2) (7,7,4) (8,8,2) (9,9,4)
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,5,7) (6,6,2) (7,9,6) (8,8,2)
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,4,3) (5,5,3) (6,6,2) (7,9,7) (8,8,2)
          L5 C 17 7
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,3) (6,6,2) (7,7,4) (8,8,0) (9,9,3)
          L5 C 18 7
            L6 H  (1,4,8) (2,2,5) (3,3,4) (5,5,3) (6,6,2) (7,9,6) (8,8,2)
          L5 C 12 7
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,5,6) (4,9,7) (5,8,5) (6,6,2) (7,7,4) (8,9,5)
          L5 C 13 7
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,4,3) (5,5,3) (6,6,2) (7,7,4) (8,9,5)
          L5 C 17 6
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,5,7) (6,6,2) (7,7,4) (8,9,4)
          L5 C 26 -5
            L6 R
          L5 C 27 -6
            L6 R
          L5 C 15 7
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,3) (6,6,2) (7,7,2) (8,8,1) (9,9,4)
          L5 C 14 7
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,2) (6,6,1) (7,7,4) (8,8,1) (9,9,4)
          L5 C 11 6
            L6 H  (1,1,4) (2,2,5) (3,3,3) (4,4,4) (5,5,3) (6,6,2) (7,7,4) (8,8,1) (9,9,4)
          L5 H  (1,4,8) (2,2,5) (3,3,4) (5,5,3) (6,6,2) (7,9,7) (8,8,1)
        L4 C 8 7
          L5 C 6 8
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,3) (6,6,1) (7,7,0) (8,8,4) (9,9,4)
          L5 C 6 7
            L6 C 4 8
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,4,2) (5,5,2) (6,6,4) (7,7,0) (8,8,4) (9,9,4)
            L6 C 4 -6
              L7 C 9 8
                L8 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,3) (6,6,4) (7,7,0) (8,8,3) (9,9,0)
              L7 C 9 7
                L8 H  (1,9,7) (2,2,5) (3,3,4) (4,6,8) (5,5,3) (7,7,0) (8,8,3)
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,9,7) (5,5,3) (6,8,7) (7,7,0)
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,6,8) (5,5,2) (7,7,0) (8,9,7)
          L5 C 4 8
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,4,2) (5,5,3) (6,7,5) (8,9,7)
          L5 C 4 -6
            L6 C 14 -5
              L7 R
            L6 C 9 8
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,4) (6,6,3) (7,7,2) (8,8,3) (9,9,0)
            L6 C 9 7
              L7 H  (1,9,7) (2,2,5) (3,3,4) (4,5,8) (6,7,4) (6,8,5) (7,8,4)
            L6 C 16 7
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,6,7) (4,5,8) (5,6,6) (7,7,2) (8,8,2) (9,9,3)
            L6 C 16 6
              L7 C 15 7
                L8 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,4) (6,6,1) (7,7,0) (8,8,4) (9,9,3)
              L7 C 26 6
                L8 C 12 7
                  L9 H  (1,1,4) (2,2,5) (3,9,6) (4,4,3) (5,5,4) (6,6,3) (7,7,2) (8,8,3)
                L8 H  (1,1,4) (2,2,5) (3,3,4) (4,9,7) (5,5,3) (6,8,5) (7,7,2)
              L7 C 12 7
                L8 H  (1,1,4) (2,2,5) (3,9,6) (4,4,3) (5,5,4) (6,8,6) (7,7,2)
              L7 C 18 7
                L8 H  (1,4,8) (2,2,5) (3,3,4) (5,5,3) (6,6,3) (7,7,2) (8,8,4) (9,9,1)
              L7 C 13 6
                L8 H  (1,1,4) (2,2,5) (3,3,4) (4,9,6) (5,5,3) (6,8,6) (7,7,2)
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,3) (6,6,2) (7,7,1) (8,8,4) (9,9,2)
            L6 C 15 7
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,4) (6,6,1) (7,7,0) (8,8,4) (9,9,3)
            L6 C 17 7
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,9,7) (5,6,6) (7,7,2) (8,8,2)
            L6 C 26 6
              L7 C 15 6
                L8 H  (1,1,4) (2,2,5) (3,3,4) (4,5,8) (6,7,3) (8,9,6)
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,9,6) (5,5,3) (6,8,6) (7,7,2)
            L6 C 15 6
              L7 C 12 7
                L8 H  (1,1,4) (2,2,5) (3,9,6) (4,4,3) (5,5,4) (6,8,6) (7,7,2)
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,9,7) (5,5,3) (6,7,3) (8,8,4)
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,9,6) (5,5,3) (6,8,6) (7,7,2)
          L5 C 9 8
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,3) (6,6,4) (7,7,2) (8,8,3) (9,9,0)
          L5 C 9 7
            L6 H  (1,9,7) (2,2,5) (3,3,4) (4,5,7) (6,7,5) (6,8,6) (7,8,4)
          L5 C 16 7
            L6 H  (1,1,4) (2,2,5) (3,9,6) (4,6,8) (5,5,3) (7,7,2) (8,8,2)
          L5 C 14 7
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,9,7) (5,5,2) (6,8,6) (7,7,2)
          L5 C 15 7
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,3) (6,6,2) (7,7,0) (8,8,4) (9,9,3)
          L5 C 16 6
            L6 C 14 6
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,9,6) (5,6,5) (7,7,2) (8,8,4)
            L6 H  (1,1,4) (2,2,5) (3,9,6) (4,4,3) (5,5,3) (6,8,7) (7,7,2)
          L5 C 14 6
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,9,6) (5,6,5) (7,7,2) (8,8,4)
          L5 H  (1,1,4) (2,2,5) (3,9,6) (4,4,3) (5,5,3) (6,8,7) (7,7,2)
        L4 C 9 8
          L5 H  (1,1,4) (2,2,5) (3,3,4) (4,5,8) (4,6,8) (5,6,7) (7,8,5) (9,9,1)
        L4 C 6 8
          L5 C 9 7
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,3) (6,6,1) (7,7,2) (8,8,2) (9,9,4)
          L5 C 4 8
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,4,2) (5,5,2) (6,6,1) (7,7,2) (8,8,4) (9,9,4)
          L5 C 4 -6
            L6 C 17 7
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,3) (6,6,1) (7,7,2) (8,8,2) (9,9,3)
            L6 C 16 7
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,3) (6,6,1) (7,7,0) (8,8,2) (9,9,4)
            L6 C 17 6
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,3) (6,6,1) (7,7,2) (8,9,6)
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,3) (6,6,1) (7,8,3) (9,9,4)
          L5 H  (1,1,4) (2,2,5) (3,3,4) (4,9,8) (5,5,2) (6,6,1) (7,7,2) (8,8,4)
        L4 C 9 7
          L5 C 6 7
            L6 C 4 8
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,4,2) (5,5,2) (6,6,4) (7,7,2) (8,8,2) (9,9,4)
            L6 C 4 -6
              L7 C 15 7
                L8 H  (1,9,7) (2,2,5) (3,3,4) (4,4,5) (5,5,3) (6,6,2) (7,7,2) (8,8,2)
              L7 C 17 7
                L8 H  (1,9,6) (2,2,5) (3,3,4) (4,6,8) (5,5,3) (7,7,2) (8,8,2)
              L7 C 14 7
                L8 H  (1,4,8) (2,2,5) (3,3,4) (5,5,3) (6,7,4) (8,8,2) (9,9,4)
              L7 C 15 6
                L8 H  (1,9,7) (2,2,5) (3,3,4) (4,4,5) (5,5,3) (6,6,3) (7,8,3)
              L7 C 17 6
                L8 H  (1,9,7) (2,2,5) (3,3,4) (4,6,8) (5,5,3) (7,8,3)
              L7 C 14 6
                L8 C 16 7
                  L9 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,3) (6,6,3) (7,7,0) (8,8,0) (9,9,4)
                L8 C 18 7
                  L9 H  (1,4,8) (2,2,5) (3,3,4) (5,5,3) (6,6,3) (7,7,2) (8,8,2) (9,9,3)
                L8 C 16 6
                  L9 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,3) (6,6,3) (7,8,2) (9,9,4)
                L8 H  (1,4,8) (2,2,5) (3,3,4) (5,5,3) (6,8,4) (7,7,2) (9,9,4)
              L7 C 24 -5
                L8 R
              L7 C 16 7
                L8 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,3) (6,6,4) (7,7,0) (8,8,0) (9,9,4)
              L7 C 18 7
                L8 H  (1,1,4) (2,2,5) (3,3,4) (4,6,8) (5,5,3) (7,7,2) (8,9,4)
              L7 C 16 6
                L8 H  (1,1,4) (2,2,5) (3,3,4) (4,6,8) (5,5,3) (7,8,2) (9,9,4)
              L7 C 25 -5
                L8 R
              L7 C 26 -5
                L8 R
              L7 C 36 6
                L8 H  (1,9,6) (2,2,5) (3,3,4) (4,4,5) (5,5,3) (6,6,3) (7,7,2) (8,8,2)
              L7 H  (1,7,5) (1,9,7) (2,2,5) (3,3,4) (4,4,5) (5,5,3) (6,6,3) (7,9,5) (8,8,2)
            L6 H  (1,9,7) (2,2,5) (3,3,4) (4,6,8) (5,5,2) (7,7,2) (8,8,2)
          L5 C 4 8
            L6 H  (1,9,7) (2,2,5) (3,3,4) (4,4,2) (5,5,3) (6,7,7) (8,8,2)
          L5 C 4 -6
            L6 C 14 -5
              L7 R
            L6 C 17 7
              L7 H  (1,9,6) (2,2,5) (3,3,4) (4,5,8) (6,7,5) (8,8,2)
            L6 C 15 7
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,5,8) (6,6,1) (7,7,2) (8,8,2) (9,9,4)
            L6 C 16 7
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,5,8) (6,6,3) (7,7,2) (8,8,0) (9,9,4)
            L6 C 17 6
              L7 C 15 6
                L8 H  (1,9,7) (1,4,8) (2,2,5) (3,3,4) (4,5,8) (5,8,5) (6,7,5) (8,9,5)
              L7 H  (1,9,7) (2,2,5) (3,3,4) (4,4,4) (5,5,3) (6,7,5) (8,8,2)
            L6 H  (1,9,7) (2,2,5) (3,3,4) (4,5,8) (6,7,4) (8,8,2)
          L5 C 15 7
            L6 H  (1,4,8) (2,2,5) (3,3,4) (5,5,3) (6,6,2) (7,7,2) (8,8,2) (9,9,4)
          L5 C 17 7
            L6 H  (1,3,7) (2,2,5) (4,5,7) (6,7,6) (8,8,2) (9,9,3)
          L5 C 14 7
            L6 H  (1,4,8) (2,2,5) (3,3,4) (5,5,2) (6,7,5) (8,8,2) (9,9,4)
          L5 C 16 7
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,6,8) (5,5,3) (7,7,2) (8,8,0) (9,9,4)
          L5 C 17 6
            L6 C 15 6
              L7 H  (1,9,7) (2,2,5) (3,3,4) (4,5,7) (6,7,5) (8,8,2)
            L6 C 24 -6
              L7 R
            L6 C 12 7
              L7 H  (1,9,7) (2,2,5) (3,3,4) (4,4,3) (5,5,3) (6,7,6) (8,8,2)
            L6 C 11 6
              L7 H  (1,1,4) (2,9,8) (3,3,3) (4,6,7) (5,5,3) (7,7,3) (8,8,2)
            L6 C 10 -6
              L7 R
            L6 C 12 -5
              L7 R
            L6 C 13 7
              L7 H  (1,1,3) (2,2,5) (3,3,4) (4,4,3) (5,5,3) (6,6,4) (7,9,6) (8,8,2)
            L6 C 16 6
              L7 H  (1,1,3) (2,2,5) (3,3,4) (4,5,7) (4,6,8) (5,7,5) (6,7,5) (8,8,2) (9,9,4)
            L6 C 25 -5
              L7 R
            L6 C 36 6
              L7 H  (1,1,3) (2,2,5) (3,3,4) (4,5,7) (4,6,8) (5,9,6) (6,9,6) (7,7,3) (8,8,2)
            L6 C 13 6
              L7 H  (1,1,3) (2,2,5) (3,3,4) (4,4,3) (5,5,3) (6,6,4) (7,9,6) (8,8,2)
            L6 H  (1,1,3) (2,2,5) (3,3,4) (4,4,5) (5,5,2) (6,6,3) (7,7,3) (8,8,1) (9,9,4)
          L5 H  (1,9,7) (2,2,5) (3,3,4) (4,5,7) (6,7,5) (8,8,2)
        L4 C 6 7
          L5 C 4 8
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,4,2) (5,5,2) (6,6,4) (7,7,2) (8,9,7)
          L5 C 4 -6
            L6 C 15 -5
              L7 R
            L6 C 17 7
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,9,7) (5,5,3) (6,6,3) (7,7,2) (8,8,2)
            L6 C 17 6
              L7 C 14 7
                L8 C 18 7
                  L9 H  (1,4,8) (2,2,5) (3,3,4) (5,5,3) (6,6,2) (7,7,2) (8,8,3) (9,9,3)
                L8 C 18 6
                  L9 H  (1,7,5) (2,2,5) (3,3,4) (4,4,5) (5,5,3) (6,6,2) (8,9,6)
                L8 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,3) (6,6,2) (7,7,2) (8,9,5)
              L7 C 18 7
                L8 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,3) (6,6,3) (7,7,2) (8,9,4)
              L7 C 14 6
                L8 C 18 6
                  L9 H  (1,7,5) (2,2,5) (3,3,4) (4,6,7) (4,9,8) (5,5,3) (6,8,6) (8,9,6)
                L8 H  (1,1,4) (2,2,5) (3,3,4) (4,6,7) (5,5,3) (7,7,2) (8,9,5)
              L7 C 24 -5
                L8 R
              L7 C 18 6
                L8 H  (1,7,5) (2,4,9) (3,3,4) (5,5,3) (6,6,3) (8,9,6)
              L7 H  (1,1,4) (2,4,9) (3,3,4) (5,5,3) (6,6,3) (7,7,2) (8,9,5)
            L6 C 16 -5
              L7 R
            L6 C 14 7
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,3) (6,6,2) (7,8,3) (9,9,4)
            L6 C 14 6
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,6,7) (5,5,3) (7,8,3) (9,9,4)
            L6 C 24 -5
              L7 R
            L6 C 18 7
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,3) (6,6,3) (7,8,3) (9,9,3)
            L6 H  (1,1,4) (2,4,9) (3,3,4) (5,5,3) (6,6,3) (7,8,3) (9,9,4)
          L5 C 14 7
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,9,8) (5,5,2) (6,7,4) (6,8,6) (7,8,5)
          L5 C 17 7
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,6,8) (5,5,2) (7,7,2) (8,8,2) (9,9,3)
          L5 C 14 6
            L6 C 16 7
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,2) (6,6,3) (7,7,0) (8,8,2) (9,9,4)
            L6 C 17 6
              L7 C 15 7
                L8 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,2) (6,6,2) (7,7,2) (8,9,6)
              L7 C 18 7
                L8 H  (1,4,8) (2,2,5) (3,3,4) (5,5,2) (6,6,3) (7,7,2) (8,8,3) (9,9,3)
              L7 C 12 7
                L8 H  (1,1,4) (2,2,5) (3,3,4) (4,4,3) (5,5,2) (6,6,3) (7,7,2) (8,9,6)
              L7 C 11 6
                L8 H  (1,1,4) (2,8,8) (3,3,3) (4,4,4) (5,5,2) (6,6,3) (7,7,2) (9,9,4)
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,2) (6,6,3) (7,7,2) (8,9,5)
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,2) (6,6,3) (7,8,3) (9,9,4)
          L5 C 15 7
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,4,4) (5,5,2) (6,6,3) (7,7,2) (8,9,6)
          L5 C 16 7
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,4,4) (5,5,2) (6,6,4) (7,7,0) (8,8,2) (9,9,4)
          L5 C 17 6
            L6 C 15 6
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,6,7) (5,5,2) (7,7,2) (8,9,6)
            L6 C 12 7
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,6,7) (5,5,2) (7,7,2) (8,9,6)
            L6 C 18 7
              L7 H  (1,3,7) (2,2,5) (4,4,4) (5,5,2) (6,6,4) (7,7,2) (8,8,3) (9,9,3)
            L6 C 11 6
              L7 H  (1,1,4) (2,2,5) (3,3,3) (4,4,4) (5,5,2) (6,6,4) (7,7,2) (8,9,6)
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,4,4) (5,5,2) (6,6,4) (7,7,2) (8,9,5)
          L5 H  (1,1,4) (2,2,5) (3,3,4) (4,4,4) (5,5,2) (6,6,4) (7,8,3) (9,9,4)
        L4 C 4 8
          L5 C 15 7
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,4,2) (5,5,3) (6,6,3) (7,7,2) (8,9,6)
          L5 C 16 7
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,4,2) (5,5,3) (6,6,4) (7,7,2) (8,8,2) (9,9,4)
          L5 C 17 7
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,4,2) (5,5,3) (6,7,7) (8,8,2) (9,9,3)
          L5 C 16 6
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,6,5) (5,5,3) (7,8,5) (9,9,4)
          L5 H  (1,1,4) (2,2,5) (3,3,4) (4,6,5) (4,7,5) (5,5,3) (6,7,7) (8,9,6)
        L4 C 4 -6
          L5 C 14 -5
            L6 R
          L5 C 16 7
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,6,7) (4,5,8) (5,6,6) (7,7,2) (8,9,5)
          L5 C 17 7
            L6 C 15 7
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,4) (6,6,1) (7,7,2) (8,8,2) (9,9,3)
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,9,7) (5,8,5) (6,7,5)
          L5 C 16 6
            L6 C 18 7
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,6,7) (4,5,8) (5,6,6) (7,8,4) (9,9,3)
            L6 C 15 7
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,5,8) (6,6,1) (7,7,2) (8,9,6)
            L6 C 17 6
              L7 C 18 6
                L8 H  (1,1,4) (2,2,5) (3,3,4) (4,9,7) (5,6,6) (7,8,4)
              L7 C 10 -6
                L8 R
              L7 C 27 -5
                L8 R
              L7 C 15 6
                L8 H  (1,1,4) (2,2,5) (3,3,4) (4,5,8) (6,6,2) (7,8,4) (9,9,3)
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,4,4) (5,5,3) (6,8,5) (6,9,5) (7,7,3) (8,9,5)
            L6 C 27 -6
              L7 R
            L6 C 15 6
              L7 C 12 7
                L8 H  (1,1,4) (2,2,5) (3,3,4) (4,4,3) (5,7,6) (6,6,2) (8,8,2) (9,9,4)
              L7 C 13 6
                L8 H  (1,1,4) (2,2,5) (3,3,4) (4,4,4) (5,7,5) (6,6,2) (8,8,2) (9,9,4)
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,3) (6,7,4) (8,9,5)
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,5,6) (6,6,3) (7,8,4) (9,9,4)
          L5 C 17 -5
            L6 R
          L5 C 15 7
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,5,8) (6,6,1) (7,7,2) (8,9,6)
          L5 C 18 7
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,5,8) (6,7,5) (8,9,4)
          L5 C 15 6
            L6 C 18 6
              L7 C 12 7
                L8 H  (1,1,4) (2,2,5) (3,3,4) (4,5,6) (6,7,5) (8,9,6)
              L7 C 13 6
                L8 C 24 6
                  L9 H  (1,1,4) (2,9,8) (3,3,4) (4,4,4) (5,5,2) (6,6,3) (7,8,5)
                L8 H  (1,7,7) (2,9,8) (3,3,4) (4,4,4) (5,5,3) (6,6,1) (8,8,3)
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,3) (6,7,4) (8,9,5)
            L6 C 10 -6
              L7 R
            L6 C 27 -5
              L7 R
            L6 C 12 7
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,4,3) (5,5,4) (6,7,5) (8,9,5)
            L6 C 13 6
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,4,4) (5,5,3) (6,7,5) (8,9,5)
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,3) (6,7,4) (8,9,5)
          L5 H  (1,1,4) (2,2,5) (3,3,4) (4,5,6) (6,7,5) (8,9,6)
        L4 C 15 7
          L5 H  (1,1,4) (2,2,5) (3,3,4) (4,5,7) (6,6,2) (7,7,2) (8,9,6)
        L4 C 16 7
          L5 H  (1,1,4) (2,2,5) (3,3,4) (4,5,7) (4,6,8) (5,7,5) (6,7,5) (8,9,5)
        L4 C 17 7
          L5 H  (1,1,4) (2,2,5) (3,9,6) (4,5,7) (6,7,6) (8,8,2)
        L4 C 14 7
          L5 C 16 6
            L6 C 18 7
              L7 H  (1,4,8) (2,2,5) (3,3,4) (5,5,2) (6,6,3) (7,7,3) (8,9,5)
            L6 C 12 7
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,9,7) (5,5,2) (6,6,3) (7,8,5)
            L6 C 11 6
              L7 H  (1,1,4) (2,2,5) (3,3,3) (4,4,4) (5,5,2) (6,6,3) (7,8,5) (9,9,4)
            L6 C 10 -6
              L7 R
            L6 C 12 -5
              L7 R
            L6 C 17 6
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,9,7) (5,5,2) (6,6,3) (7,8,5)
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,9,8) (5,5,2) (6,6,3) (7,8,4)
          L5 C 17 -5
            L6 R
          L5 C 18 7
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,2) (6,6,3) (7,7,3) (8,9,4)
          L5 C 12 7
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,4,4) (5,5,2) (6,7,5) (8,9,6)
          L5 C 11 6
            L6 H  (1,1,4) (2,2,5) (3,3,3) (4,4,4) (5,5,2) (6,6,3) (7,7,3) (8,9,6)
          L5 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,2) (6,7,5) (8,9,5)
        L4 C 16 6
          L5 C 14 6
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,9,8) (5,6,5) (7,8,4)
          L5 C 12 -5
            L6 R
          L5 C 13 -5
            L6 R
          L5 C 24 -5
            L6 R
          L5 C 18 7
            L6 H  (1,3,7) (2,2,5) (4,4,3) (5,5,3) (6,9,6) (7,7,3) (8,8,3)
          L5 C 17 6
            L6 H  (1,1,4) (2,2,5) (3,9,7) (4,4,3) (5,5,3) (6,7,5) (8,8,3)
          L5 C 27 -6
            L6 R
          L5 C 15 6
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,4,3) (5,5,3) (6,7,5) (8,8,2) (9,9,4)
          L5 C 24 -6
            L6 R
          L5 C 11 6
            L6 H  (1,1,4) (2,7,7) (3,3,3) (4,4,2) (5,5,3) (6,6,4) (8,8,3) (9,9,4)
          L5 H  (1,1,4) (2,2,5) (3,3,4) (4,4,3) (5,5,3) (6,9,7) (7,8,4)
        L4 C 17 -5
          L5 R
        L4 C 14 6
          L5 C 18 7
            L6 H  (1,3,7) (2,2,5) (4,7,8) (5,5,3) (6,6,3) (8,9,4)
          L5 C 12 7
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,5,5) (6,7,6) (8,9,6)
          L5 C 11 6
            L6 H  (1,1,4) (2,4,8) (2,9,8) (3,3,3) (4,7,7) (5,5,3) (6,6,3) (7,8,6) (8,9,6)
          L5 C 10 -6
            L6 R
          L5 C 12 -5
            L6 R
          L5 C 15 6
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,5,7) (4,7,8) (5,6,5) (6,7,5) (8,9,5)
          L5 C 24 -6
            L6 R
          L5 C 25 -5
            L6 R
          L5 C 18 6
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,2) (6,6,3) (7,7,3) (8,9,4)
          L5 H  (1,1,4) (2,2,5) (3,3,4) (4,4,3) (5,5,2) (6,6,3) (7,7,3) (8,9,5)
        L4 C 12 -5
          L5 R
        L4 C 13 -5
          L5 R
        L4 C 24 -5
          L5 R
        L4 C 15 6
          L5 H  (1,1,4) (2,2,5) (3,3,4) (4,4,3) (5,5,3) (6,7,5) (8,9,6)
        L4 C 24 -6
          L5 R
        L4 C 25 -5
          L5 R
        L4 C 18 7
          L5 H  (1,3,7) (2,2,5) (4,4,3) (5,5,3) (6,9,6) (7,7,3) (8,8,3)
        L4 C 18 6
          L5 C 11 6
            L6 H  (1,1,4) (2,9,8) (3,3,3) (4,4,2) (5,5,3) (6,6,4) (7,7,3) (8,8,3)
          L5 H  (1,9,6) (1,6,7) (2,2,5) (3,3,4) (4,4,3) (5,5,3) (6,9,6) (7,7,3) (8,8,3)
        L4 H  (1,1,4) (2,2,5) (3,3,4) (4,4,3) (5,5,3) (6,7,6) (6,9,7) (7,8,5) (8,9,5)
      L3 C 8 -5
        L4 S 6 1 3 4003
      L3 C 6 -5
        L4 C 7 -5
          L5 C 4 8
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,5,3) (6,6,4) (7,7,4) (8,9,6)
          L5 C 9 8
            L6 S 6 1 5 4009
          L5 C 5 8
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,5,3) (6,6,4) (7,7,4) (8,9,6)
          L5 C 8 8
            L6 S 6 1 5 4013
          L5 C 4 7
            L6 C 8 7
              L7 C 5 7
                L8 C 9 7
                  L9 C 13 6
                    L10 C 15 6
                      L11 H  (1,3,7) (2,2,5) (4,5,6) (6,6,3) (7,7,3) (8,9,6)
                    L10 H  (1,3,7) (2,2,5) (4,5,5) (6,6,4) (7,7,4) (8,9,5)
                  L9 C 17 6
                    L10 S 6 1 9 4023
                  L9 C 15 6
                    L10 H  (1,3,7) (2,2,5) (4,5,6) (6,6,3) (7,7,3) (8,9,6)
                  L9 H  (1,3,7) (2,2,5) (4,5,5) (6,6,4) (7,7,4) (8,9,5)
                L8 C 16 7
                  L9 C 13 6
                    L10 C 12 7
                      L11 H  (1,1,4) (2,2,5) (3,9,6) (4,4,1) (5,7,7) (6,6,4) (8,8,3)
                    L10 C 14 7
                      L11 H  (1,1,4) (2,2,5) (3,3,4) (4,4,4) (5,5,1) (6,6,4) (7,7,4) (8,9,4)
                    L10 C 22 6
                      L11 H  (1,1,4) (2,2,5) (3,3,4) (4,4,2) (5,7,7) (6,6,4) (8,9,4)
                    L10 C 32 6
                      L11 H  (1,1,4) (2,2,5) (3,4,7) (5,5,2) (6,6,4) (7,7,4) (8,9,4)
                    L10 C 11 6
                      L11 H  (1,1,4) (2,2,5) (3,3,3) (4,5,6) (6,6,4) (7,7,4) (8,9,4)
                    L10 H  (1,8,6) (2,2,5) (3,3,4) (4,4,3) (5,7,6) (6,6,4) (9,9,2)
                  L9 C 22 6
                    L10 H  (1,1,4) (2,2,5) (3,3,4) (4,4,2) (5,7,7) (6,6,4) (8,9,4)
                  L9 C 32 6
                    L10 H  (1,1,4) (2,2,5) (3,4,7) (5,5,2) (6,6,4) (7,7,4) (8,9,4)
                  L9 C 17 7
                    L10 H  (1,1,4) (2,2,5) (3,3,4) (4,5,6) (6,6,4) (7,7,4) (8,8,0) (9,9,3)
                  L9 C 18 7
                    L10 H  (1,3,7) (2,2,5) (4,5,6) (6,6,4) (7,7,4) (8,8,3) (9,9,1)
                  L9 C 11 6
                    L10 H  (1,1,4) (2,8,6) (3,3,3) (4,5,6) (6,6,4) (7,7,4) (9,9,3)
                  L9 H  (1,1,4) (2,2,5) (3,3,4) (4,5,5) (6,6,4) (7,7,4) (8,8,2) (9,9,2)
                L8 C 26 6
                  L9 C 13 6
                    L10 C 12 7
                      L11 H  (1,1,4) (2,2,5) (3,3,4) (4,4,1) (5,7,7) (6,6,4) (8,9,5)
                    L10 C 14 7
                      L11 H  (1,1,4) (2,2,5) (3,4,7) (5,5,1) (6,6,4) (7,7,4) (8,9,5)
                    L10 C 15 6
                      L11 H  (1,1,4) (2,2,5) (3,3,4) (4,5,6) (6,6,3) (7,7,3) (8,9,5)
                    L10 H  (1,1,4) (2,2,5) (3,3,4) (4,5,5) (6,6,4) (7,7,4) (8,9,4)
                  L9 C 17 7
                    L10 H  (1,1,4) (2,2,5) (3,3,4) (4,5,6) (6,6,4) (7,9,6) (8,8,1)
                  L9 C 17 6
                    L10 C 22 6
                      L11 H  (1,1,4) (2,2,5) (3,3,4) (4,4,2) (5,7,7) (6,8,6) (6,9,6) (8,9,5)
                    L10 C 32 6
                      L11 H  (1,1,4) (2,2,5) (3,4,7) (5,5,2) (6,6,4) (7,8,6) (7,9,6) (8,9,5)
                    L10 C 18 7
                      L11 H  (1,3,7) (2,2,5) (4,5,6) (6,6,4) (7,7,4) (8,8,3) (9,9,1)
                    L10 C 11 6
                      L11 H  (1,1,4) (2,7,8) (3,3,3) (4,5,6) (6,9,6) (8,8,3)
                    L10 H  (1,1,4) (2,2,5) (3,3,4) (4,5,5) (6,6,4) (7,8,6) (9,9,2)
                  L9 C 22 6
                    L10 H  (1,1,4) (2,2,5) (3,4,5) (5,6,7) (7,8,7) (9,9,2)
                  L9 C 32 6
                    L10 H  (1,1,4) (2,2,5) (3,4,7) (3,7,8) (4,5,5) (5,6,5) (6,8,7) (7,8,7) (9,9,2)
                  L9 C 15 6
                    L10 H  (1,1,4) (2,2,5) (3,3,4) (4,5,6) (6,6,3) (7,7,3) (8,9,5)
                  L9 H  (1,1,4) (2,2,5) (3,3,4) (4,5,5) (6,6,4) (7,7,4) (8,9,4)
                L8 C 16 -5
                  L9 R
                L8 C 13 6
                  L9 C 15 6
                    L10 H  (1,1,4) (2,2,5) (3,9,6) (4,5,6) (6,6,3) (7,7,3) (8,8,3)
                  L9 C 14 -5
                    L10 R
                  L9 C 35 -5
                    L10 R
                  L9 C 12 7
                    L10 H  (1,1,4) (2,2,5) (3,3,4) (4,4,1) (5,5,3) (6,6,4) (7,7,4) (8,8,3) (9,9,2)
                  L9 C 22 6
                    L10 H  (1,1,4) (2,2,5) (3,3,4) (4,5,4) (6,6,4) (7,7,4) (8,8,3) (9,9,2)
                  L9 C 11 6
                    L10 H  (1,1,4) (2,2,5) (3,3,3) (4,5,5) (6,6,4) (7,7,4) (8,8,3) (9,9,2)
                  L9 H  (1,1,4) (2,2,5) (3,3,4) (4,5,4) (6,6,4) (7,7,4) (8,8,3) (9,9,2)
                L8 C 17 7
                  L9 C 15 6
                    L10 H  (1,1,4) (2,2,5) (3,3,4) (4,5,6) (6,6,3) (7,7,3) (8,8,2) (9,9,3)
                  L9 H  (1,1,4) (2,2,5) (3,3,4) (4,5,5) (6,6,4) (7,7,4) (8,8,2) (9,9,2)
                L8 C 35 -5
                  L9 R
                L8 C 15 6
                  L9 H  (1,1,4) (2,2,5) (3,9,6) (4,5,6) (6,6,3) (7,7,3) (8,8,3)
                L8 C 14 -5
                  L9 R
                L8 C 22 6
                  L9 H  (1,1,4) (2,2,5) (3,4,5) (5,5,3) (6,6,4) (7,7,4) (8,8,3) (9,9,2)
                L8 C 18 7
                  L9 H  (1,1,4) (2,2,5) (3,3,4) (4,5,5) (6,6,4) (7,7,4) (8,8,3) (9,9,1)
                L8 C 10 -5
                  L9 R
                L8 C 11 6
                  L9 H  (1,1,4) (2,2,4) (3,3,3) (4,5,5) (6,6,4) (7,7,4) (8,8,3) (9,9,2)
                L8 H  (1,1,4) (2,2,5) (3,3,4) (4,5,4) (6,6,4) (7,7,4) (8,8,3) (9,9,2)
              L7 C 9 7
                L8 C 12 7
                  L9 H  (1,3,7) (2,2,5) (4,5,4) (6,6,4) (7,7,4) (8,9,6)
                L8 C 22 6
                  L9 C 17 6
                    L10 C 15 6
                      L11 H  (1,3,7) (2,2,5) (4,6,7) (5,5,2) (7,7,3) (8,9,6)
                    L10 H  (1,3,7) (2,2,5) (4,5,5) (6,6,4) (7,7,4) (8,9,5)
                  L9 C 13 7
                    L10 H  (1,3,7) (2,2,5) (4,4,1) (5,5,3) (6,6,4) (7,7,4) (8,9,6)
                  L9 C 15 7
                    L10 H  (1,3,7) (2,2,5) (4,6,7) (5,5,2) (7,7,3) (8,9,6)
                  L9 H  (1,3,7) (2,2,5) (4,5,5) (6,6,4) (7,7,4) (8,9,5)
                L8 C 13 7
                  L9 C 17 6
                    L10 C 15 6
                      L11 H  (1,3,7) (2,2,5) (4,4,3) (5,5,2) (6,6,4) (7,7,3) (8,9,6)
                    L10 C 14 -5
                      L11 R
                    L10 C 16 -5
                      L11 R
                    L10 C 18 7
                      L11 H  (1,3,7) (2,2,5) (4,4,3) (5,5,3) (6,6,4) (7,7,4) (8,8,3) (9,9,1)
                    L10 C 36 6
                      L11 H  (1,3,7) (2,2,5) (4,4,3) (5,5,3) (6,6,4) (7,7,4) (8,9,4)
                    L10 C 10 6
                      L11 H  (1,1,3) (2,5,7) (3,3,4) (4,4,3) (6,6,4) (7,7,4) (8,9,5)
                    L10 H  (1,1,4) (2,2,5) (3,3,3) (4,4,3) (5,5,3) (6,6,4) (7,7,4) (8,9,4)
                  L9 C 15 7
                    L10 H  (1,3,7) (2,2,5) (4,4,3) (5,5,2) (6,6,4) (7,7,3) (8,9,6)
                  L9 C 14 -5
                    L10 R
                  L9 C 16 -5
                    L10 R
                  L9 C 36 6
                    L10 H  (1,3,7) (2,2,5) (4,4,3) (5,5,3) (6,6,4) (7,7,4) (8,9,4)
                  L9 C 11 6
                    L10 C 15 6
                      L11 H  (1,1,4) (2,2,5) (3,3,3) (4,4,3) (5,5,2) (6,6,3) (7,7,3) (8,8,2) (9,9,4)
                    L10 C 10 6
                      L11 H  (1,1,3) (2,2,4) (3,3,3) (4,4,3) (5,5,3) (6,6,4) (7,7,4) (8,9,5)
                    L10 H  (1,1,4) (2,2,5) (3,3,3) (4,4,3) (5,5,3) (6,6,4) (7,7,4) (8,9,4)
                  L9 H  (1,1,3) (2,2,5) (3,3,4) (4,4,2) (5,5,2) (6,6,4) (7,7,4) (8,9,5)
                L8 C 31 -5
                  L9 R
                L8 C 17 6
                  L9 C 15 6
                    L10 H  (1,3,7) (2,2,5) (4,6,7) (5,5,2) (7,7,3) (8,9,6)
                  L9 C 14 -5
                    L10 R
                  L9 C 16 -5
                    L10 R
                  L9 C 18 7
                    L10 H  (1,1,4) (2,2,5) (3,5,6) (3,4,7) (4,5,6) (6,6,4) (7,7,4) (8,8,3) (9,9,1)
                  L9 C 36 6
                    L10 H  (1,1,4) (2,2,5) (3,5,6) (3,4,7) (4,5,6) (6,6,4) (7,7,4) (8,9,4)
                  L9 C 10 6
                    L10 H  (1,1,3) (2,5,7) (2,4,8) (3,3,4) (4,5,6) (6,6,4) (7,7,4) (8,9,5)
                  L9 H  (1,1,4) (2,2,5) (3,3,3) (4,5,6) (6,6,4) (7,7,4) (8,9,4)
                L8 C 15 7
                  L9 H  (1,3,7) (2,2,5) (4,6,7) (5,5,2) (7,7,3) (8,9,6)
                L8 C 14 -5
                  L9 R
                L8 C 16 -5
                  L9 R
                L8 C 36 6
                  L9 H  (1,9,5) (2,2,5) (3,5,6) (3,4,7) (4,5,6) (6,6,4) (7,7,4) (8,8,3)
                L8 C 12 6
                  L9 H  (1,3,7) (2,2,5) (4,5,5) (6,6,4) (7,7,4) (8,9,5)
                L8 C 11 -6
                  L9 R
                L8 C 15 6
                  L9 H  (1,1,4) (2,2,5) (3,3,3) (4,4,4) (5,5,2) (6,6,3) (7,7,3) (8,8,2) (9,9,4)
                L8 C 10 6
                  L9 H  (1,1,3) (2,2,4) (3,3,3) (4,4,4) (5,5,3) (6,6,4) (7,7,4) (8,9,5)
                L8 H  (1,1,4) (2,2,5) (3,3,3) (4,5,6) (6,6,4) (7,7,4) (8,9,4)
              L7 C 12 7
                L8 H  (1,1,4) (2,2,5) (3,3,4) (4,5,4) (6,6,4) (7,7,4) (8,9,5)
              L7 C 16 7
                L8 H  (1,1,4) (2,2,5) (3,5,6) (3,4,7) (4,5,6) (6,6,4) (7,7,4) (8,9,4)
              L7 C 22 6
                L8 C 26 6
                  L9 C 13 7
                    L10 H  (1,1,4) (2,2,5) (3,3,4) (4,4,1) (5,5,3) (6,6,4) (7,7,4) (8,9,5)
                  L9 C 17 7
                    L10 H  (1,1,4) (2,2,5) (3,9,6) (3,4,7) (4,7,8) (5,5,3) (6,6,4) (7,9,6) (8,8,1)
                  L9 C 13 6
                    L10 H  (1,1,4) (2,2,5) (3,4,6) (3,5,6) (4,5,5) (6,6,4) (7,7,4) (8,9,5)
                  L9 H  (1,1,4) (2,2,5) (3,4,7) (3,7,8) (4,5,5) (5,7,5) (6,6,4) (8,9,5)
                L8 C 16 -5
                  L9 R
                L8 C 17 7
                  L9 H  (1,1,4) (2,2,5) (3,3,4) (4,5,5) (6,6,4) (7,9,6) (8,8,2)
                L8 C 35 -5
                  L9 R
                L8 C 13 7
                  L9 H  (1,1,4) (2,2,5) (3,3,4) (4,4,1) (5,5,3) (6,6,4) (7,9,6) (8,8,3)
                L8 C 13 6
                  L9 H  (1,1,4) (2,2,5) (3,4,6) (3,5,6) (4,5,5) (6,6,4) (7,9,6) (8,8,3)
                L8 H  (1,1,4) (2,2,5) (3,9,6) (3,4,7) (4,5,5) (5,7,5) (6,6,4) (7,9,6) (8,8,3)
              L7 C 26 6
                L8 C 13 7
                  L9 C 17 7
                    L10 H  (1,1,4) (2,2,5) (3,3,4) (4,4,3) (5,5,3) (6,6,4) (7,9,6) (8,8,1)
                  L9 C 17 6
                    L10 H  (1,1,4) (2,2,5) (3,5,6) (3,9,6) (4,4,3) (5,8,5) (6,6,4) (7,8,6) (7,9,6)
                  L9 C 11 6
                    L10 H  (1,1,4) (2,9,6) (2,7,9) (3,3,3) (4,4,3) (5,5,3) (6,6,4) (7,8,7) (8,9,5)
                  L9 H  (1,1,4) (2,2,5) (3,3,4) (4,4,2) (5,5,2) (6,6,4) (7,8,7) (9,9,2)
                L8 C 31 -5
                  L9 R
                L8 C 17 7
                  L9 H  (1,1,4) (2,2,5) (3,9,6) (3,4,7) (4,7,8) (5,5,3) (6,6,4) (7,9,6) (8,8,1)
                L8 C 17 6
                  L9 C 12 6
                    L10 H  (1,1,4) (2,2,5) (3,5,6) (3,9,6) (4,4,3) (5,8,5) (6,6,4) (7,8,6) (7,9,6)
                  L9 H  (1,1,4) (2,2,5) (3,3,3) (4,5,6) (6,6,4) (7,8,6) (7,9,6) (8,9,5)
                L8 C 12 6
                  L9 C 18 -5
                    L10 H  (1,1,4) (2,5,7) (2,7,9) (3,3,4) (4,4,3) (5,8,5) (6,6,4) (7,8,6) (9,9,2)
                  L9 H  (1,3,7) (2,2,5) (4,5,5) (6,6,4) (7,8,7) (9,9,2)
                L8 H  (1,1,4) (2,9,6) (2,7,9) (3,3,3) (4,5,6) (6,6,4) (7,8,7) (8,9,5)
              L7 C 16 -5
                L8 R
              L7 C 13 7
                L8 C 17 7
                  L9 H  (1,1,4) (2,2,5) (3,5,6) (3,9,6) (4,4,3) (5,9,5) (6,6,4) (7,7,4) (8,8,2)
                L8 C 35 -5
                  L9 R
                L8 C 11 6
                  L9 C 14 7
                    L10 H  (1,1,4) (2,2,5) (3,3,3) (4,4,3) (5,5,1) (6,6,4) (7,7,4) (8,8,3) (9,9,3)
                  L9 C 15 7
                    L10 H  (1,1,4) (2,2,5) (3,3,3) (4,4,3) (5,5,2) (6,6,4) (7,7,3) (8,8,3) (9,9,3)
                  L9 C 14 -5
                    L10 R
                  L9 C 23 -5
                    L10 R
                  L9 C 18 7
                    L10 H  (1,1,4) (2,2,5) (3,3,3) (4,4,3) (5,5,3) (6,6,4) (7,7,4) (8,8,3) (9,9,1)
                  L9 H  (1,1,4) (2,7,8) (3,3,3) (4,4,3) (5,5,3) (6,9,6) (8,8,3)
                L8 H  (1,1,4) (2,2,5) (3,3,4) (4,4,2) (5,5,2) (6,6,4) (7,7,4) (8,8,3) (9,9,2)
              L7 C 31 -5
                L8 R
              L7 C 17 7
                L8 H  (1,1,4) (2,2,5) (3,5,6) (3,4,7) (4,5,6) (6,6,4) (7,9,6) (8,8,2)
              L7 C 35 -5
                L8 R
              L7 C 12 6
                L8 C 14 7
                  L9 H  (1,1,4) (2,2,5) (3,3,4) (4,4,3) (5,5,1) (6,6,4) (7,9,6) (8,8,3)
                L8 H  (1,1,4) (2,2,5) (3,9,6) (3,7,7) (4,5,5) (6,6,4) (7,9,6) (8,8,3)
              L7 C 11 -6
                L8 R
              L7 C 14 -5
                L8 R
              L7 C 15 7
                L8 H  (1,1,4) (2,2,5) (3,3,3) (4,4,4) (5,5,1) (6,6,3) (7,7,3) (8,8,3) (9,9,3)
              L7 C 18 7
                L8 H  (1,1,4) (2,2,5) (3,3,3) (4,5,6) (6,6,4) (7,7,4) (8,8,3) (9,9,1)
              L7 H  (1,1,4) (2,6,8) (2,7,8) (3,3,3) (4,5,6) (4,7,8) (5,9,5) (6,9,6) (8,8,3)
            L6 C 9 -6
              L7 R
            L6 C 5 7
              L7 S 6 1 6 4276
            L6 C 12 7
              L7 H  (1,3,7) (2,2,5) (4,5,4) (6,6,4) (7,7,4) (8,9,6)
            L6 C 18 7
              L7 S 6 1 6 4282
            L6 C 22 6
              L7 C 36 6
                L8 H  (1,3,7) (2,2,5) (4,5,5) (6,6,4) (7,7,4) (8,9,5)
              L7 C 17 7
                L8 C 13 7
                  L9 H  (1,3,7) (2,2,5) (4,4,1) (5,5,3) (6,6,4) (7,7,4) (8,8,3) (9,9,3)
                L8 C 15 7
                  L9 H  (1,3,7) (2,2,5) (4,6,7) (5,5,2) (7,7,4) (8,8,2) (9,9,3)
                L8 C 14 -5
                  L9 R
                L8 C 16 -5
                  L9 R
                L8 C 13 6
                  L9 H  (1,9,6) (2,2,5) (3,4,6) (3,5,6) (4,5,5) (6,6,4) (7,7,4) (8,8,3)
                L8 H  (1,9,6) (2,2,5) (3,4,7) (3,7,8) (4,5,5) (5,7,5) (6,6,4) (8,8,3)
              L7 C 27 -5
                L8 R
              L7 C 13 7
                L8 H  (1,8,6) (1,9,7) (2,2,5) (3,3,4) (4,4,1) (5,5,3) (6,6,4) (7,7,4) (8,9,6)
              L7 C 15 7
                L8 H  (1,3,7) (2,2,5) (4,6,7) (5,5,2) (7,9,7) (8,8,2)
              L7 C 14 -5
                L8 R
              L7 C 16 -5
                L8 R
              L7 C 13 6
                L8 C 17 6
                  L9 C 15 6
                    L10 H  (1,1,4) (2,2,5) (3,3,4) (4,4,3) (5,5,2) (6,6,3) (7,7,3) (8,8,2) (9,9,4)
                  L9 C 10 6
                    L10 H  (1,1,3) (2,4,7) (2,5,7) (3,3,4) (4,5,5) (6,6,4) (7,7,4) (8,9,6)
                  L9 H  (1,1,4) (2,2,5) (3,3,3) (4,4,3) (5,5,3) (6,6,4) (7,7,4) (8,8,1) (9,9,3)
                L8 H  (1,9,7) (2,2,5) (3,4,6) (3,5,6) (4,5,5) (6,6,4) (7,7,4) (8,8,2)
              L7 H  (1,8,6) (1,9,7) (2,2,5) (3,4,7) (5,7,5) (6,6,4) (8,9,6)
            L6 C 36 6
              L7 C 13 7
                L8 C 15 7
                  L9 H  (1,3,7) (2,2,5) (4,4,3) (5,5,2) (6,6,4) (7,9,7) (8,8,2)
                L8 C 14 -5
                  L9 R
                L8 C 16 -5
                  L9 R
                L8 C 17 7
                  L9 H  (1,3,7) (2,2,5) (4,4,3) (5,5,3) (6,6,4) (7,7,4) (8,8,3) (9,9,1)
                L8 C 17 6
                  L9 H  (1,8,6) (1,9,6) (2,2,5) (3,5,6) (4,4,3) (6,6,4) (7,7,4) (8,9,5)
                L8 H  (1,3,7) (1,9,7) (2,2,5) (3,5,6) (4,4,3) (5,8,4) (6,6,4) (7,7,4) (8,9,5)
              L7 C 31 -5
                L8 R
              L7 C 15 7
                L8 H  (1,3,7) (2,2,5) (4,6,7) (5,5,2) (7,9,7) (8,8,2)
              L7 C 14 -5
                L8 R
              L7 C 16 -5
                L8 R
              L7 C 17 7
                L8 H  (1,8,6) (2,2,5) (3,4,7) (5,5,3) (6,6,4) (7,7,4) (9,9,1)
              L7 C 17 6
                L8 C 12 6
                  L9 H  (1,8,6) (1,9,6) (2,2,5) (3,5,6) (4,4,3) (6,6,4) (7,7,4) (8,9,5)
                L8 H  (1,1,4) (2,8,7) (2,9,7) (3,3,3) (4,5,6) (6,6,4) (7,7,4) (8,9,5)
              L7 H  (1,9,7) (2,2,5) (3,5,6) (3,4,7) (4,5,6) (6,6,4) (7,8,5)
            L6 C 13 7
              L7 C 17 7
                L8 C 15 7
                  L9 H  (1,3,7) (2,2,5) (4,4,3) (5,5,2) (6,6,4) (7,7,4) (8,8,2) (9,9,3)
                L8 C 14 -5
                  L9 R
                L8 C 16 -5
                  L9 S 6 1 8 4352
                L8 C 10 6
                  L9 H  (1,1,3) (2,5,7) (3,4,6) (6,6,4) (7,7,4) (8,8,3) (9,9,3)
                L8 H  (1,1,4) (2,2,5) (3,3,3) (4,4,3) (5,5,3) (6,6,4) (7,7,4) (8,8,2) (9,9,2)
              L7 C 27 -5
                L8 R
              L7 C 15 7
                L8 H  (1,3,7) (2,2,5) (4,4,3) (5,5,2) (6,6,4) (7,9,7) (8,8,2)
              L7 C 14 -5
                L8 R
              L7 C 16 -5
                L8 R
              L7 C 11 6
                L8 C 17 6
                  L9 C 15 6
                    L10 H  (1,1,4) (2,2,5) (3,3,3) (4,4,3) (5,5,2) (6,6,3) (7,7,3) (8,8,2) (9,9,4)
                  L9 C 10 6
                    L10 H  (1,1,3) (2,2,4) (3,3,3) (4,4,3) (5,5,3) (6,6,4) (7,7,4) (8,9,6)
                  L9 H  (1,1,4) (2,2,5) (3,3,3) (4,4,3) (5,5,3) (6,6,4) (7,7,4) (8,8,1) (9,9,3)
                L8 H  (1,1,4) (2,9,8) (3,3,3) (4,4,3) (5,5,3) (6,6,4) (7,8,5)
              L7 H  (1,1,3) (2,2,5) (3,3,4) (4,4,2) (5,5,2) (6,6,4) (7,7,4) (8,9,6)
            L6 C 17 7
              L7 S 6 1 6 4374
            L6 C 27 -5
              L7 R
            L6 C 31 -5
              L7 R
            L6 C 15 7
              L7 H  (1,3,7) (2,2,5) (4,6,7) (5,5,2) (7,9,7) (8,8,2)
            L6 C 14 -5
              L7 R
            L6 C 16 -5
              L7 S 6 1 6 4384
            L6 C 12 6
              L7 C 17 6
                L8 C 15 6
                  L9 H  (1,1,4) (2,2,5) (3,3,4) (4,4,3) (5,5,2) (6,6,3) (7,7,3) (8,8,2) (9,9,4)
                L8 H  (1,8,6) (1,9,7) (2,2,5) (3,3,4) (4,5,4) (6,6,4) (7,7,4) (8,9,6)
              L7 H  (1,3,7) (1,9,7) (2,2,5) (3,5,6) (4,4,3) (5,8,4) (6,6,4) (7,8,5) (7,9,8)
            L6 C 18 6
              L7 S 6 1 6 4392
            L6 H  (1,1,3) (2,2,4) (3,3,3) (4,5,6) (6,6,4) (7,7,4) (8,9,6)
          L5 C 9 7
            L6 S 6 1 5 4395
          L5 C 5 -6
            L6 R
          L5 C 8 -6
            L6 S 6 1 5 4399
          L5 C 14 7
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,5,4) (6,6,4) (7,7,4) (8,9,5)
          L5 C 16 7
            L6 S 6 1 5 4403
          L5 C 26 6
            L6 C 32 6
              L7 C 13 7
                L8 H  (1,1,4) (2,2,5) (3,3,4) (4,4,3) (5,5,1) (6,6,4) (7,7,4) (8,9,5)
              L7 C 17 7
                L8 H  (1,1,4) (2,2,5) (3,3,4) (4,4,3) (5,7,7) (6,9,6) (8,8,1)
              L7 C 13 6
                L8 H  (1,1,4) (2,2,5) (3,3,4) (4,5,5) (4,7,6) (5,7,6) (6,6,4) (8,9,5)
              L7 C 17 6
                L8 H  (1,1,4) (2,2,5) (3,3,4) (4,4,2) (5,7,7) (6,8,6) (6,9,6) (8,9,5)
              L7 C 12 -5
                L8 H  (1,1,4) (2,2,5) (3,3,4) (4,4,2) (5,6,6) (7,8,7) (9,9,2)
              L7 H  (1,1,4) (2,4,6) (2,7,9) (3,3,4) (4,5,5) (5,6,7) (6,8,7) (7,8,7) (9,9,2)
            L6 C 14 -5
              L7 R
            L6 C 13 7
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,9,5) (4,7,6) (5,5,2) (6,6,4) (7,8,7) (8,9,5)
            L6 C 23 -5
              L7 R
            L6 C 17 7
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,4,3) (5,5,3) (6,6,4) (7,9,6) (8,8,1)
            L6 C 17 6
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,9,5) (4,6,6) (5,5,3) (6,8,6) (7,8,6) (7,9,6)
            L6 C 18 -5
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,6,6) (5,5,3) (7,8,6) (9,9,2)
            L6 H  (1,1,4) (2,9,6) (2,7,9) (3,3,4) (4,9,4) (4,6,6) (5,5,3) (6,8,7) (7,8,7)
          L5 C 16 -5
            L6 R
          L5 C 14 -5
            L6 S 6 1 5 4433
          L5 C 13 7
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,9,5) (4,7,6) (5,5,2) (6,6,4) (7,9,6) (8,8,3)
          L5 C 17 7
            L6 S 6 1 5 4437
          L5 C 35 -5
            L6 R
          L5 C 32 6
            L6 C 12 7
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,4,1) (5,5,3) (6,6,4) (7,9,6) (8,8,3)
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,9,5) (4,7,6) (5,5,2) (6,6,4) (7,9,6) (8,8,3)
          L5 C 23 -5
            L6 R
          L5 C 12 7
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,4,1) (5,5,3) (6,6,4) (7,9,6) (8,8,3)
          L5 C 18 7
            L6 S 6 1 5 4449
          L5 H  (1,1,4) (2,7,8) (3,3,4) (4,9,5) (4,6,6) (5,5,3) (6,9,6) (8,8,3)
        L4 C 8 8
          L5 H  (1,1,4) (2,2,5) (3,3,4) (4,5,6) (6,6,4) (7,7,3) (8,8,1) (9,9,3)
        L4 C 8 7
          L5 C 4 8
            L6 H  (1,9,7) (2,2,5) (3,3,4) (4,4,1) (5,5,3) (6,6,4) (7,8,6)
          L5 C 5 8
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,4,3) (5,5,1) (6,6,3) (7,8,6) (9,9,4)
          L5 C 4 7
            L6 C 5 7
              L7 C 9 8
                L8 H  (1,1,4) (2,2,5) (3,3,4) (4,4,4) (5,7,6) (6,6,3) (8,8,3) (9,9,0)
              L7 C 7 8
                L8 H  (1,1,4) (2,2,5) (3,3,4) (4,5,6) (6,6,2) (7,7,1) (8,8,3) (9,9,4)
              L7 C 9 -6
                L8 H  (1,1,4) (2,2,5) (3,9,6) (4,5,6) (6,6,3) (7,8,6)
              L7 H  (1,9,7) (2,2,5) (3,3,4) (4,5,6) (6,6,3) (7,8,5)
            L6 C 9 8
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,4,4) (5,5,3) (6,7,7) (8,8,3) (9,9,0)
            L6 C 7 8
              L7 H  (1,1,4) (2,2,5) (3,4,7) (5,5,3) (6,6,3) (7,7,1) (8,8,3) (9,9,4)
            L6 C 9 -6
              L7 C 7 7
                L8 H  (1,1,4) (2,2,5) (3,4,7) (3,7,8) (4,6,6) (5,5,3) (6,7,6) (8,9,5)
              L7 C 12 7
                L8 H  (1,1,4) (2,2,5) (3,9,6) (4,7,5) (5,5,3) (6,8,7)
              L7 C 22 6
                L8 H  (1,1,4) (2,2,5) (3,9,6) (4,5,5) (6,8,7) (7,7,3)
              L7 C 16 7
                L8 H  (1,1,4) (2,2,5) (3,9,6) (4,6,7) (5,5,3) (7,7,3) (8,8,2)
              L7 C 17 7
                L8 H  (1,1,4) (2,2,5) (3,9,6) (4,6,7) (5,5,3) (7,7,3) (8,8,2)
              L7 C 26 6
                L8 C 13 7
                  L9 H  (1,1,4) (2,2,5) (3,4,6) (3,9,6) (4,7,5) (5,5,3) (6,6,4) (7,8,6) (8,9,6)
                L8 C 13 6
                  L9 H  (1,1,4) (2,2,5) (3,9,6) (4,5,5) (6,8,7) (7,7,3)
                L8 H  (1,1,4) (2,2,5) (3,4,7) (5,5,2) (6,6,3) (7,7,2) (8,8,4) (9,9,3)
              L7 C 13 7
                L8 H  (1,1,4) (2,2,5) (3,9,6) (4,7,5) (5,5,3) (6,8,7)
              L7 C 13 6
                L8 H  (1,1,4) (2,2,5) (3,9,6) (4,5,5) (6,8,7) (7,7,3)
              L7 H  (1,1,4) (2,2,5) (3,4,7) (5,5,2) (6,6,3) (7,7,2) (8,8,4) (9,9,3)
            L6 C 7 -6
              L7 C 12 7
                L8 H  (1,3,7) (2,2,5) (4,6,6) (5,5,3) (7,7,3) (8,9,6)
              L7 C 22 6
                L8 H  (1,9,7) (2,2,5) (3,3,4) (4,5,5) (6,8,6) (7,7,3)
              L7 C 13 7
                L8 H  (1,9,7) (2,2,5) (3,4,6) (5,5,3) (6,8,6) (7,7,3)
              L7 C 35 6
                L8 H  (1,3,7) (2,2,5) (4,6,7) (5,5,3) (7,7,3) (8,9,5)
              L7 C 13 6
                L8 H  (1,9,7) (2,2,5) (3,3,4) (4,5,5) (6,6,4) (7,7,3) (8,8,2)
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,4,4) (5,5,2) (6,6,3) (7,7,2) (8,8,2) (9,9,4)
            L6 H  (1,3,7) (1,9,7) (2,2,5) (3,4,7) (4,9,8) (5,5,3) (6,6,3) (7,7,4) (8,8,1)
          L5 C 5 7
            L6 C 9 8
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,4,3) (5,5,4) (6,6,3) (7,7,4) (8,8,3) (9,9,0)
            L6 C 7 8
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,4,3) (5,5,4) (6,6,2) (7,7,1) (8,8,3) (9,9,4)
            L6 C 9 -6
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,9,5) (5,6,6) (7,8,6)
            L6 H  (1,9,7) (2,2,5) (3,3,4) (4,4,3) (5,6,6) (7,8,5)
          L5 C 13 -5
            L6 R
          L5 C 9 8
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,4,4) (5,5,4) (6,7,6) (8,8,3) (9,9,0)
          L5 C 7 8
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,5,6) (6,6,3) (7,7,1) (8,8,3) (9,9,4)
          L5 C 9 -6
            L6 C 7 7
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,5,6) (6,7,6) (8,9,5)
            L6 C 16 7
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,5,6) (6,6,4) (7,7,2) (8,8,2) (9,9,3)
            L6 C 17 7
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,5,6) (6,6,4) (7,7,2) (8,8,2) (9,9,3)
            L6 C 26 6
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,5,6) (6,7,5) (8,9,6)
            L6 C 12 7
              L7 H  (1,1,4) (2,2,5) (3,9,6) (4,4,3) (5,5,3) (6,8,7) (7,7,2)
            L6 C 13 7
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,4,3) (5,5,2) (6,8,7) (7,7,2) (9,9,3)
            L6 C 14 7
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,5,5) (6,6,3) (7,7,2) (8,8,4) (9,9,3)
            L6 C 14 6
              L7 C 12 6
                L8 C 35 6
                  L9 C 18 7
                    L10 H  (1,1,4) (2,2,5) (3,3,4) (4,4,4) (5,5,3) (6,8,7) (7,7,2) (9,9,1)
                  L9 C 15 6
                    L10 H  (1,1,4) (2,2,5) (3,3,4) (4,9,6) (5,5,3) (6,8,7) (7,7,1)
                  L9 H  (1,1,4) (2,2,5) (3,9,6) (4,5,6) (6,6,3) (7,7,2) (8,8,4)
                L8 C 18 7
                  L9 H  (1,1,4) (2,2,5) (3,3,4) (4,4,4) (5,5,3) (6,6,3) (7,7,2) (8,8,4) (9,9,1)
                L8 C 15 6
                  L9 H  (1,1,4) (2,2,5) (3,3,4) (4,9,6) (5,5,3) (6,6,3) (7,7,1) (8,8,4)
                L8 H  (1,1,4) (2,2,5) (3,9,6) (4,5,6) (6,6,3) (7,7,2) (8,8,4)
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,5,5) (6,8,7) (7,7,2) (9,9,3)
            L6 C 15 -5
              L7 R
            L6 C 23 -6
              L7 R
            L6 C 12 6
              L7 C 35 6
                L8 H  (1,1,4) (2,2,5) (3,3,4) (4,5,6) (6,6,3) (7,8,5) (9,9,3)
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,5,6) (6,6,3) (7,9,4) (8,8,4)
            L6 C 11 -6
              L7 R
            L6 C 22 -5
              L7 R
            L6 C 35 6
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,4,2) (5,5,4) (6,6,3) (7,8,5) (9,9,3)
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,4,2) (5,5,4) (6,6,3) (7,9,4) (8,8,4)
          L5 H  (1,9,7) (2,2,5) (3,3,4) (4,5,6) (6,7,6) (6,8,6) (7,8,5)
        L4 C 4 8
          L5 C 9 8
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,4,1) (5,5,3) (6,6,4) (7,7,4) (8,8,2) (9,9,1)
          L5 C 7 8
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,4,1) (5,5,3) (6,6,3) (7,7,1) (8,8,2) (9,9,4)
          L5 C 9 7
            L6 H  (1,9,7) (2,2,5) (3,3,4) (4,4,1) (5,5,3) (6,6,4) (7,7,4) (8,8,2)
          L5 C 7 7
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,4,1) (5,5,3) (6,6,3) (7,7,4) (8,8,2) (9,9,4)
          L5 C 5 8
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,4,0) (5,5,1) (6,6,3) (7,7,4) (8,8,4) (9,9,4)
          L5 C 16 7
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,4,1) (5,5,3) (6,6,4) (7,7,3) (8,8,2) (9,9,4)
          L5 C 17 7
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,4,1) (5,5,3) (6,6,4) (7,7,4) (8,8,2) (9,9,3)
          L5 C 5 7
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,4,0) (5,5,3) (6,6,3) (7,7,4) (8,9,7)
          L5 C 16 6
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,5,3) (6,6,4) (7,8,6) (9,9,4)
          L5 H  (1,1,4) (2,2,5) (3,3,4) (4,5,3) (6,6,4) (7,7,4) (8,9,6)
        L4 C 5 8
          L5 C 9 8
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,4,3) (5,5,1) (6,6,3) (7,7,4) (8,8,2) (9,9,1)
          L5 C 7 8
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,4,3) (5,5,1) (6,6,2) (7,7,1) (8,8,2) (9,9,4)
          L5 C 9 7
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,4,3) (5,5,1) (6,6,3) (7,7,4) (8,8,2) (9,9,4)
          L5 C 7 7
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,4,3) (5,5,1) (6,6,2) (7,7,4) (8,8,2) (9,9,4)
          L5 C 4 7
            L6 H  (1,1,4) (2,2,5) (3,4,6) (5,5,1) (6,6,3) (7,7,4) (8,9,7)
          L5 C 16 7
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,4,3) (5,5,1) (6,6,3) (7,7,3) (8,8,2) (9,9,4)
          L5 C 17 7
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,4,3) (5,5,1) (6,6,3) (7,7,4) (8,8,2) (9,9,3)
          L5 C 16 6
            L6 C 18 7
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,4,3) (5,5,1) (6,6,3) (7,8,6) (9,9,3)
            L6 C 15 7
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,4,3) (5,5,1) (6,6,2) (7,7,3) (8,8,3) (9,9,4)
            L6 C 17 6
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,4,3) (5,5,1) (6,6,3) (7,7,4) (8,9,6)
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,4,3) (5,5,1) (6,6,3) (7,8,5) (9,9,4)
          L5 H  (1,1,4) (2,2,5) (3,3,4) (4,4,3) (5,5,1) (6,6,3) (7,7,4) (8,9,6)
        L4 C 4 7
          L5 C 9 8
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,5,6) (6,6,4) (7,7,4) (8,8,2) (9,9,1)
          L5 C 7 8
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,5,6) (6,6,3) (7,7,1) (8,8,2) (9,9,4)
          L5 C 9 7
            L6 C 7 7
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,5,6) (6,6,3) (7,7,4) (8,8,0) (9,9,4)
            L6 C 5 7
              L7 H  (1,9,7) (2,2,5) (3,3,4) (4,5,6) (6,6,3) (7,8,5)
            L6 C 17 7
              L7 H  (1,3,7) (2,2,5) (4,6,7) (5,5,3) (7,8,5) (9,9,3)
            L6 C 12 7
              L7 H  (1,9,7) (2,2,5) (3,3,4) (4,5,4) (6,6,4) (7,7,4) (8,8,2)
            L6 C 16 7
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,6,7) (5,5,3) (7,7,3) (8,8,0) (9,9,4)
            L6 C 17 6
              L7 C 22 6
                L8 H  (1,9,7) (2,2,5) (3,3,4) (4,5,5) (6,6,4) (7,8,5)
              L7 C 15 7
                L8 H  (1,1,4) (2,2,5) (3,4,7) (5,5,2) (6,6,3) (7,7,3) (8,8,2) (9,9,4)
              L7 C 13 7
                L8 H  (1,9,7) (2,2,5) (3,4,6) (5,5,3) (6,6,4) (7,8,5)
              L7 C 15 6
                L8 H  (1,9,7) (2,2,5) (3,3,4) (4,6,7) (5,5,2) (7,7,3) (8,8,2)
              L7 C 25 -5
                L8 R
              L7 C 31 -5
                L8 R
              L7 C 36 6
                L8 H  (1,3,7) (2,2,5) (4,6,7) (5,5,3) (7,8,5) (9,9,3)
              L7 C 12 6
                L8 H  (1,9,7) (2,2,5) (3,3,4) (4,6,6) (5,5,3) (7,8,5)
              L7 H  (1,1,4) (2,9,8) (3,3,3) (4,4,4) (5,5,2) (6,6,3) (7,7,4) (8,8,2)
            L6 C 22 6
              L7 H  (1,9,7) (2,2,5) (3,3,4) (4,5,5) (6,6,4) (7,8,5)
            L6 C 15 7
              L7 H  (1,1,4) (2,2,5) (3,4,7) (5,5,2) (6,6,3) (7,7,3) (8,8,2) (9,9,4)
            L6 C 16 -5
              L7 C 25 -6
                L8 R
              L7 C 26 -5
                L8 R
              L7 C 13 7
                L8 H  (1,9,7) (2,2,5) (3,3,4) (4,6,6) (5,5,3) (7,7,4) (8,8,1)
              L7 C 18 7
                L8 H  (1,1,4) (2,2,5) (3,3,4) (4,6,7) (5,5,3) (7,7,4) (8,8,1) (9,9,2)
              L7 C 36 6
                L8 H  (1,3,7) (2,2,5) (4,6,7) (5,5,3) (7,7,4) (8,8,1) (9,9,3)
              L7 C 27 -5
                L8 R
              L7 C 13 6
                L8 H  (1,9,7) (2,2,5) (3,3,4) (4,5,5) (6,6,4) (7,7,4) (8,8,1)
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,4,4) (5,5,2) (6,6,3) (7,9,7) (8,8,1)
            L6 C 18 7
              L7 H  (1,3,7) (2,2,5) (4,5,6) (6,7,7) (8,8,2) (9,9,3)
            L6 C 13 7
              L7 H  (1,9,7) (2,2,5) (3,4,6) (5,5,3) (6,7,7) (8,8,2)
            L6 C 18 6
              L7 H  (1,3,7) (2,2,5) (4,5,6) (6,7,7) (8,8,2) (9,9,3)
            L6 C 10 -6
              L7 R
            L6 C 15 6
              L7 H  (1,1,3) (2,4,8) (3,3,4) (5,5,2) (6,6,4) (7,7,3) (8,8,2) (9,9,4)
            L6 C 25 -5
              L7 R
            L6 C 31 -5
              L7 R
            L6 C 12 6
              L7 H  (1,1,3) (2,2,5) (3,3,4) (4,5,5) (6,7,7) (8,8,2) (9,9,4)
            L6 H  (1,1,3) (2,2,4) (3,3,3) (4,4,4) (5,5,2) (6,6,3) (7,7,4) (8,8,2) (9,9,4)
          L5 C 7 7
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,5,6) (6,7,6) (8,9,5)
          L5 C 5 7
            L6 C 16 7
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,5,6) (6,6,3) (7,7,3) (8,9,5)
            L6 C 17 7
              L7 H  (1,1,4) (2,2,5) (3,9,6) (4,5,6) (6,6,3) (7,7,4) (8,8,2)
            L6 C 16 6
              L7 C 18 7
                L8 H  (1,3,7) (2,2,5) (4,5,6) (6,6,3) (7,8,6) (9,9,3)
              L7 C 13 6
                L8 C 15 7
                  L9 H  (1,1,4) (2,2,5) (3,3,4) (4,5,6) (6,6,2) (7,7,3) (8,9,6)
                L8 C 17 6
                  L9 C 12 7
                    L10 H  (1,1,4) (2,2,5) (3,3,4) (4,4,1) (5,5,3) (6,6,3) (7,7,4) (8,9,6)
                  L9 C 14 7
                    L10 H  (1,1,4) (2,2,5) (3,3,4) (4,4,4) (5,5,1) (6,6,3) (7,7,3) (8,9,6)
                  L9 C 15 6
                    L10 H  (1,1,4) (2,2,5) (3,4,7) (5,5,3) (6,7,5) (8,9,6)
                  L9 C 25 -5
                    L10 R
                  L9 C 18 6
                    L10 H  (1,1,4) (2,2,5) (3,9,7) (4,5,5) (6,6,3) (7,8,6)
                  L9 C 10 -6
                    L10 R
                  L9 C 27 -5
                    L10 R
                  L9 C 22 6
                    L10 C 14 6
                      L11 H  (1,1,4) (2,2,5) (3,3,4) (4,4,2) (5,5,2) (6,6,3) (7,7,3) (8,8,4) (9,9,3)
                    L10 C 11 6
                      L11 H  (1,1,4) (2,2,4) (3,3,3) (4,4,2) (5,5,3) (6,6,3) (7,7,4) (8,8,4) (9,9,3)
                    L10 H  (1,1,4) (2,2,5) (3,3,4) (4,5,4) (6,6,3) (7,8,7) (9,9,3)
                  L9 C 11 6
                    L10 H  (1,1,4) (2,2,4) (3,3,3) (4,5,5) (6,6,3) (7,7,4) (8,8,4) (9,9,3)
                  L9 C 10 -7
                    L10 R
                  L9 C 12 -5
                    L10 R
                  L9 C 31 -5
                    L10 R
                  L9 C 14 6
                    L10 H  (1,1,4) (2,2,5) (3,3,4) (4,4,3) (5,5,1) (6,6,3) (7,7,3) (8,8,4) (9,9,3)
                  L9 C 23 6
                    L10 H  (1,1,4) (2,2,5) (3,3,4) (4,4,2) (5,5,2) (6,6,3) (7,8,7) (9,9,3)
                  L9 C 32 -5
                    L10 R
                  L9 C 26 6
                    L10 H  (1,1,4) (2,2,5) (3,3,4) (4,4,3) (5,5,2) (6,6,3) (7,7,3) (8,8,4) (9,9,2)
                  L9 H  (1,1,4) (2,2,5) (3,3,4) (4,4,3) (5,5,2) (6,6,3) (7,7,4) (8,8,0) (9,9,3)
                L8 H  (1,1,4) (2,2,5) (3,3,4) (4,5,5) (6,6,3) (7,8,5) (9,9,4)
              L7 C 15 7
                L8 H  (1,1,4) (2,2,5) (3,3,4) (4,5,6) (6,6,2) (7,7,3) (8,9,6)
              L7 C 17 6
                L8 C 18 6
                  L9 H  (1,1,4) (2,2,5) (3,9,7) (4,5,5) (6,6,3) (7,8,6)
                L8 C 10 -6
                  L9 R
                L8 C 27 -5
                  L9 R
                L8 C 22 6
                  L9 H  (1,1,4) (2,4,6) (3,3,4) (5,5,3) (6,6,3) (7,8,7) (9,9,3)
                L8 C 15 6
                  L9 H  (1,1,4) (2,4,8) (3,3,4) (5,5,3) (6,6,3) (7,7,3) (8,9,5)
                L8 C 25 -5
                  L9 R
                L8 C 14 7
                  L9 H  (1,1,4) (2,4,8) (3,3,4) (5,5,1) (6,6,3) (7,7,3) (8,8,4) (9,9,3)
                L8 C 11 6
                  L9 H  (1,1,4) (2,2,4) (3,3,3) (4,5,5) (6,6,3) (7,7,4) (8,8,4) (9,9,3)
                L8 H  (1,1,4) (2,2,5) (3,3,4) (4,5,4) (6,6,3) (7,8,7) (9,9,3)
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,5,5) (6,6,3) (7,8,5) (9,9,4)
            L6 C 17 -5
              L7 R
            L6 C 18 7
              L7 H  (1,3,7) (2,2,5) (4,5,6) (6,6,3) (7,8,6) (9,9,3)
            L6 C 13 6
              L7 C 14 7
                L8 H  (1,1,4) (2,2,5) (3,4,7) (5,5,1) (6,6,3) (7,7,4) (8,9,6)
              L7 C 14 6
                L8 C 12 7
                  L9 H  (1,1,4) (2,2,5) (3,3,4) (4,4,1) (5,5,2) (6,6,3) (7,7,4) (8,9,6)
                L8 C 18 6
                  L9 H  (1,1,4) (2,9,8) (3,4,7) (5,5,2) (6,6,3) (7,8,6)
                L8 H  (1,1,4) (2,4,8) (3,3,4) (5,5,2) (6,6,3) (7,7,4) (8,9,5)
              L7 C 12 7
                L8 H  (1,1,4) (2,2,5) (3,3,4) (4,4,1) (5,7,7) (6,6,3) (8,9,6)
              L7 C 18 6
                L8 C 15 7
                  L9 H  (1,1,4) (2,2,5) (3,3,4) (4,5,6) (6,6,2) (7,7,3) (8,9,6)
                L8 H  (1,1,4) (2,2,5) (3,9,6) (4,5,5) (6,6,3) (7,7,4) (8,8,3)
              L7 C 10 -6
                L8 R
              L7 C 27 -5
                L8 R
              L7 C 15 7
                L8 H  (1,1,4) (2,4,8) (3,3,4) (5,5,4) (6,6,2) (7,7,3) (8,9,5)
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,5,5) (6,6,3) (7,7,4) (8,9,5)
            L6 C 14 7
              L7 H  (1,1,4) (2,2,5) (3,4,7) (5,5,1) (6,6,3) (7,7,4) (8,9,6)
            L6 C 18 6
              L7 C 15 7
                L8 H  (1,1,4) (2,2,5) (3,3,4) (4,5,6) (6,6,2) (7,7,3) (8,9,6)
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,5,5) (6,6,3) (7,7,4) (8,9,5)
            L6 C 10 -6
              L7 R
            L6 C 27 -5
              L7 R
            L6 C 15 7
              L7 H  (1,1,4) (2,4,8) (3,3,4) (5,5,4) (6,6,2) (7,7,3) (8,9,5)
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,5,5) (6,6,3) (7,7,4) (8,9,5)
          L5 C 16 7
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,5,5) (6,6,4) (7,7,3) (8,9,5)
          L5 C 17 7
            L6 H  (1,1,4) (2,2,5) (3,9,6) (4,5,5) (6,6,4) (7,7,4) (8,8,2)
          L5 C 12 7
            L6 C 16 6
              L7 C 18 7
                L8 H  (1,3,7) (2,2,5) (4,4,3) (5,5,3) (6,9,6) (7,8,6)
              L7 C 15 7
                L8 H  (1,1,4) (2,2,5) (3,3,4) (4,4,3) (5,5,2) (6,6,3) (7,7,3) (8,9,6)
              L7 C 17 6
                L8 H  (1,1,4) (2,2,5) (3,9,7) (4,5,4) (6,6,4) (7,8,6)
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,6,6) (5,5,2) (7,8,5) (9,9,4)
            L6 C 17 -5
              L7 R
            L6 C 18 7
              L7 H  (1,3,7) (2,2,5) (4,4,3) (5,5,3) (6,6,4) (7,7,4) (8,9,4)
            L6 C 15 7
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,4,3) (5,5,2) (6,6,3) (7,7,3) (8,9,6)
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,5,4) (6,6,4) (7,7,4) (8,9,5)
          L5 C 22 6
            L6 C 16 6
              L7 C 18 7
                L8 H  (1,3,7) (2,2,5) (4,5,5) (6,6,4) (7,8,6) (9,9,3)
              L7 C 15 7
                L8 H  (1,1,4) (2,2,5) (3,4,7) (5,5,2) (6,6,3) (7,7,3) (8,9,6)
              L7 C 17 6
                L8 C 15 6
                  L9 H  (1,1,4) (2,2,5) (3,3,4) (4,7,6) (4,6,7) (5,5,2) (6,9,7) (7,8,5) (8,9,6)
                L8 C 25 -5
                  L9 R
                L8 C 13 7
                  L9 H  (1,1,4) (2,2,5) (3,9,7) (4,4,1) (5,5,3) (6,6,4) (7,8,6)
                L8 C 18 6
                  L9 C 13 6
                    L10 C 14 7
                      L11 H  (1,1,4) (2,2,5) (3,3,4) (4,4,3) (5,5,1) (6,6,3) (7,7,3) (8,8,3) (9,9,4)
                    L10 C 14 6
                      L11 R
                    L10 C 23 -5
                      L11 R
                    L10 C 27 6
                      L11 C 10 7
                        L12 H  (1,1,3) (2,2,5) (3,3,4) (4,4,2) (5,5,3) (6,6,4) (7,7,4) (8,8,3) (9,9,2)
                      L11 C 11 -6
                        L12 R
                      L11 C 10 6
                        L12 H  (1,1,3) (2,2,4) (3,3,3) (4,4,2) (5,5,3) (6,6,4) (7,7,4) (8,8,3) (9,9,3)
                      L11 C 26 6
                        L12 H  (1,1,4) (2,2,5) (3,3,3) (4,4,2) (5,5,3) (6,6,4) (7,7,3) (8,8,3) (9,9,3)
                      L11 H  (1,1,4) (2,2,5) (3,3,3) (4,4,2) (5,5,3) (6,6,4) (7,7,4) (8,8,0) (9,9,4)
                    L10 H  (1,1,4) (2,2,5) (3,3,4) (4,4,2) (5,5,3) (6,6,4) (7,7,3) (8,8,2) (9,9,1)
                  L9 H  (1,1,4) (2,2,5) (3,9,7) (4,4,4) (5,5,1) (6,6,3) (7,7,3) (8,8,3)
                L8 C 10 -6
                  L9 R
                L8 C 27 -5
                  L9 R
                L8 C 13 6
                  L9 C 14 7
                    L10 H  (1,1,4) (2,2,5) (3,3,4) (4,4,3) (5,5,1) (6,6,3) (7,7,3) (8,8,4) (9,9,3)
                  L9 H  (1,1,4) (2,2,5) (3,3,4) (4,4,2) (5,5,3) (6,6,4) (7,8,5) (9,9,3)
                L8 H  (1,1,4) (2,4,8) (3,3,4) (5,5,1) (6,6,3) (7,7,3) (8,8,4) (9,9,3)
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,5,5) (4,6,7) (5,6,5) (7,8,5) (9,9,4)
            L6 C 17 -5
              L7 R
            L6 C 18 7
              L7 H  (1,3,7) (2,2,5) (4,6,7) (5,5,3) (7,7,4) (8,9,4)
            L6 C 13 7
              L7 C 15 7
                L8 H  (1,1,4) (2,2,5) (3,3,4) (4,4,1) (5,5,2) (6,6,3) (7,7,3) (8,8,4) (9,9,4)
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,4,1) (5,5,3) (6,6,4) (7,7,4) (8,9,5)
            L6 C 15 7
              L7 H  (1,1,4) (2,2,5) (3,4,7) (5,5,2) (6,6,3) (7,7,3) (8,9,6)
            L6 C 25 -6
              L7 R
            L6 C 18 6
              L7 C 13 6
                L8 C 14 7
                  L9 H  (1,1,4) (2,9,8) (3,3,4) (4,4,3) (5,5,1) (6,6,3) (7,7,4) (8,8,3)
                L8 C 14 6
                  L9 H  (1,1,4) (2,2,5) (3,3,4) (4,4,3) (5,5,1) (6,6,3) (7,7,3) (8,8,3) (9,9,4)
                L8 C 23 -5
                  L9 R
                L8 C 26 -5
                  L9 R
                L8 C 27 6
                  L9 H  (1,3,7) (2,2,5) (4,4,2) (5,5,3) (6,6,4) (7,7,4) (8,8,2) (9,9,3)
                L8 H  (1,1,4) (2,2,5) (3,3,4) (4,4,2) (5,5,3) (6,6,4) (7,7,4) (8,8,3) (9,9,1)
              L7 H  (1,1,4) (2,9,8) (3,4,7) (5,5,1) (6,6,3) (7,7,4) (8,8,3)
            L6 C 10 -6
              L7 R
            L6 C 27 -5
              L7 R
            L6 C 13 6
              L7 H  (1,1,4) (2,4,7) (2,9,9) (3,3,4) (4,6,6) (5,8,4) (6,9,7) (7,7,4)
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,4,4) (5,5,1) (6,6,3) (7,7,4) (8,9,5)
          L5 C 16 6
            L6 C 18 7
              L7 H  (1,3,7) (2,2,5) (4,5,5) (6,6,4) (7,8,6) (9,9,3)
            L6 C 15 7
              L7 H  (1,1,4) (2,2,5) (3,4,7) (5,5,2) (6,6,3) (7,7,3) (8,9,6)
            L6 C 13 7
              L7 C 17 6
                L8 C 15 6
                  L9 H  (1,1,4) (2,2,5) (3,3,4) (4,4,3) (5,5,2) (6,9,7) (7,8,5)
                L8 C 25 -5
                  L9 R
                L8 C 18 6
                  L9 C 11 6
                    L10 C 14 7
                      L11 H  (1,1,4) (2,2,5) (3,3,3) (4,4,3) (5,5,1) (6,6,3) (7,7,3) (8,8,3) (9,9,4)
                    L10 C 12 -5
                      L11 R
                    L10 C 14 6
                      L11 R
                    L10 C 23 -5
                      L11 R
                    L10 C 27 6
                      L11 C 10 7
                        L12 H  (1,1,3) (2,2,4) (3,3,3) (4,4,2) (5,5,3) (6,6,4) (7,7,4) (8,8,3) (9,9,2)
                      L11 C 11 -6
                        L12 R
                      L11 C 10 6
                        L12 H  (1,1,3) (2,2,4) (3,3,3) (4,4,2) (5,5,3) (6,6,4) (7,7,4) (8,8,3) (9,9,3)
                      L11 C 26 6
                        L12 H  (1,1,4) (2,2,5) (3,3,3) (4,4,2) (5,5,3) (6,6,4) (7,7,3) (8,8,3) (9,9,3)
                      L11 H  (1,1,4) (2,2,5) (3,3,3) (4,4,2) (5,5,3) (6,6,4) (7,7,4) (8,8,0) (9,9,4)
                    L10 H  (1,1,4) (2,2,4) (3,3,3) (4,4,2) (5,5,3) (6,6,4) (7,7,3) (8,8,2) (9,9,1)
                  L9 H  (1,7,7) (2,2,5) (3,3,4) (4,4,2) (5,5,3) (6,6,4) (8,8,3) (9,9,2)
                L8 C 10 -6
                  L9 R
                L8 C 27 -5
                  L9 R
                L8 C 11 6
                  L9 H  (1,1,4) (2,2,4) (3,3,3) (4,4,3) (5,5,3) (6,6,4) (7,8,6) (9,9,3)
                L8 C 10 -7
                  L9 R
                L8 C 12 -5
                  L9 R
                L8 C 31 -5
                  L9 R
                L8 C 14 7
                  L9 H  (1,1,4) (2,2,5) (3,3,4) (4,4,2) (5,5,1) (6,6,3) (7,7,3) (8,8,4) (9,9,3)
                L8 H  (1,1,4) (2,2,5) (3,3,4) (4,4,2) (5,5,3) (6,6,4) (7,8,5) (9,9,3)
              L7 H  (1,1,4) (2,2,5) (3,4,6) (5,5,2) (6,6,4) (7,8,5) (9,9,4)
            L6 C 17 6
              L7 C 15 6
                L8 H  (1,1,4) (2,2,5) (3,3,4) (4,7,6) (4,6,7) (5,5,2) (6,9,7) (7,8,5) (8,9,6)
              L7 C 25 -5
                L8 R
              L7 C 31 -5
                L8 R
              L7 C 18 6
                L8 C 12 6
                  L9 C 14 7
                    L10 H  (1,1,4) (2,2,5) (3,3,4) (4,4,3) (5,5,1) (6,6,3) (7,7,3) (8,8,3) (9,9,4)
                  L9 C 13 -5
                    L10 R
                  L9 C 14 6
                    L10 R
                  L9 C 23 -5
                    L10 R
                  L9 C 27 6
                    L10 H  (1,4,5) (2,2,5) (3,9,7) (5,5,3) (6,6,4) (7,8,6)
                  L9 H  (1,1,4) (2,2,5) (3,3,4) (4,4,2) (5,5,3) (6,6,4) (7,7,3) (8,8,2) (9,9,1)
                L8 H  (1,1,4) (2,2,5) (3,3,3) (4,4,4) (5,5,1) (6,6,3) (7,7,3) (8,8,3) (9,9,4)
              L7 C 10 -6
                L8 R
              L7 C 27 -5
                L8 R
              L7 C 12 6
                L8 C 14 7
                  L9 H  (1,1,4) (2,2,5) (3,3,4) (4,4,3) (5,5,1) (6,6,3) (7,7,3) (8,8,4) (9,9,3)
                L8 H  (1,1,4) (2,2,5) (3,3,4) (4,4,2) (5,5,3) (6,6,4) (7,8,5) (9,9,3)
              L7 H  (1,1,4) (2,2,4) (3,3,3) (4,4,4) (5,5,1) (6,6,3) (7,7,3) (8,8,4) (9,9,3)
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,5,5) (4,6,7) (5,6,5) (7,8,5) (9,9,4)
          L5 C 17 -5
            L6 R
          L5 C 18 7
            L6 H  (1,3,7) (2,2,5) (4,6,7) (5,5,3) (7,7,4) (8,9,4)
          L5 C 13 7
            L6 C 15 7
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,4,3) (5,5,2) (6,6,3) (7,7,3) (8,9,6)
            L6 C 25 -6
              L7 R
            L6 C 18 6
              L7 C 11 6
                L8 H  (1,1,4) (2,2,5) (3,3,3) (4,6,6) (5,5,3) (7,7,4) (8,9,5)
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,4,2) (5,5,3) (6,6,4) (7,7,4) (8,9,4)
            L6 H  (1,1,4) (2,4,7) (2,9,9) (3,3,4) (4,6,6) (5,8,4) (6,9,7) (7,7,4)
          L5 C 13 6
            L6 C 15 7
              L7 H  (1,1,4) (2,2,5) (3,4,7) (5,5,2) (6,6,3) (7,7,3) (8,9,6)
            L6 C 25 -6
              L7 R
            L6 C 18 6
              L7 C 14 7
                L8 H  (1,1,4) (2,9,8) (3,4,7) (5,5,1) (6,6,3) (7,7,4) (8,8,3)
              L7 C 11 6
                L8 H  (1,1,4) (2,2,5) (3,3,3) (4,6,6) (5,5,3) (7,7,4) (8,9,5)
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,7,6) (5,5,3) (6,6,4) (8,9,4)
            L6 C 10 -6
              L7 R
            L6 C 27 -5
              L7 R
            L6 C 14 7
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,4,4) (5,5,1) (6,6,3) (7,7,4) (8,9,5)
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,6,6) (5,5,3) (7,8,5) (7,9,7) (8,9,5)
          L5 H  (1,1,4) (2,2,5) (3,4,7) (5,5,1) (6,6,3) (7,7,4) (8,9,6)
        L4 C 9 8
          L5 H  (1,1,4) (2,2,5) (3,3,4) (4,4,4) (5,6,7) (5,7,7) (6,7,7) (8,8,2) (9,9,1)
        L4 C 7 8
          L5 H  (1,1,4) (2,2,5) (3,3,4) (4,5,6) (6,6,3) (7,7,1) (8,8,2) (9,9,4)
        L4 C 5 7
          L5 C 9 7
            L6 H  (1,9,7) (2,2,5) (3,3,4) (4,4,3) (5,6,6) (5,7,7) (6,8,5) (7,8,5)
          L5 C 7 7
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,4,3) (5,7,7) (6,6,2) (8,9,5)
          L5 C 14 -5
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,5,6) (6,6,2) (7,7,3) (8,9,6)
          L5 C 16 7
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,4,3) (5,5,3) (6,6,3) (7,7,2) (8,8,2) (9,9,4)
          L5 C 17 7
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,9,5) (5,5,3) (6,6,3) (7,7,4) (8,8,2)
          L5 C 16 6
            L6 C 18 7
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,4,3) (5,5,3) (6,6,3) (7,8,5) (9,9,3)
            L6 C 17 6
              L7 C 13 7
                L8 H  (1,1,4) (2,2,5) (3,3,4) (4,4,3) (5,5,2) (6,6,3) (7,7,3) (8,9,6)
              L7 C 15 7
                L8 H  (1,1,4) (2,2,5) (3,3,4) (4,4,3) (5,5,3) (6,6,2) (7,7,2) (8,8,3) (9,9,4)
              L7 C 18 6
                L8 H  (1,1,4) (2,2,5) (3,3,4) (4,9,6) (5,5,3) (6,6,3) (7,8,5)
              L7 C 10 -6
                L8 R
              L7 C 27 -5
                L8 R
              L7 C 13 6
                L8 H  (1,1,4) (2,2,5) (3,3,4) (4,4,3) (5,7,5) (5,8,6) (6,6,3) (7,8,6) (9,9,3)
              L7 C 15 6
                L8 H  (1,1,4) (2,2,5) (3,3,4) (4,4,3) (5,5,3) (6,6,3) (7,7,2) (8,8,3) (9,9,3)
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,5,5) (6,6,3) (7,7,3) (8,9,6)
            L6 C 27 -6
              L7 R
            L6 C 13 7
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,4,3) (5,5,2) (6,6,3) (7,8,5) (9,9,4)
            L6 C 15 7
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,4,3) (5,5,3) (6,6,2) (7,7,3) (8,8,2) (9,9,4)
            L6 C 13 6
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,4,3) (5,6,5) (7,8,5) (9,9,4)
            L6 C 15 6
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,4,3) (5,5,3) (6,6,3) (7,8,4) (9,9,4)
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,5,5) (6,6,3) (7,8,5) (9,9,4)
          L5 C 17 -5
            L6 R
          L5 C 18 7
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,4,3) (5,5,3) (6,6,3) (7,8,5) (9,9,3)
          L5 C 13 7
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,4,3) (5,7,5) (6,6,3) (8,9,6)
          L5 C 18 6
            L6 C 13 6
              L7 H  (1,1,4) (2,9,8) (3,3,4) (4,4,3) (5,6,5) (7,8,6)
            L6 C 12 7
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,4,1) (5,5,3) (6,6,3) (7,7,4) (8,9,6)
            L6 H  (1,1,4) (2,9,8) (3,3,4) (4,4,3) (5,6,5) (7,8,6)
          L5 C 10 -6
            L6 R
          L5 C 27 -5
            L6 R
          L5 C 13 6
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,4,3) (5,7,6) (6,6,3) (8,9,5)
          L5 C 12 7
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,4,1) (5,5,3) (6,6,3) (7,7,4) (8,9,5)
          L5 H  (1,1,4) (2,2,5) (3,3,4) (4,4,3) (5,7,6) (6,6,3) (8,9,5)
        L4 C 13 -5
          L5 R
        L4 C 9 7
          L5 C 7 7
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,5,6) (6,6,3) (7,7,4) (8,8,0) (9,9,4)
          L5 C 17 7
            L6 H  (1,9,6) (2,2,5) (3,3,4) (4,5,6) (6,7,7) (8,8,2)
          L5 C 16 7
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,4,4) (5,6,7) (7,7,2) (8,8,0) (9,9,4)
          L5 C 17 6
            L6 C 15 7
              L7 H  (1,9,7) (2,2,5) (3,3,4) (4,5,6) (6,6,3) (7,7,3) (8,8,2)
            L6 C 12 7
              L7 H  (1,3,7) (2,2,5) (4,4,3) (5,6,6) (7,9,7) (8,8,2)
            L6 C 13 7
              L7 H  (1,9,7) (2,2,5) (3,3,4) (4,4,3) (5,5,2) (6,7,7) (8,8,2)
            L6 C 14 7
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,5,5) (6,6,3) (7,9,7) (8,8,2)
            L6 C 15 6
              L7 H  (1,9,7) (2,2,5) (3,3,4) (4,5,6) (6,7,6) (8,8,2)
            L6 H  (1,4,7) (1,9,7) (2,2,5) (3,3,4) (4,5,6) (5,8,5) (6,6,3) (7,8,5) (7,9,7)
          L5 C 15 7
            L6 H  (1,9,7) (2,2,5) (3,3,4) (4,5,6) (6,6,3) (7,7,3) (8,8,2)
          L5 C 16 -5
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,5,6) (6,6,3) (7,9,7) (8,8,1)
          L5 H  (1,9,7) (2,2,5) (3,3,4) (4,5,6) (6,6,4) (7,8,4)
        L4 C 7 7
          L5 H  (1,1,4) (2,2,5) (3,3,4) (4,5,6) (6,7,6) (8,9,5)
        L4 C 16 7
          L5 H  (1,1,4) (2,2,5) (3,3,4) (4,5,6) (6,6,4) (7,7,2) (8,9,5)
        L4 C 17 7
          L5 C 15 7
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,5,6) (6,6,3) (7,7,3) (8,8,2) (9,9,3)
          L5 C 12 7
            L6 H  (1,1,4) (2,2,5) (3,9,6) (4,4,3) (5,5,3) (6,7,7) (8,8,2)
          L5 C 13 7
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,4,3) (5,5,2) (6,7,7) (8,8,2) (9,9,3)
          L5 C 14 7
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,5,5) (6,6,3) (7,7,4) (8,8,2) (9,9,3)
          L5 H  (1,1,4) (2,2,5) (3,3,4) (4,5,6) (6,7,6) (8,8,2) (9,9,3)
        L4 C 16 6
          L5 C 18 7
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,5,6) (6,9,6) (7,8,5)
          L5 C 12 7
            L6 C 14 7
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,4,2) (5,5,2) (6,6,3) (7,8,6) (9,9,4)
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,5,4) (6,6,4) (7,8,5) (9,9,4)
          L5 C 13 7
            L6 C 15 7
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,4,3) (5,5,2) (6,6,3) (7,7,3) (8,9,6)
            L6 C 17 6
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,4,3) (5,5,2) (6,7,6) (8,9,6)
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,4,3) (5,8,4) (5,6,5) (6,7,7) (7,8,5) (9,9,4)
          L5 C 14 7
            L6 C 17 6
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,5,5) (6,6,3) (7,7,3) (8,9,6)
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,5,5) (6,6,3) (7,8,5) (9,9,4)
          L5 C 15 -5
            L6 R
          L5 C 17 6
            L6 C 14 6
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,5,5) (6,6,4) (7,7,2) (8,9,6)
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,5,6) (6,6,3) (7,7,3) (8,9,5)
          L5 C 27 -6
            L6 R
          L5 C 14 6
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,5,5) (6,6,4) (7,8,4) (9,9,4)
          L5 H  (1,1,4) (2,2,5) (3,3,4) (4,5,6) (6,6,3) (7,8,4) (9,9,4)
        L4 C 17 -5
          L5 R
        L4 C 12 7
          L5 H  (1,1,4) (2,2,5) (3,3,4) (4,5,4) (6,6,3) (7,7,4) (8,9,6)
        L4 C 13 7
          L5 H  (1,1,4) (2,2,5) (3,3,4) (4,4,3) (5,7,5) (6,6,3) (8,9,6)
        L4 C 14 7
          L5 C 18 7
            L6 H  (1,4,7) (2,2,5) (3,3,4) (5,5,3) (6,6,3) (7,8,5) (9,9,3)
          L5 C 12 6
            L6 C 18 6
              L7 H  (1,1,4) (2,9,8) (3,3,4) (4,5,5) (6,6,3) (7,8,6)
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,5,5) (6,6,3) (7,7,4) (8,9,5)
          L5 H  (1,1,4) (2,9,8) (3,3,4) (4,5,5) (6,6,3) (7,8,6)
        L4 C 15 -5
          L5 R
        L4 C 18 7
          L5 H  (1,1,4) (2,2,5) (3,3,4) (4,5,6) (6,6,3) (7,7,3) (8,9,4)
        L4 C 14 6
          L5 H  (1,1,4) (2,2,5) (3,3,4) (4,5,5) (6,6,3) (7,7,3) (8,9,6)
        L4 C 23 -6
          L5 R
        L4 C 12 6
          L5 C 18 6
            L6 C 22 6
              L7 C 27 6
                L8 H  (1,3,7) (1,9,7) (2,2,5) (3,9,7) (4,4,3) (5,5,3) (6,6,3) (7,7,3) (8,8,3)
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,4,3) (5,5,3) (6,6,3) (7,7,3) (8,8,4) (9,9,1)
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,4,1) (5,5,4) (6,6,3) (7,7,3) (8,9,6)
          L5 H  (1,1,4) (2,5,8) (3,3,4) (4,4,3) (6,6,3) (7,7,3) (8,9,5)
        L4 C 11 -6
          L5 R
        L4 C 22 -5
          L5 R
        L4 C 18 6
          L5 C 27 6
            L6 H  (1,1,4) (2,9,8) (3,3,4) (4,4,2) (5,5,4) (6,6,3) (7,8,5)
          L5 H  (1,1,4) (2,2,4) (3,3,4) (4,4,2) (5,5,4) (6,6,3) (7,7,3) (8,8,4) (9,9,1)
        L4 H  (1,1,4) (2,2,4) (3,3,4) (4,4,2) (5,5,4) (6,6,3) (7,7,3) (8,8,2) (9,9,4)
      L3 C 7 -5
        L4 S 6 1 3 5175
      L3 C 5 8
        L4 H  (1,1,4) (2,2,5) (3,3,4) (4,4,3) (5,5,1) (6,6,3) (7,8,6) (9,9,4)
      L3 C 8 8
        L4 S 6 1 3 5179
      L3 C 6 8
        L4 H  (1,1,4) (2,2,5) (3,3,4) (4,4,4) (5,5,3) (6,6,1) (7,8,5) (9,9,4)
      L3 C 7 8
        L4 S 6 1 3 5183
      L3 C 5 7
        L4 C 8 7
          L5 C 6 7
            L6 H  (1,1,4) (2,2,5) (3,4,7) (5,5,3) (6,6,3) (7,7,1) (8,9,7)
          L5 H  (1,9,7) (2,2,5) (3,3,4) (4,5,7) (6,7,4) (6,8,5) (7,8,6)
        L4 C 7 7
          L5 H  (1,1,4) (2,2,5) (3,3,4) (4,5,7) (6,6,1) (7,7,4) (8,9,5)
        L4 C 9 8
          L5 H  (1,1,4) (2,2,5) (3,3,4) (4,4,4) (5,7,7) (6,6,3) (8,8,2) (9,9,1)
        L4 C 9 7
          L5 H  (1,9,7) (2,2,5) (3,3,4) (4,5,7) (6,7,5) (8,8,2)
        L4 C 4 8
          L5 H  (1,1,4) (2,2,5) (3,3,4) (4,4,0) (5,5,3) (6,6,3) (7,7,4) (8,9,7)
        L4 C 6 7
          L5 H  (1,1,4) (2,2,5) (3,3,4) (4,5,5) (6,6,3) (7,7,2) (8,9,7)
        L4 C 4 7
          L5 H  (1,1,4) (2,2,5) (3,4,7) (5,6,4) (7,8,6) (9,9,4)
        L4 C 16 7
          L5 H  (1,1,4) (2,2,5) (3,3,4) (4,4,3) (5,5,4) (6,6,2) (7,7,2) (8,8,2) (9,9,4)
        L4 C 17 7
          L5 H  (1,1,4) (2,2,5) (3,3,4) (4,4,3) (5,5,4) (6,6,2) (7,7,3) (8,8,2) (9,9,3)
        L4 C 14 7
          L5 H  (1,1,4) (2,2,5) (3,3,4) (4,4,3) (5,5,2) (6,6,2) (7,7,3) (8,9,7)
        L4 C 16 6
          L5 C 14 6
            L6 C 18 7
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,4,3) (5,5,4) (6,6,2) (7,7,3) (8,9,5)
            L6 C 17 6
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,4,3) (5,7,6) (5,9,8) (6,6,2) (7,8,5) (8,9,6)
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,4,3) (5,5,4) (6,6,2) (7,8,4) (9,9,4)
          L5 C 18 7
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,4,3) (5,5,4) (6,6,2) (7,8,5) (9,9,3)
          L5 C 13 7
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,4,3) (5,5,2) (6,6,2) (7,8,5) (9,9,4)
          L5 C 15 7
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,4,3) (5,5,4) (6,6,0) (7,7,2) (8,8,3) (9,9,4)
          L5 C 17 6
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,4,3) (5,7,6) (5,9,8) (6,6,2) (7,8,5) (8,9,6)
          L5 C 27 -6
            L6 R
          L5 C 23 6
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,4,3) (5,8,6) (6,7,4) (9,9,4)
          L5 C 15 6
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,4,3) (5,7,7) (6,6,1) (8,8,2) (9,9,4)
          L5 H  (1,1,4) (2,2,5) (3,3,4) (4,4,3) (5,5,4) (6,6,2) (7,8,4) (9,9,4)
        L4 C 17 -5
          L5 R
        L4 C 14 6
          L5 H  (1,1,4) (2,2,5) (3,3,4) (4,4,3) (5,5,4) (6,7,4) (8,9,6)
        L4 C 15 7
          L5 H  (1,1,4) (2,2,5) (3,3,4) (4,4,3) (5,5,4) (6,6,0) (7,7,2) (8,8,4) (9,9,4)
        L4 C 18 7
          L5 H  (1,1,4) (2,2,5) (3,3,4) (4,4,3) (5,5,4) (6,6,2) (7,7,3) (8,9,4)
        L4 C 15 6
          L5 H  (1,1,4) (2,2,5) (3,3,4) (4,4,3) (5,7,6) (6,6,2) (8,9,6)
        L4 C 24 -5
          L5 R
        L4 C 25 -5
          L5 R
        L4 C 13 7
          L5 H  (1,1,4) (2,2,5) (3,3,4) (4,4,3) (5,5,2) (6,6,2) (7,7,3) (8,8,3) (9,9,4)
        L4 C 23 6
          L5 H  (1,1,4) (2,2,5) (3,3,4) (4,4,3) (5,6,5) (7,7,3) (8,9,6)
        L4 C 18 6
          L5 C 12 7
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,4,1) (5,5,4) (6,6,2) (7,7,3) (8,8,3) (9,9,4)
          L5 C 27 6
            L6 H  (1,4,6) (1,9,7) (2,2,5) (3,3,4) (4,9,6) (5,5,4) (6,6,2) (7,7,3) (8,8,3)
          L5 H  (1,1,4) (2,2,5) (3,3,4) (4,4,3) (5,5,4) (6,6,1) (7,7,3) (8,8,3) (9,9,1)
        L4 H  (1,1,4) (2,2,5) (3,3,4) (4,4,3) (5,5,4) (6,6,2) (7,7,3) (8,9,5)
      L3 C 8 7
        L4 S 6 1 3 5255
      L3 C 6 7
        L4 C 4 8
          L5 H  (1,1,4) (2,2,5) (3,3,4) (4,4,1) (5,5,0) (6,6,4) (7,7,3) (8,8,4) (9,9,4)
        L4 C 9 8
          L5 H  (1,1,4) (2,2,5) (3,3,4) (4,4,4) (5,5,2) (6,6,4) (7,7,3) (8,8,2) (9,9,1)
        L4 C 4 7
          L5 H  (1,1,4) (2,2,5) (3,4,7) (5,5,0) (6,6,4) (7,7,3) (8,9,7)
        L4 C 9 7
          L5 H  (1,9,7) (2,2,5) (3,3,4) (4,4,4) (5,5,2) (6,7,6) (8,8,2)
        L4 C 7 7
          L5 H  (1,1,4) (2,2,5) (3,3,4) (4,4,4) (5,5,2) (6,7,5) (8,8,2) (9,9,4)
        L4 C 17 7
          L5 H  (1,1,4) (2,2,5) (3,3,4) (4,4,4) (5,5,2) (6,6,4) (7,7,2) (8,8,2) (9,9,3)
        L4 C 14 7
          L5 H  (1,1,4) (2,2,5) (3,3,4) (4,4,4) (5,5,2) (6,6,2) (7,7,2) (8,9,7)
        L4 C 15 7
          L5 H  (1,1,4) (2,2,5) (3,3,4) (4,4,4) (5,5,2) (6,6,2) (7,7,2) (8,9,6)
        L4 C 13 7
          L5 H  (1,1,4) (2,2,5) (3,3,4) (4,4,3) (5,5,0) (6,6,4) (7,7,2) (8,8,4) (9,9,4)
        L4 C 14 6
          L5 C 16 7
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,4,4) (5,5,2) (6,6,4) (7,7,0) (8,8,2) (9,9,4)
          L5 C 17 6
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,5,5) (6,6,4) (7,7,2) (8,9,6)
          L5 H  (1,1,4) (2,2,5) (3,3,4) (4,4,4) (5,5,2) (6,6,4) (7,8,3) (9,9,4)
        L4 C 16 7
          L5 H  (1,1,4) (2,2,5) (3,3,4) (4,4,4) (5,5,2) (6,6,4) (7,7,0) (8,8,2) (9,9,4)
        L4 C 17 6
          L5 H  (1,1,4) (2,2,5) (3,3,4) (4,5,5) (6,6,4) (7,7,2) (8,9,6)
        L4 H  (1,1,4) (2,2,5) (3,3,4) (4,4,4) (5,5,2) (6,6,4) (7,8,3) (9,9,4)
      L3 C 7 7
        L4 S 6 1 3 5287
      L3 C 4 8
        L4 H  (1,1,4) (2,2,5) (3,3,4) (4,4,1) (5,5,2) (6,6,4) (7,8,6) (9,9,4)
      L3 C 9 8
        L4 S 6 1 3 5291
      L3 C 4 7
        L4 C 9 7
          L5 H  (1,1,4) (2,2,5) (3,4,7) (5,5,2) (6,7,6) (8,8,2) (9,9,4)
        L4 C 15 7
          L5 H  (1,1,4) (2,2,5) (3,3,4) (4,4,4) (5,5,2) (6,6,2) (7,7,2) (8,9,6)
        L4 C 16 7
          L5 H  (1,1,4) (2,2,5) (3,3,4) (4,4,4) (5,5,2) (6,6,3) (7,7,2) (8,8,2) (9,9,4)
        L4 C 17 7
          L5 H  (1,1,4) (2,2,5) (3,4,7) (5,5,2) (6,6,4) (7,7,3) (8,8,2) (9,9,3)
        L4 C 13 7
          L5 H  (1,1,4) (2,2,5) (3,4,6) (5,5,2) (6,6,3) (7,8,6) (9,9,4)
        L4 C 15 6
          L5 H  (1,1,4) (2,2,5) (3,3,4) (4,4,4) (5,5,2) (6,7,5) (8,9,6)
        L4 C 13 6
          L5 C 17 6
            L6 H  (1,1,4) (2,2,5) (3,4,7) (5,5,2) (6,6,3) (7,7,3) (8,9,6)
          L5 H  (1,1,4) (2,2,5) (3,3,4) (4,4,4) (5,5,2) (6,6,3) (7,8,4) (9,9,4)
        L4 C 17 6
          L5 H  (1,1,4) (2,2,5) (3,4,7) (5,5,2) (6,6,3) (7,7,3) (8,9,6)
        L4 H  (1,1,4) (2,2,5) (3,3,4) (4,4,4) (5,5,2) (6,6,3) (7,8,4) (9,9,4)
      L3 C 9 7
        L4 S 6 1 3 5313
      L3 C 13 7
        L4 C 15 7
          L5 H  (1,1,4) (2,2,5) (3,3,4) (4,4,3) (5,5,2) (6,6,2) (7,7,2) (8,8,4) (9,9,4)
        L4 C 16 7
          L5 H  (1,1,4) (2,2,5) (3,3,4) (4,4,3) (5,5,2) (6,6,3) (7,7,2) (8,8,2) (9,9,4)
        L4 C 17 7
          L5 H  (1,1,4) (2,2,5) (3,3,4) (4,4,3) (5,5,2) (6,6,3) (7,7,3) (8,8,2) (9,9,3)
        L4 C 15 6
          L5 H  (1,1,4) (2,2,5) (3,3,4) (4,4,3) (5,5,2) (6,7,5) (8,9,6)
        L4 C 17 6
          L5 H  (1,1,4) (2,2,5) (3,3,4) (4,4,3) (5,5,2) (6,6,3) (7,7,3) (8,9,6)
        L4 H  (1,1,4) (2,2,5) (3,3,4) (4,4,3) (5,5,2) (6,6,3) (7,8,4) (9,9,4)
      L3 C 17 7
        L4 S 6 1 3 5327
      L3 C 14 7
        L4 H  (1,1,4) (2,2,5) (3,3,4) (4,4,4) (5,5,2) (6,7,4) (8,9,7)
      L3 C 16 7
        L4 S 6 1 3 5331
      L3 C 15 7
        L4 H  (1,1,4) (2,2,5) (3,3,4) (4,5,6) (6,6,2) (7,7,2) (8,9,6)
      L3 C 14 6
        L4 C 16 6
          L5 C 12 7
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,4,3) (5,6,4) (7,7,3) (8,8,3) (9,9,4)
          L5 C 18 7
            L6 S 6 1 5 5339
          L5 C 12 6
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,4,4) (5,6,4) (7,8,5) (9,9,4)
          L5 C 18 6
            L6 S 6 1 5 5343
          L5 H  (1,1,4) (2,2,4) (3,3,4) (4,5,6) (6,6,3) (7,7,3) (8,9,6)
        L4 C 17 -5
          L5 R
        L4 C 12 7
          L5 H  (1,1,4) (2,2,5) (3,3,4) (4,4,3) (5,6,5) (7,7,3) (8,9,6)
        L4 C 18 7
          L5 H  (1,1,4) (2,2,5) (3,3,4) (4,4,4) (5,5,3) (6,7,6) (8,9,4)
        L4 C 12 6
          L5 C 15 6
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,5,6) (4,9,8) (5,6,5) (6,7,5) (7,8,5) (8,9,6)
          L5 H  (1,1,4) (2,2,5) (3,3,4) (4,4,4) (5,6,4) (7,7,3) (8,9,6)
        L4 C 11 -6
          L5 R
        L4 C 22 -5
          L5 R
        L4 C 15 6
          L5 H  (1,1,4) (2,9,8) (3,3,4) (4,4,4) (5,6,5) (7,8,5)
        L4 C 25 -5
          L5 R
        L4 C 13 6
          L5 H  (1,1,4) (2,9,8) (3,3,4) (4,4,3) (5,5,3) (6,7,5) (8,8,3)
        L4 H  (1,1,4) (2,9,8) (3,3,4) (4,4,4) (5,6,4) (7,7,3) (8,8,3)
      L3 C 16 6
        L4 S 6 1 3 5367
      L3 C 13 -5
        L4 R
      L3 C 17 -5
        L4 S 6 1 3 5371
      L3 C 15 6
        L4 H  (1,1,4) (2,2,5) (3,3,4) (4,5,6) (6,7,4) (8,9,6)
      L3 C 24 -5
        L4 R
      L3 C 25 -5
        L4 R
      L3 C 12 7
        L4 H  (1,1,4) (2,2,5) (3,3,4) (4,5,4) (6,6,3) (7,7,3) (8,8,3) (9,9,4)
      L3 C 18 7
        L4 S 6 1 3 5381
      L3 C 12 6
        L4 C 18 6
          L5 C 22 6
            L6 C 27 6
              L7 H  (1,3,7) (2,4,8) (2,9,8) (4,9,7) (5,5,3) (6,6,3) (7,7,3) (8,8,3)
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,4,4) (5,5,3) (6,6,3) (7,7,3) (8,8,3) (9,9,1)
          L5 H  (1,1,4) (2,2,5) (3,3,4) (4,4,1) (5,5,3) (6,6,3) (7,7,3) (8,8,3) (9,9,4)
        L4 H  (1,1,4) (2,4,8) (3,3,4) (5,5,3) (6,6,3) (7,7,3) (8,9,5)
      L3 H  (1,1,4) (2,9,8) (3,3,4) (4,5,5) (6,6,3) (7,7,3) (8,8,3)
    L2 C 9 -5
      L3 S 7 1 2 5392
    L2 C 4 -5
      L3 C 5 -5
        L4 C 6 -5
          L5 S 3 0 2 5392
        L4 C 7 -5
          L5 C 8 -5
            L6 C 3 8
              L7 C 6 8
                L8 H  (1,1,4) (2,2,4) (3,3,1) (4,4,4) (5,5,4) (6,7,4) (8,8,4) (9,9,5)
              L7 C 9 8
                L8 S 4 1 7 5403
              L7 C 6 -6
                L8 C 9 -6
                  L9 H  (1,1,4) (2,2,4) (3,4,4) (5,5,4) (6,7,7) (8,9,7)
                L8 C 17 7
                  L9 C 18 7
                    L10 H  (1,1,4) (2,2,4) (3,3,1) (4,4,4) (5,5,4) (6,6,5) (7,7,4) (8,8,4) (9,9,0)
                  L9 C 10 6
                    L10 H  (1,1,3) (2,2,3) (3,3,1) (4,4,4) (5,5,4) (6,9,7) (7,7,4) (8,8,4)
                  L9 H  (1,1,4) (2,2,4) (3,3,0) (4,4,4) (5,5,4) (6,8,8) (7,7,4) (9,9,2)
                L8 C 16 6
                  L9 H  (1,1,4) (2,2,4) (3,4,4) (5,5,4) (6,9,7) (7,7,4) (8,8,3)
                L8 H  (1,1,4) (2,3,4) (2,9,6) (3,4,4) (4,9,7) (5,5,4) (6,6,4) (7,7,4) (8,8,4)
              L7 C 9 -6
                L8 S 4 1 7 5417
              L7 C 16 6
                L8 H  (1,1,4) (2,2,4) (3,3,1) (4,4,4) (5,5,4) (6,9,7) (7,7,3) (8,8,3)
              L7 C 15 -5
                L8 R
              L7 C 17 -5
                L8 S 4 1 7 5423
              L7 C 14 7
                L8 C 18 7
                  L9 H  (1,1,4) (2,2,4) (3,3,1) (4,4,4) (5,5,4) (6,9,4) (7,7,4) (8,8,4)
                L8 H  (1,1,4) (2,6,6) (2,9,8) (3,4,4) (5,5,4) (6,9,7) (7,7,4) (8,8,4)
              L7 C 18 7
                L8 S 4 1 7 5429
              L7 C 24 6
                L8 C 36 6
                  L9 H  (1,1,4) (2,2,4) (3,4,4) (5,5,4) (6,9,6) (7,7,4) (8,8,4)
                L8 C 10 6
                  L9 H  (1,1,3) (2,2,3) (3,3,1) (4,4,4) (5,5,4) (6,9,7) (7,7,4) (8,8,4)
                L8 H  (1,1,4) (2,2,4) (3,3,0) (4,4,4) (5,5,4) (6,6,3) (7,7,4) (8,8,4) (9,9,3)
              L7 C 36 6
                L8 C 13 6
                  L9 H  (1,1,4) (2,2,4) (3,3,1) (4,4,3) (5,5,3) (6,9,7) (7,7,4) (8,8,4)
                L8 H  (1,1,4) (2,2,4) (3,3,0) (4,4,4) (5,5,4) (6,6,3) (7,7,4) (8,8,4) (9,9,3)
              L7 H  (1,1,4) (2,2,4) (3,4,4) (5,5,4) (6,9,6) (7,7,4) (8,8,4)
            L6 C 6 8
              L7 S 1 1 6 5442
            L6 C 9 8
              L7 S 6 0 6 5442
            L6 C 3 -6
              L7 C 6 -6
                L8 C 11 -5
                  L9 R
                L8 C 15 -5
                  L9 S 1 1 8 5450
                L8 C 12 -5
                  L9 R
                L8 C 14 -5
                  L9 S 1 1 8 5454
                L8 C 9 -6
                  L9 C 17 -5
                    L10 S 6 0 8 5450
                  L9 C 18 -5
                    L10 S 7 1 8 5450
                  L9 C 10 7
                    L10 C 13 7
                      L11 H  (1,1,4) (2,4,7) (3,3,2) (5,5,4) (6,6,3) (7,7,4) (8,9,6)
                    L10 C 16 7
                      L11 S 6 0 10 5464
                    L10 C 13 6
                      L11 H  (1,1,4) (2,2,4) (3,3,3) (4,4,3) (5,5,3) (6,8,7) (7,9,6)
                    L10 H  (1,1,4) (2,2,4) (3,3,2) (4,4,4) (5,5,4) (6,7,6) (8,9,6)
                  L9 C 13 7
                    L10 S 3 0 9 5469
                  L9 C 16 7
                    L10 S 1 1 9 5469
                  L9 C 10 6
                    L10 C 13 6
                      L11 H  (1,1,3) (2,2,3) (3,3,4) (4,4,3) (5,5,3) (6,7,7) (8,9,7)
                    L10 H  (1,1,3) (2,2,3) (3,3,3) (4,4,4) (5,5,4) (6,7,6) (8,9,7)
                  L9 C 13 6
                    L10 S 3 0 9 5477
                  L9 H  (1,1,4) (2,2,4) (3,3,2) (4,4,4) (5,5,4) (6,7,6) (8,9,6)
                L8 C 17 7
                  L9 C 18 7
                    L10 H  (1,1,4) (2,2,4) (3,5,7) (4,4,4) (6,8,7) (7,7,4) (9,9,0)
                  L9 C 10 6
                    L10 C 13 7
                      L11 H  (1,1,3) (2,4,7) (3,3,3) (5,5,4) (6,6,3) (7,7,4) (8,8,4) (9,9,2)
                    L10 C 18 6
                      L11 C 13 6
                        L12 H  (1,1,3) (2,2,4) (3,3,4) (4,4,3) (5,5,3) (6,8,7) (7,7,4) (9,9,2)
                      L11 H  (1,1,3) (2,2,4) (3,3,3) (4,4,4) (5,5,4) (6,8,6) (7,7,4) (9,9,2)
                    L10 H  (1,1,3) (2,2,4) (3,5,6) (4,4,4) (6,8,7) (7,7,4) (9,9,2)
                  L9 C 11 -6
                    L10 R
                  L9 C 18 -5
                    L10 R
                  L9 C 36 -5
                    L10 R
                  L9 C 13 7
                    L10 H  (1,1,4) (2,2,4) (3,3,2) (4,4,4) (5,5,4) (6,8,6) (7,7,4) (9,9,2)
                  L9 C 13 6
                    L10 H  (1,1,4) (2,2,4) (3,3,3) (4,4,3) (5,5,3) (6,8,7) (7,7,4) (9,9,2)
                  L9 H  (1,1,4) (2,2,4) (3,3,2) (4,4,4) (5,5,4) (6,8,6) (7,7,4) (9,9,2)
                L8 C 18 7
                  L9 S 1 1 8 5502
                L8 C 10 7
                  L9 C 16 7
                    L10 H  (1,1,3) (2,2,4) (3,3,3) (4,4,4) (5,5,4) (6,6,3) (7,7,4) (8,8,3) (9,9,2)
                  L9 C 17 -5
                    L10 R
                  L9 C 16 6
                    L10 H  (1,1,3) (2,2,4) (3,3,3) (4,4,4) (5,5,4) (6,6,4) (7,7,3) (8,8,3) (9,9,2)
                  L9 H  (1,1,3) (2,2,4) (3,4,6) (5,6,6) (7,7,4) (8,8,4) (9,9,3)
                L8 C 16 7
                  L9 S 1 1 8 5512
                L8 C 17 -5
                  L9 R
                L8 C 18 -5
                  L9 S 1 1 8 5516
                L8 C 13 7
                  L9 H  (1,1,4) (2,2,4) (3,4,6) (5,5,4) (6,8,6) (7,7,4) (9,9,2)
                L8 C 10 6
                  L9 H  (1,1,3) (2,2,3) (3,5,7) (4,4,4) (6,8,7) (7,7,4) (9,9,2)
                L8 C 16 6
                  L9 S 1 1 8 5522
                L8 H  (1,1,4) (2,2,4) (3,4,6) (5,6,6) (7,7,4) (8,8,4) (9,9,2)
              L7 C 9 -6
                L8 S 4 1 7 5525
              L7 C 16 6
                L8 C 10 6
                  L9 C 13 6
                    L10 H  (1,1,3) (2,2,4) (3,6,7) (3,9,7) (4,4,4) (5,5,3) (6,9,7) (7,7,3) (8,8,3)
                  L9 H  (1,1,3) (2,2,4) (3,6,7) (4,4,4) (5,5,4) (7,7,3) (8,8,3) (9,9,2)
                L8 C 13 6
                  L9 S 4 1 8 5532
                L8 C 11 -5
                  L9 R
                L8 C 12 -5
                  L9 S 4 1 8 5536
                L8 C 14 -5
                  L9 R
                L8 C 18 -5
                  L9 S 4 1 8 5540
                L8 C 15 7
                  L9 C 17 7
                    L10 H  (1,1,4) (2,2,4) (3,3,4) (4,4,4) (5,5,4) (6,6,2) (7,7,3) (8,8,3) (9,9,2)
                  L9 C 27 6
                    L10 C 14 7
                      L11 H  (1,1,4) (2,2,4) (3,3,4) (4,4,4) (5,5,4) (6,6,0) (7,7,3) (8,8,3) (9,9,3)
                    L10 H  (1,1,4) (2,2,4) (3,9,5) (4,4,4) (5,5,4) (6,6,2) (7,7,3) (8,8,3)
                  L9 H  (1,1,4) (2,2,4) (3,3,4) (4,4,4) (5,5,4) (6,6,2) (7,7,3) (8,8,3) (9,9,2)
                L8 C 17 7
                  L9 S 4 1 8 5550
                L8 C 24 6
                  L9 C 27 6
                    L10 C 18 8
                      L11 H  (1,1,4) (2,2,4) (3,3,4) (4,4,4) (5,5,4) (6,6,3) (7,7,3) (8,8,3) (9,9,1)
                    L10 C 15 6
                      L11 C 36 6
                        L12 C 11 7
                          L13 H  (1,1,4) (2,2,4) (3,6,4) (4,4,4) (5,5,4) (7,7,3) (8,8,3) (9,9,3)
                        L12 H  (1,1,4) (2,2,4) (3,3,4) (4,4,4) (5,5,4) (6,6,2) (7,7,3) (8,8,3) (9,9,0)
                      L11 H  (1,1,4) (2,2,4) (3,3,4) (4,4,4) (5,5,4) (6,6,2) (7,7,3) (8,8,3) (9,9,2)
                    L10 H  (1,1,4) (2,2,4) (3,9,5) (4,4,4) (5,5,4) (6,6,3) (7,7,3) (8,8,3)
                  L9 H  (1,1,4) (2,2,4) (3,6,5) (4,4,4) (5,5,4) (7,7,3) (8,8,3) (9,9,2)
                L8 C 14 -6
                  L9 R
                L8 C 18 -6
                  L9 S 4 1 8 5566
                L8 H  (1,1,4) (2,2,4) (3,3,4) (4,4,4) (5,5,4) (6,6,2) (7,7,3) (8,8,3) (9,9,2)
              L7 C 15 -5
                L8 R
              L7 C 17 -5
                L8 S 4 1 7 5571
              L7 C 14 7
                L8 C 18 7
                  L9 C 11 7
                    L10 C 12 7
                      L11 H  (1,1,4) (2,2,4) (3,3,2) (4,4,4) (5,5,4) (6,6,2) (7,7,4) (8,8,4) (9,9,2)
                    L10 C 12 6
                      L11 C 13 7
                        L12 H  (1,1,4) (2,2,4) (3,3,2) (4,4,4) (5,5,3) (6,6,2) (7,7,4) (8,8,4) (9,9,2)
                      L11 C 21 -5
                        L12 R
                      L11 C 15 7
                        L12 H  (1,1,4) (2,2,4) (3,3,4) (4,4,4) (5,5,4) (6,6,0) (7,7,4) (8,8,4) (9,9,2)
                      L11 H  (1,1,4) (2,2,4) (3,3,3) (4,4,3) (5,5,3) (6,6,2) (7,7,4) (8,8,4) (9,9,2)
                    L10 H  (1,1,4) (2,2,4) (3,3,3) (4,4,4) (5,5,3) (6,6,2) (7,7,4) (8,8,4) (9,9,2)
                  L9 C 12 7
                    L10 S 4 1 9 5587
                  L9 C 11 6
                    L10 C 21 -6
                      L11 R
                    L10 C 10 7
                      L11 H  (1,1,3) (2,2,3) (3,3,4) (4,4,4) (5,5,4) (6,6,2) (7,7,4) (8,8,4) (9,9,2)
                    L10 C 13 7
                      L11 C 12 6
                        L12 S 4 1 10 5594
                      L11 C 15 7
                        L12 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,3) (6,6,0) (7,7,4) (8,8,4) (9,9,2)
                      L11 C 33 -5
                        L12 R
                      L11 C 17 7
                        L12 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,3) (6,6,2) (7,7,4) (8,8,4) (9,9,0)
                      L11 H  (1,1,3) (2,2,3) (3,3,4) (4,4,4) (5,5,3) (6,6,2) (7,7,4) (8,8,4) (9,9,2)
                    L10 H  (1,9,5) (1,4,7) (2,5,7) (3,3,5) (4,6,5) (6,9,4) (7,7,4) (8,8,4)
                  L9 C 12 6
                    L10 S 4 1 9 5605
                  L9 H  (1,1,3) (2,2,4) (3,3,4) (4,4,4) (5,5,3) (6,6,2) (7,7,4) (8,8,4) (9,9,2)
                L8 C 10 6
                  L9 C 27 6
                    L10 C 12 7
                      L11 H  (1,1,3) (2,2,4) (3,9,5) (4,4,4) (5,5,4) (6,6,2) (7,7,4) (8,8,4)
                    L10 C 11 6
                      L11 H  (1,1,3) (2,2,3) (3,9,7) (4,4,4) (5,6,5) (7,7,4) (8,8,4)
                    L10 C 10 -6
                      L11 R
                    L10 C 18 -5
                      L11 R
                    L10 C 21 -6
                      L11 R
                    L10 C 13 7
                      L11 H  (1,1,3) (2,2,4) (3,3,4) (4,4,4) (5,5,3) (6,6,2) (7,7,4) (8,8,4) (9,9,2)
                    L10 C 12 -5
                      L11 R
                    L10 C 15 7
                      L11 H  (1,1,3) (2,2,4) (3,3,5) (4,4,4) (5,5,4) (6,6,0) (7,7,4) (8,8,4) (9,9,2)
                    L10 H  (1,1,3) (2,2,4) (3,3,4) (4,4,3) (5,5,3) (6,6,2) (7,7,4) (8,8,4) (9,9,2)
                  L9 C 17 -6
                    L10 R
                  L9 C 18 6
                    L10 C 12 7
                      L11 H  (1,1,3) (2,2,4) (3,3,3) (4,4,4) (5,5,4) (6,6,2) (7,7,4) (8,8,4) (9,9,2)
                    L10 C 11 6
                      L11 H  (1,1,3) (2,2,3) (3,9,6) (4,4,4) (5,5,4) (6,6,2) (7,7,4) (8,8,4)
                    L10 C 10 -6
                      L11 R
                    L10 C 21 -6
                      L11 R
                    L10 C 13 7
                      L11 H  (1,1,3) (2,2,4) (3,3,4) (4,4,4) (5,5,3) (6,6,2) (7,7,4) (8,8,4) (9,9,2)
                    L10 C 12 -5
                      L11 R
                    L10 C 15 7
                      L11 H  (1,1,3) (2,2,4) (3,3,5) (4,4,4) (5,5,4) (6,6,0) (7,7,4) (8,8,4) (9,9,2)
                    L10 H  (1,1,3) (2,2,4) (3,3,4) (4,4,3) (5,5,3) (6,6,2) (7,7,4) (8,8,4) (9,9,2)
                  L9 H  (1,1,3) (2,3,7) (4,4,4) (5,5,4) (6,6,2) (7,7,4) (8,8,4) (9,9,2)
                L8 C 11 -6
                  L9 R
                L8 C 18 -5
                  L9 R
                L8 C 36 -5
                  L9 R
                L8 C 12 7
                  L9 H  (1,1,4) (2,2,4) (3,3,2) (4,4,4) (5,5,4) (6,6,2) (7,7,4) (8,8,4) (9,9,2)
                L8 C 12 6
                  L9 C 13 7
                    L10 H  (1,1,4) (2,2,4) (3,3,2) (4,4,4) (5,5,3) (6,6,2) (7,7,4) (8,8,4) (9,9,2)
                  L9 C 21 -5
                    L10 R
                  L9 C 15 7
                    L10 H  (1,1,4) (2,2,4) (3,3,4) (4,4,4) (5,5,4) (6,6,0) (7,7,4) (8,8,4) (9,9,2)
                  L9 H  (1,1,4) (2,2,4) (3,3,3) (4,4,3) (5,5,3) (6,6,2) (7,7,4) (8,8,4) (9,9,2)
                L8 H  (1,1,4) (2,2,4) (3,3,3) (4,4,4) (5,5,3) (6,6,2) (7,7,4) (8,8,4) (9,9,2)
              L7 C 18 7
                L8 S 4 1 7 5663
              L7 C 10 6
                L8 C 13 6
                  L9 H  (1,1,3) (2,2,4) (3,6,6) (3,9,6) (4,4,4) (5,5,3) (6,9,5) (7,7,4) (8,8,4)
                L8 H  (1,1,3) (2,2,4) (3,9,5) (4,4,4) (5,5,4) (6,6,2) (7,7,4) (8,8,4)
              L7 H  (1,1,4) (2,2,4) (3,6,5) (3,5,6) (4,4,4) (5,6,6) (7,7,4) (8,8,4) (9,9,2)
            L6 C 6 -6
              L7 S 1 1 6 5670
            L6 C 9 -6
              L7 S 6 0 6 5670
            L6 C 10 6
              L7 C 13 6
                L8 H  (1,1,3) (2,2,3) (3,6,7) (3,9,7) (4,4,3) (5,5,3) (6,9,7) (7,7,4) (8,8,4)
              L7 C 16 6
                L8 S 6 0 7 5677
              L7 C 12 -5
                L8 R
              L7 C 17 -5
                L8 S 7 1 7 5681
              L7 C 14 -5
                L8 R
              L7 C 15 -5
                L8 S 7 1 7 5685
              L7 C 11 7
                L8 C 18 7
                  L9 H  (1,1,3) (2,2,3) (3,3,3) (4,4,4) (5,5,4) (6,9,5) (7,7,4) (8,8,4)
                L8 C 27 6
                  L9 H  (1,1,3) (2,2,3) (3,9,5) (4,4,4) (5,5,4) (6,6,3) (7,7,4) (8,8,4)
                L8 H  (1,1,3) (2,2,3) (3,3,3) (4,4,4) (5,5,4) (6,9,5) (7,7,4) (8,8,4)
              L7 C 18 7
                L8 S 7 1 7 5693
              L7 C 21 6
                L8 C 27 6
                  L9 C 24 6
                    L10 C 12 8
                      L11 H  (1,1,3) (2,2,3) (3,3,1) (4,4,4) (5,5,4) (6,6,3) (7,7,4) (8,8,4) (9,9,3)
                    L10 C 18 6
                      L11 H  (1,1,3) (2,2,3) (3,6,6) (4,4,4) (5,5,4) (7,7,4) (8,8,4) (9,9,2)
                    L10 H  (1,1,3) (2,2,3) (3,3,3) (4,4,4) (5,5,4) (6,9,5) (7,7,4) (8,8,4)
                  L9 H  (1,1,3) (2,2,3) (3,6,5) (4,4,4) (5,5,4) (7,7,4) (8,8,4) (9,9,3)
                L8 C 18 6
                  L9 C 24 6
                    L10 C 17 7
                      L11 H  (1,1,3) (2,2,3) (3,6,6) (4,4,4) (5,5,4) (7,7,4) (8,8,4) (9,9,2)
                    L10 H  (1,1,3) (2,2,3) (3,3,3) (4,4,4) (5,5,4) (6,6,0) (7,7,4) (8,8,4) (9,9,3)
                  L9 H  (1,1,3) (2,2,3) (3,6,5) (4,4,4) (5,5,4) (7,7,4) (8,8,4) (9,9,3)
                L8 H  (1,1,3) (2,2,3) (3,3,3) (4,4,4) (5,5,4) (6,9,5) (7,7,4) (8,8,4)
              L7 H  (1,1,3) (2,2,3) (3,3,2) (4,4,4) (5,5,4) (6,9,6) (7,7,4) (8,8,4)
            L6 C 13 6
              L7 S 3 0 6 5712
            L6 C 16 6
              L7 S 1 1 6 5712
            L6 C 11 -5
              L7 R
            L6 C 12 -5
              L7 S 4 1 6 5718
            L6 C 14 -5
              L7 S 3 0 6 5718
            L6 C 15 -5
              L7 S 1 1 6 5718
            L6 C 17 -5
              L7 S 6 0 6 5718
            L6 C 18 -5
              L7 S 7 1 6 5718
            L6 C 21 6
              L7 C 24 6
                L8 C 27 6
                  L9 C 30 6
                    L10 C 33 6
                      L11 H  (1,1,4) (2,2,4) (3,9,4) (4,4,4) (5,5,4) (6,6,2) (7,7,4) (8,8,4)
                    L10 C 36 6
                      L11 H  (1,1,4) (2,2,4) (3,3,2) (4,4,4) (5,5,4) (6,9,4) (7,7,4) (8,8,4)
                    L10 C 15 7
                      L11 H  (1,1,4) (2,2,4) (3,9,4) (4,4,4) (5,5,4) (6,6,2) (7,7,4) (8,8,4)
                    L10 H  (1,1,4) (2,2,4) (3,3,2) (4,4,4) (5,5,4) (6,6,3) (7,7,4) (8,8,4) (9,9,0)
                  L9 C 33 6
                    L10 C 36 6
                      L11 H  (1,1,4) (2,2,4) (3,6,4) (4,4,4) (5,5,4) (7,7,4) (8,8,4) (9,9,2)
                    L10 C 12 7
                      L11 H  (1,1,4) (2,2,4) (3,9,4) (4,4,4) (5,5,4) (6,6,2) (7,7,4) (8,8,4)
                    L10 H  (1,1,4) (2,2,4) (3,3,3) (4,4,4) (5,5,4) (6,6,0) (7,7,4) (8,8,4) (9,9,2)
                  L9 C 36 6
                    L10 C 12 7
                      L11 H  (1,1,4) (2,2,4) (3,3,2) (4,4,4) (5,5,4) (6,9,4) (7,7,4) (8,8,4)
                    L10 H  (1,1,4) (2,2,4) (3,3,3) (4,4,4) (5,5,4) (6,6,0) (7,7,4) (8,8,4) (9,9,2)
                  L9 C 12 7
                    L10 C 15 7
                      L11 H  (1,1,4) (2,2,4) (3,9,4) (4,4,4) (5,5,4) (6,6,2) (7,7,4) (8,8,4)
                    L10 H  (1,1,4) (2,2,4) (3,3,2) (4,4,4) (5,5,4) (6,6,3) (7,7,4) (8,8,4) (9,9,0)
                  L9 H  (1,1,4) (2,2,4) (3,3,3) (4,4,4) (5,5,4) (6,6,0) (7,7,4) (8,8,4) (9,9,2)
                L8 C 18 7
                  L9 H  (1,1,4) (2,2,4) (3,3,3) (4,4,4) (5,5,4) (6,9,3) (7,7,4) (8,8,4)
                L8 H  (1,1,4) (2,2,4) (3,6,4) (4,4,4) (5,5,4) (7,7,4) (8,8,4) (9,9,2)
              L7 C 27 6
                L8 C 15 7
                  L9 H  (1,1,4) (2,2,4) (3,6,3) (4,4,4) (5,5,4) (7,7,4) (8,8,4) (9,9,3)
                L8 H  (1,1,4) (2,2,4) (3,9,4) (4,4,4) (5,5,4) (6,6,2) (7,7,4) (8,8,4)
              L7 C 15 7
                L8 H  (1,1,4) (2,2,4) (3,6,3) (4,4,4) (5,5,4) (7,7,4) (8,8,4) (9,9,3)
              L7 H  (1,1,4) (2,2,4) (3,3,2) (4,4,4) (5,5,4) (6,6,2) (7,7,4) (8,8,4) (9,9,2)
            L6 C 24 6
              L7 C 27 6
                L8 C 12 7
                  L9 H  (1,1,4) (2,2,4) (3,9,3) (4,4,4) (5,5,4) (6,6,3) (7,7,4) (8,8,4)
                L8 H  (1,1,4) (2,2,4) (3,3,2) (4,4,4) (5,5,4) (6,9,4) (7,7,4) (8,8,4)
              L7 C 12 7
                L8 H  (1,1,4) (2,2,4) (3,9,3) (4,4,4) (5,5,4) (6,6,3) (7,7,4) (8,8,4)
              L7 H  (1,1,4) (2,2,4) (3,3,2) (4,4,4) (5,5,4) (6,9,4) (7,7,4) (8,8,4)
            L6 C 27 6
              L7 C 12 7
                L8 H  (1,1,4) (2,2,4) (3,9,3) (4,4,4) (5,5,4) (6,6,3) (7,7,4) (8,8,4)
              L7 H  (1,1,4) (2,2,4) (3,3,2) (4,4,4) (5,5,4) (6,6,2) (7,7,4) (8,8,4) (9,9,2)
            L6 C 12 7
              L7 H  (1,1,4) (2,2,4) (3,9,3) (4,4,4) (5,5,4) (6,6,3) (7,7,4) (8,8,4)
            L6 H  (1,1,4) (2,2,4) (3,3,2) (4,4,4) (5,5,4) (6,9,4) (7,7,4) (8,8,4)
          L5 C 9 8
            L6 C 3 8
              L7 H  (1,1,4) (2,2,4) (3,3,1) (4,4,4) (5,5,4) (6,6,5) (7,7,4) (8,8,3) (9,9,1)
            L6 C 6 8
              L7 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,4) (6,6,2) (7,7,3) (8,8,3) (9,9,1)
            L6 C 3 -6
              L7 C 6 -6
                L8 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,4) (6,6,3) (7,8,5) (9,9,1)
              L7 C 16 7
                L8 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,4) (6,6,4) (7,7,2) (8,8,1) (9,9,1)
              L7 C 8 8
                L8 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,4) (6,6,4) (7,7,2) (8,8,1) (9,9,0)
              L7 C 8 7
                L8 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,4) (6,6,4) (7,7,2) (8,8,3) (9,9,0)
              L7 H  (1,8,6) (2,2,4) (3,6,8) (4,4,4) (5,5,4) (7,7,3) (9,9,1)
            L6 C 6 -6
              L7 C 8 8
                L8 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,4) (6,6,5) (7,7,3) (8,8,1) (9,9,0)
              L7 C 8 7
                L8 H  (1,1,4) (2,2,4) (3,6,8) (4,4,4) (5,5,4) (7,7,3) (8,8,3) (9,9,0)
              L7 C 11 7
                L8 C 12 7
                  L9 H  (1,1,4) (2,2,4) (3,3,0) (4,4,4) (5,5,4) (6,6,5) (7,7,4) (8,8,3) (9,9,1)
                L8 H  (1,1,4) (2,2,4) (3,4,7) (3,6,8) (4,6,8) (5,5,4) (7,9,4) (8,8,3)
              L7 H  (1,1,4) (2,2,4) (3,6,7) (4,4,4) (5,5,4) (7,9,4) (8,8,3)
            L6 C 16 7
              L7 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,4) (6,6,5) (7,7,2) (8,8,1) (9,9,1)
            L6 C 8 8
              L7 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,4) (6,6,5) (7,7,2) (8,8,1) (9,9,0)
            L6 C 13 6
              L7 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,3) (6,6,4) (7,7,3) (8,8,3) (9,9,1)
            L6 H  (1,1,4) (2,2,4) (3,6,7) (4,4,4) (5,5,4) (7,7,3) (8,8,3) (9,9,1)
          L5 C 8 8
            L6 C 3 8
              L7 H  (1,1,4) (2,2,4) (3,3,1) (4,4,4) (5,5,4) (6,6,5) (7,7,3) (8,8,1) (9,9,3)
            L6 C 6 8
              L7 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,4) (6,6,2) (7,7,2) (8,8,1) (9,9,3)
            L6 C 3 -6
              L7 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,4) (6,7,6) (8,8,1) (9,9,2)
            L6 C 6 -6
              L7 C 9 7
                L8 H  (1,1,4) (2,9,6) (3,6,8) (4,4,4) (5,5,4) (7,7,3) (8,8,1)
              L7 C 11 7
                L8 H  (1,1,4) (2,2,4) (3,9,5) (4,4,4) (5,5,4) (6,6,5) (7,7,3) (8,8,1)
              L7 H  (1,1,4) (2,2,4) (3,6,8) (4,4,4) (5,5,4) (7,7,3) (8,8,1) (9,9,2)
            L6 C 9 7
              L7 H  (1,1,4) (2,9,6) (3,6,9) (4,4,4) (5,5,4) (7,7,2) (8,8,1)
            L6 H  (1,1,4) (2,2,4) (3,9,6) (4,4,4) (5,5,4) (6,6,5) (7,7,2) (8,8,1)
          L5 C 9 7
            L6 C 3 8
              L7 C 6 8
                L8 H  (1,1,4) (2,2,4) (3,3,1) (4,4,4) (5,5,4) (6,6,2) (7,7,3) (8,8,4) (9,9,4)
              L7 C 6 -6
                L8 C 8 7
                  L9 H  (1,1,4) (2,2,4) (3,4,4) (5,5,4) (6,6,5) (7,7,3) (8,9,6)
                L8 C 18 7
                  L9 H  (1,1,4) (2,2,4) (3,3,1) (4,4,4) (5,5,4) (6,6,5) (7,7,4) (8,9,4)
                L8 H  (1,8,6) (1,9,7) (2,6,8) (3,3,1) (4,4,4) (5,5,4) (7,7,4) (8,9,6)
              L7 H  (1,1,4) (2,9,7) (3,3,1) (4,4,4) (5,5,4) (6,7,7) (6,8,8) (7,8,6)
            L6 C 6 8
              L7 C 3 -6
                L8 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,6,5) (7,7,3) (8,9,5)
              L7 C 8 7
                L8 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,6,5) (7,7,2) (8,9,6)
              L7 C 10 6
                L8 H  (1,1,3) (2,2,3) (3,6,6) (4,4,4) (5,5,4) (7,7,3) (8,8,3) (9,9,4)
              L7 H  (1,1,4) (2,2,4) (3,5,8) (4,6,5) (7,7,3) (8,8,3) (9,9,3)
            L6 C 3 -6
              L7 C 6 -6
                L8 C 14 -5
                  L9 R
                L8 C 15 -5
                  L9 R
                L8 C 8 7
                  L9 C 17 6
                    L10 C 16 7
                      L11 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,4) (6,6,3) (7,7,3) (8,8,1) (9,9,2)
                    L10 C 10 6
                      L11 H  (1,1,3) (2,2,4) (3,6,7) (3,8,9) (4,4,4) (5,5,4) (6,7,5) (7,8,6) (9,9,2)
                    L10 C 11 -5
                      L11 R
                    L10 C 18 -5
                      L11 R
                    L10 C 16 6
                      L11 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,6,6) (7,7,3) (8,8,2) (9,9,2)
                    L10 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,6,6) (7,7,2) (8,9,5)
                  L9 H  (1,9,5) (2,2,4) (3,3,5) (4,4,4) (5,6,6) (5,8,8) (6,7,5) (7,8,6)
                L8 C 18 -5
                  L9 R
                L8 C 17 7
                  L9 H  (1,9,5) (2,2,4) (3,3,5) (4,4,4) (5,5,4) (6,7,6) (8,8,2)
                L8 C 13 7
                  L9 H  (1,1,4) (2,2,4) (3,8,6) (3,5,9) (4,4,4) (5,7,7) (6,6,2) (7,8,5) (9,9,3)
                L8 C 12 -5
                  L9 R
                L8 C 36 6
                  L9 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,6,6) (7,8,5) (7,9,6) (8,9,4)
                L8 H  (1,9,6) (2,2,4) (3,3,5) (4,4,4) (5,6,6) (7,8,5)
              L7 C 8 7
                L8 C 15 -5
                  L9 C 13 7
                    L10 H  (1,1,4) (2,2,4) (3,6,8) (4,4,4) (5,5,3) (7,7,2) (8,8,3) (9,9,2)
                  L9 C 12 -5
                    L10 R
                  L9 C 14 -5
                    L10 R
                  L9 C 17 6
                    L10 C 13 6
                      L11 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,3) (6,6,3) (7,7,2) (8,8,3) (9,9,2)
                    L10 H  (1,3,8) (2,2,4) (4,4,4) (5,5,4) (6,6,4) (7,7,2) (8,9,4)
                  L9 C 13 6
                    L10 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,3) (6,6,3) (7,7,2) (8,8,3) (9,9,2)
                  L9 H  (1,3,8) (2,2,4) (4,4,4) (5,5,4) (6,6,4) (7,7,2) (8,9,4)
                L8 C 14 7
                  L9 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,4) (6,6,2) (7,7,2) (8,9,5)
                L8 C 16 7
                  L9 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,4) (6,6,2) (7,7,2) (8,8,1) (9,9,2)
                L8 C 17 6
                  L9 C 13 6
                    L10 H  (1,1,4) (2,2,4) (3,6,8) (4,4,4) (5,5,3) (7,7,2) (8,9,5)
                  L9 H  (1,3,8) (2,2,4) (4,4,4) (5,5,4) (6,6,2) (7,7,2) (8,8,4) (9,9,2)
                L8 C 13 6
                  L9 H  (1,1,4) (2,2,4) (3,6,8) (4,4,4) (5,5,3) (7,7,2) (8,9,5)
                L8 H  (1,3,8) (2,2,4) (4,4,4) (5,5,4) (6,6,2) (7,7,2) (8,8,4) (9,9,2)
              L7 C 18 -5
                L8 R
              L7 C 14 7
                L8 C 15 7
                  L9 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,4) (6,6,0) (7,7,3) (8,8,2) (9,9,3)
                L8 C 17 7
                  L9 C 15 6
                    L10 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,4) (6,6,2) (7,7,3) (8,8,2) (9,9,2)
                  L9 C 16 7
                    L10 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,4) (6,6,4) (7,7,2) (8,8,1) (9,9,2)
                  L9 C 10 6
                    L10 C 12 7
                      L11 H  (1,1,3) (2,2,4) (3,3,3) (4,4,4) (5,5,4) (6,6,4) (7,7,3) (8,8,3) (9,9,2)
                    L10 H  (1,1,3) (2,2,4) (3,8,7) (4,4,4) (5,5,4) (6,6,3) (7,7,3) (9,9,2)
                  L9 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,4) (6,6,3) (7,7,2) (8,8,2) (9,9,1)
                L8 C 15 6
                  L9 C 36 6
                    L10 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,4) (6,6,2) (7,9,5) (8,8,2)
                  L9 H  (1,9,6) (2,2,4) (3,3,5) (4,4,4) (5,5,4) (6,6,2) (7,7,3) (8,8,2)
                L8 C 16 7
                  L9 C 36 6
                    L10 C 11 7
                      L11 H  (1,1,4) (2,2,4) (3,3,4) (4,4,4) (5,5,4) (6,6,4) (7,7,2) (8,8,1) (9,9,3)
                    L10 C 12 7
                      L11 H  (1,1,4) (2,2,4) (3,3,4) (4,4,4) (5,5,4) (6,6,4) (7,7,2) (8,8,1) (9,9,3)
                    L10 H  (1,6,7) (2,2,4) (3,3,5) (4,4,4) (5,5,4) (7,7,2) (8,8,1) (9,9,3)
                  L9 H  (1,9,6) (2,2,4) (3,3,5) (4,4,4) (5,5,4) (6,6,4) (7,7,2) (8,8,1)
                L8 C 36 6
                  L9 C 11 7
                    L10 H  (1,1,4) (2,8,6) (3,6,7) (4,4,4) (5,5,4) (7,7,3) (9,9,2)
                  L9 C 12 7
                    L10 H  (1,8,6) (2,2,4) (3,6,7) (4,4,4) (5,5,4) (7,7,3) (9,9,2)
                  L9 H  (1,8,6) (1,5,7) (2,2,4) (3,3,5) (4,4,4) (5,8,6) (6,6,3) (7,7,3) (9,9,2)
                L8 C 17 6
                  L9 C 26 -5
                    L10 R
                  L9 C 10 7
                    L10 C 12 7
                      L11 H  (1,1,3) (2,2,4) (3,3,3) (4,4,4) (5,5,4) (6,9,6) (7,7,3) (8,8,3)
                    L10 H  (1,1,3) (2,2,4) (3,8,7) (4,4,4) (5,7,6) (6,6,3) (9,9,3)
                  L9 H  (1,7,6) (2,8,6) (3,6,8) (4,4,4) (5,5,4) (9,9,2)
                L8 C 26 -6
                  L9 R
                L8 C 27 -5
                  L9 R
                L8 C 10 7
                  L9 C 12 7
                    L10 H  (1,1,3) (2,2,4) (3,3,3) (4,4,4) (5,5,4) (6,9,6) (7,7,3) (8,8,3)
                  L9 H  (1,1,3) (2,2,4) (3,8,7) (4,4,4) (5,7,6) (6,6,3) (9,9,3)
                L8 H  (1,7,6) (2,8,6) (3,6,8) (4,4,4) (5,5,4) (9,9,2)
              L7 C 13 6
                L8 C 15 7
                  L9 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,3) (6,6,2) (7,7,3) (8,8,2) (9,9,3)
                L8 C 16 7
                  L9 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,3) (6,6,4) (7,7,2) (8,8,1) (9,9,3)
                L8 H  (1,8,6) (1,9,6) (2,2,4) (3,6,8) (4,4,4) (5,5,3) (7,7,3) (8,9,5)
              L7 C 12 -5
                L8 R
              L7 C 14 -5
                L8 R
              L7 C 24 -5
                L8 R
              L7 C 17 7
                L8 C 15 7
                  L9 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,4) (6,6,2) (7,7,3) (8,8,2) (9,9,2)
                L8 C 16 7
                  L9 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,4) (6,6,3) (7,7,2) (8,8,1) (9,9,2)
                L8 C 10 6
                  L9 C 16 6
                    L10 H  (1,1,3) (2,2,4) (3,3,5) (4,4,4) (5,5,4) (6,6,3) (7,7,3) (8,8,2) (9,9,2)
                  L9 H  (1,1,3) (2,2,4) (3,6,7) (4,4,4) (5,5,4) (7,7,3) (8,8,3) (9,9,2)
                L8 H  (1,1,4) (2,2,4) (3,3,4) (4,4,4) (5,5,4) (6,6,3) (7,7,3) (8,8,2) (9,9,1)
              L7 C 15 7
                L8 H  (1,3,8) (2,2,4) (4,4,4) (5,5,4) (6,6,2) (7,7,3) (8,8,2) (9,9,3)
              L7 C 16 7
                L8 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,4) (6,6,3) (7,7,2) (8,8,1) (9,9,3)
              L7 C 36 6
                L8 C 11 7
                  L9 H  (1,1,4) (2,8,6) (3,6,7) (4,4,4) (5,5,4) (7,7,3) (9,9,2)
                L8 C 16 6
                  L9 H  (1,3,8) (2,2,4) (4,4,4) (5,5,4) (6,6,3) (7,7,3) (8,8,2) (9,9,2)
                L8 H  (1,8,6) (2,2,4) (3,6,7) (4,4,4) (5,5,4) (7,7,3) (9,9,2)
              L7 C 17 6
                L8 C 10 7
                  L9 C 16 6
                    L10 H  (1,1,3) (2,2,4) (3,3,5) (4,4,4) (5,5,4) (6,6,3) (7,9,5) (8,8,2)
                  L9 H  (1,1,3) (2,2,4) (3,6,7) (4,4,4) (5,5,4) (7,7,3) (8,9,5)
                L8 H  (1,8,6) (2,6,7) (2,3,8) (3,6,8) (4,4,4) (5,5,4) (7,7,3) (9,9,2)
              L7 C 26 -6
                L8 R
              L7 C 10 7
                L8 C 15 6
                  L9 H  (1,1,3) (2,2,4) (3,3,5) (4,4,4) (5,5,4) (6,6,2) (7,7,3) (8,8,2) (9,9,3)
                L8 C 27 -5
                  L9 R
                L8 C 33 -5
                  L9 R
                L8 C 16 6
                  L9 H  (1,1,3) (2,2,4) (3,3,5) (4,4,4) (5,5,4) (6,6,3) (7,7,2) (8,8,2) (9,9,3)
                L8 H  (1,1,3) (2,2,4) (3,3,3) (4,4,4) (5,5,4) (6,6,4) (7,7,3) (8,8,3) (9,9,2)
              L7 H  (1,8,6) (2,6,7) (2,3,8) (3,6,8) (4,4,4) (5,5,4) (7,7,3) (9,9,2)
            L6 C 6 -6
              L7 C 8 7
                L8 C 10 6
                  L9 C 13 6
                    L10 H  (1,1,3) (2,2,3) (3,6,8) (4,4,3) (5,5,4) (7,7,3) (8,9,6)
                  L9 C 12 -5
                    L10 R
                  L9 C 14 -5
                    L10 R
                  L9 C 17 6
                    L10 C 16 7
                      L11 H  (1,1,3) (2,2,3) (3,6,7) (4,4,4) (5,5,4) (7,7,3) (8,8,1) (9,9,4)
                    L10 C 16 6
                      L11 H  (1,1,3) (2,2,3) (3,6,7) (4,4,4) (5,5,4) (7,7,3) (8,8,2) (9,9,4)
                    L10 C 11 7
                      L11 H  (1,1,3) (2,2,3) (3,3,3) (4,4,4) (5,5,4) (6,6,4) (7,7,3) (8,9,6)
                    L10 C 21 6
                      L11 C 18 7
                        L12 H  (1,1,3) (2,2,3) (3,6,8) (4,4,4) (5,5,4) (7,7,3) (8,8,4) (9,9,1)
                      L11 C 15 7
                        L12 H  (1,1,3) (2,2,3) (3,6,7) (4,4,4) (5,5,4) (7,7,2) (8,9,6)
                      L11 H  (1,1,3) (2,2,3) (3,6,8) (4,4,4) (5,5,4) (7,7,3) (8,9,5)
                    L10 C 14 -6
                      L11 R
                    L10 C 18 7
                      L11 H  (1,1,3) (2,2,3) (3,3,4) (4,4,4) (5,5,4) (6,6,4) (7,7,3) (8,8,4) (9,9,1)
                    L10 C 12 7
                      L11 C 15 7
                        L12 H  (1,1,3) (2,2,3) (3,3,4) (4,4,4) (5,5,4) (6,6,2) (7,7,2) (8,8,4) (9,9,4)
                      L11 H  (1,1,3) (2,2,3) (3,3,4) (4,4,4) (5,5,4) (6,6,4) (7,7,3) (8,9,5)
                    L10 H  (1,1,3) (2,2,3) (3,3,2) (4,4,4) (5,5,4) (6,6,4) (7,7,3) (8,8,4) (9,9,2)
                  L9 C 11 7
                    L10 H  (1,1,3) (2,2,3) (3,9,5) (4,4,4) (5,5,4) (6,8,8) (7,7,3)
                  L9 C 16 7
                    L10 H  (1,1,3) (2,2,3) (3,6,7) (4,4,4) (5,5,4) (7,7,3) (8,8,1) (9,9,4)
                  L9 C 16 6
                    L10 H  (1,1,3) (2,2,3) (3,6,7) (4,4,4) (5,5,4) (7,7,3) (8,8,2) (9,9,4)
                  L9 C 21 6
                    L10 C 15 7
                      L11 H  (1,1,3) (2,2,3) (3,6,7) (4,4,4) (5,5,4) (7,7,2) (8,9,6)
                    L10 H  (1,1,3) (2,2,3) (3,6,8) (4,4,4) (5,5,4) (7,7,3) (8,9,5)
                  L9 C 14 -6
                    L10 R
                  L9 C 12 7
                    L10 C 15 7
                      L11 H  (1,1,3) (2,2,3) (3,3,4) (4,4,4) (5,5,4) (6,6,2) (7,7,2) (8,8,4) (9,9,4)
                    L10 H  (1,1,3) (2,2,3) (3,3,4) (4,4,4) (5,5,4) (6,6,4) (7,7,3) (8,9,5)
                  L9 H  (1,1,3) (2,2,3) (3,3,2) (4,4,4) (5,5,4) (6,6,4) (7,7,3) (8,8,4) (9,9,2)
                L8 C 11 -5
                  L9 R
                L8 C 18 -5
                  L9 R
                L8 C 12 7
                  L9 C 16 7
                    L10 H  (1,1,4) (2,2,4) (3,3,2) (4,4,4) (5,5,4) (6,6,5) (7,7,3) (8,8,1) (9,9,3)
                  L9 C 17 6
                    L10 C 16 6
                      L11 H  (1,1,4) (2,2,4) (3,3,2) (4,4,4) (5,5,4) (6,6,5) (7,7,3) (8,9,4)
                    L10 H  (1,1,4) (2,2,4) (3,3,2) (4,6,8) (5,5,4) (7,7,3) (8,9,5)
                  L9 H  (1,1,4) (2,2,4) (3,9,3) (4,4,4) (5,5,4) (6,8,8) (7,7,3)
                L8 C 13 6
                  L9 C 16 7
                    L10 H  (1,1,4) (2,2,4) (3,3,4) (4,4,3) (5,5,4) (6,6,4) (7,7,3) (8,8,1) (9,9,3)
                  L9 C 17 6
                    L10 C 16 6
                      L11 H  (1,1,4) (2,2,4) (3,6,7) (4,4,3) (5,5,4) (7,7,3) (8,8,2) (9,9,3)
                    L10 C 21 6
                      L11 C 15 7
                        L12 H  (1,1,4) (2,2,4) (3,3,4) (4,4,3) (5,5,4) (6,6,3) (7,7,2) (8,9,5)
                      L11 C 14 6
                        L12 H  (1,1,4) (2,2,4) (3,6,8) (4,4,3) (5,5,3) (7,7,3) (8,9,5)
                      L11 H  (1,1,4) (2,2,4) (3,3,2) (4,4,3) (5,5,4) (6,6,5) (7,7,3) (8,9,5)
                    L10 H  (1,1,4) (2,2,4) (3,3,2) (4,4,3) (5,5,4) (6,6,5) (7,7,3) (8,9,5)
                  L9 C 16 6
                    L10 H  (1,1,4) (2,2,4) (3,6,7) (4,4,3) (5,5,4) (7,7,3) (8,8,2) (9,9,3)
                  L9 C 21 6
                    L10 C 15 7
                      L11 H  (1,1,4) (2,2,4) (3,3,4) (4,4,3) (5,5,4) (6,6,3) (7,7,2) (8,9,5)
                    L10 H  (1,1,4) (2,2,4) (3,6,8) (4,4,3) (5,5,4) (7,7,3) (8,9,4)
                  L9 H  (1,1,4) (2,2,4) (3,3,2) (4,4,3) (5,5,4) (6,6,5) (7,7,3) (8,9,5)
                L8 H  (1,1,4) (2,2,4) (3,6,6) (4,4,4) (5,5,4) (7,8,6) (9,9,2)
              L7 C 10 6
                L8 C 17 7
                  L9 H  (1,1,3) (2,2,3) (3,6,7) (4,4,4) (5,5,4) (7,7,4) (8,9,5)
                L8 C 13 6
                  L9 H  (1,1,3) (2,2,3) (3,6,7) (4,4,3) (5,5,4) (7,9,7) (8,8,3)
                L8 C 12 -5
                  L9 R
                L8 C 14 -5
                  L9 R
                L8 C 17 6
                  L9 C 11 7
                    L10 H  (1,1,3) (2,2,3) (3,6,6) (4,4,4) (5,5,4) (7,9,7) (8,8,3)
                  L9 C 21 6
                    L10 C 36 6
                      L11 H  (1,1,3) (2,2,3) (3,6,7) (4,4,4) (5,5,4) (7,7,4) (8,9,4)
                    L10 C 15 7
                      L11 H  (1,1,3) (2,2,3) (3,6,7) (4,4,4) (5,5,4) (7,7,3) (8,8,2) (9,9,4)
                    L10 C 16 7
                      L11 H  (1,1,3) (2,2,3) (3,6,7) (4,4,4) (5,5,4) (7,7,3) (8,8,1) (9,9,4)
                    L10 C 15 6
                      L11 H  (1,1,3) (2,2,3) (3,6,7) (4,4,4) (5,5,4) (7,9,7) (8,8,2)
                    L10 H  (1,1,3) (2,2,3) (3,3,3) (4,4,4) (5,5,4) (6,7,8) (8,9,5)
                  L9 C 14 -6
                    L10 R
                  L9 C 36 6
                    L10 H  (1,1,3) (2,2,3) (3,3,4) (4,4,4) (5,5,4) (6,6,4) (7,7,4) (8,9,4)
                  L9 C 15 7
                    L10 H  (1,1,3) (2,2,3) (3,3,4) (4,4,4) (5,5,4) (6,6,2) (7,7,3) (8,8,2) (9,9,4)
                  L9 C 16 7
                    L10 H  (1,1,3) (2,2,3) (3,3,4) (4,4,4) (5,5,4) (6,6,3) (7,7,3) (8,8,1) (9,9,4)
                  L9 C 12 7
                    L10 C 11 6
                      L11 H  (1,1,3) (2,2,3) (3,3,2) (4,4,4) (5,5,4) (6,6,4) (7,9,7) (8,8,3)
                    L10 H  (1,1,3) (2,2,3) (3,3,4) (4,4,4) (5,5,4) (6,6,3) (7,9,7) (8,8,2)
                  L9 H  (1,1,3) (2,2,3) (3,3,2) (4,4,4) (5,5,4) (6,6,4) (7,7,4) (8,8,3) (9,9,3)
                L8 H  (1,1,3) (2,2,3) (3,6,7) (4,4,4) (5,5,4) (7,7,3) (8,8,2) (9,9,4)
              L7 C 11 -5
                L8 R
              L7 C 18 -5
                L8 R
              L7 C 12 7
                L8 C 17 7
                  L9 C 14 7
                    L10 H  (1,1,4) (2,2,4) (3,3,2) (4,4,4) (5,5,4) (6,9,5) (7,7,4) (8,8,3)
                  L9 H  (1,1,4) (2,2,4) (3,3,2) (4,7,7) (4,6,9) (5,5,4) (6,9,6) (7,9,5) (8,8,3)
                L8 C 36 6
                  L9 C 14 7
                    L10 H  (1,1,4) (2,2,4) (3,3,2) (4,4,4) (5,5,4) (6,6,4) (7,7,4) (8,9,4)
                  L9 H  (1,1,4) (2,2,4) (3,3,2) (4,7,7) (5,5,4) (6,6,5) (8,9,4)
                L8 C 17 6
                  L9 C 14 7
                    L10 H  (1,1,4) (2,2,4) (3,3,2) (4,4,4) (5,5,4) (6,9,5) (7,7,4) (8,8,3)
                  L9 H  (1,1,4) (2,2,4) (3,3,2) (4,7,7) (5,5,4) (6,6,5) (8,9,4)
                L8 H  (1,1,4) (2,2,4) (3,3,2) (4,4,4) (5,5,4) (6,9,7) (7,7,3) (8,8,2)
              L7 C 13 6
                L8 C 17 7
                  L9 C 21 6
                    L10 C 15 7
                      L11 H  (1,1,4) (2,2,4) (3,3,4) (4,4,3) (5,5,4) (6,6,3) (7,7,3) (8,8,2) (9,9,2)
                    L10 C 16 7
                      L11 H  (1,1,4) (2,2,4) (3,3,4) (4,4,3) (5,5,4) (6,6,4) (7,7,3) (8,8,1) (9,9,2)
                    L10 C 15 6
                      L11 H  (1,1,4) (2,2,4) (3,3,4) (4,4,3) (5,5,4) (6,7,7) (8,8,2) (9,9,2)
                    L10 H  (1,1,4) (2,2,4) (3,6,8) (4,4,3) (5,5,4) (7,7,4) (8,8,3) (9,9,0)
                  L9 H  (1,1,4) (2,2,4) (3,3,2) (4,4,3) (5,5,4) (6,9,6) (7,7,4) (8,8,3)
                L8 C 21 6
                  L9 C 36 6
                    L10 C 15 7
                      L11 H  (1,1,4) (2,2,4) (3,3,4) (4,4,3) (5,5,4) (6,6,3) (7,7,3) (8,8,2) (9,9,3)
                    L10 C 16 7
                      L11 H  (1,1,4) (2,2,4) (3,3,4) (4,4,3) (5,5,4) (6,6,4) (7,7,3) (8,8,1) (9,9,3)
                    L10 C 15 6
                      L11 H  (1,1,4) (2,2,4) (3,3,4) (4,4,3) (5,5,4) (6,7,7) (8,8,2) (9,9,2)
                    L10 C 18 -6
                      L11 R
                    L10 C 24 -5
                      L11 R
                    L10 C 16 6
                      L11 H  (1,1,4) (2,2,4) (3,3,4) (4,4,3) (5,5,4) (6,6,4) (7,7,3) (8,8,2) (9,9,2)
                    L10 C 17 -5
                      L11 R
                    L10 C 26 -5
                      L11 R
                    L10 C 12 6
                      L11 H  (1,1,4) (2,2,4) (3,3,2) (4,4,3) (5,5,4) (6,6,5) (7,7,4) (8,8,3) (9,9,1)
                    L10 H  (1,1,4) (2,2,4) (3,3,4) (4,4,3) (5,5,3) (6,6,4) (7,7,4) (8,8,3) (9,9,1)
                  L9 C 17 6
                    L10 C 15 7
                      L11 H  (1,1,4) (2,2,4) (3,3,4) (4,4,3) (5,5,4) (6,6,3) (7,7,3) (8,8,2) (9,9,3)
                    L10 C 16 7
                      L11 H  (1,1,4) (2,2,4) (3,3,4) (4,4,3) (5,5,4) (6,6,4) (7,7,3) (8,8,1) (9,9,3)
                    L10 C 15 6
                      L11 H  (1,1,4) (2,2,4) (3,5,7) (4,4,3) (6,7,7) (8,8,2) (9,9,3)
                    L10 H  (1,1,4) (2,2,4) (3,6,8) (4,4,3) (5,5,4) (7,7,4) (8,8,3) (9,9,0)
                  L9 H  (1,1,4) (2,2,4) (3,6,7) (4,4,3) (5,5,4) (7,7,3) (8,8,2) (9,9,3)
                L8 C 11 -6
                  L9 R
                L8 C 36 6
                  L9 H  (1,1,4) (2,2,4) (3,3,2) (4,4,3) (5,5,4) (6,6,5) (7,7,4) (8,9,4)
                L8 C 12 6
                  L9 C 17 6
                    L10 H  (1,1,4) (2,2,4) (3,3,2) (4,4,3) (5,5,4) (6,9,6) (7,7,4) (8,8,3)
                  L9 H  (1,1,4) (2,2,4) (3,3,2) (4,4,3) (5,5,4) (6,6,4) (7,7,3) (8,8,2) (9,9,3)
                L8 H  (1,1,4) (2,2,4) (3,3,2) (4,4,3) (5,7,7) (6,6,4) (8,8,3) (9,9,3)
              L7 H  (1,1,4) (2,2,4) (3,6,6) (4,4,4) (5,5,4) (7,7,4) (8,9,4)
            L6 C 8 7
              L7 C 13 6
                L8 C 10 6
                  L9 H  (1,1,3) (2,2,3) (3,3,4) (4,4,3) (5,5,3) (6,6,4) (7,7,2) (8,8,4) (9,9,4)
                L8 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,3) (6,6,4) (7,7,2) (8,9,5)
              L7 C 12 -5
                L8 R
              L7 C 14 -5
                L8 R
              L7 C 10 6
                L8 H  (1,1,3) (2,2,3) (3,6,7) (4,4,4) (5,5,4) (7,7,2) (8,9,6)
              L7 H  (1,1,4) (2,2,4) (3,9,5) (4,4,4) (5,5,4) (6,8,7) (7,7,2)
            L6 C 13 6
              L7 C 10 6
                L8 H  (1,1,3) (2,2,3) (3,3,4) (4,4,3) (5,5,3) (6,6,4) (7,7,3) (8,8,3) (9,9,4)
              L7 C 11 -5
                L8 R
              L7 C 18 -5
                L8 R
              L7 C 15 7
                L8 H  (1,1,4) (2,2,4) (3,6,8) (4,4,3) (5,5,3) (7,7,3) (8,8,2) (9,9,3)
              L7 C 16 6
                L8 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,3) (6,7,6) (8,8,2) (9,9,3)
              L7 H  (1,1,4) (2,2,4) (3,9,7) (4,4,3) (5,5,3) (6,6,4) (7,7,3) (8,8,2)
            L6 C 12 -5
              L7 R
            L6 C 14 -5
              L7 R
            L6 C 18 7
              L7 H  (1,1,4) (2,8,6) (3,6,7) (4,4,4) (5,5,4) (7,9,5)
            L6 C 36 6
              L7 C 11 7
                L8 C 15 7
                  L9 H  (1,1,4) (2,9,7) (3,3,3) (4,4,4) (5,5,4) (6,6,3) (7,7,3) (8,8,2)
                L8 C 16 -5
                  L9 H  (1,9,6) (2,6,7) (3,3,3) (4,4,4) (5,5,4) (7,7,3) (8,8,3)
                L8 H  (1,1,4) (2,2,4) (3,6,7) (4,4,4) (5,5,4) (7,8,4) (7,9,6) (8,9,5)
              L7 C 15 7
                L8 H  (1,6,6) (1,9,7) (2,9,7) (2,3,8) (3,6,7) (4,4,4) (5,5,4) (7,7,3) (8,8,2)
              L7 C 10 6
                L8 H  (1,1,3) (2,2,3) (3,6,7) (4,4,4) (5,5,4) (7,7,3) (8,9,6)
              L7 H  (1,1,4) (2,2,4) (3,3,3) (4,4,4) (5,5,4) (6,7,6) (8,8,2) (9,9,3)
            L6 C 10 6
              L7 C 15 7
                L8 H  (1,1,3) (2,2,3) (3,9,8) (4,4,4) (5,5,4) (6,6,3) (7,7,3) (8,8,2)
              L7 C 17 7
                L8 H  (1,1,3) (2,2,3) (3,6,7) (4,4,4) (5,5,4) (7,7,3) (8,8,3) (9,9,3)
              L7 C 15 6
                L8 H  (1,1,3) (2,2,3) (3,9,8) (4,4,4) (5,5,4) (6,6,3) (7,7,3) (8,8,2)
              L7 H  (1,1,3) (2,2,3) (3,9,6) (4,4,4) (5,5,4) (6,8,7) (7,7,3)
            L6 H  (1,1,4) (2,2,4) (3,3,0) (4,4,4) (5,5,4) (6,6,5) (7,7,3) (8,8,2) (9,9,3)
          L5 C 8 7
            L6 C 3 8
              L7 H  (1,1,4) (2,2,4) (3,9,3) (4,4,4) (5,5,4) (6,8,8) (7,7,3)
            L6 C 6 8
              L7 H  (1,1,4) (2,2,4) (3,9,7) (4,4,4) (5,5,4) (6,8,5) (7,7,2)
            L6 C 3 -6
              L7 C 18 -5
                L8 R
              L7 C 6 -6
                L8 H  (1,1,4) (2,9,5) (3,3,5) (4,4,4) (5,6,6) (5,8,8) (6,7,5) (7,8,6)
              L7 C 16 7
                L8 C 13 6
                  L9 H  (1,1,4) (2,2,4) (3,6,8) (4,4,4) (5,5,3) (7,7,2) (8,8,3) (9,9,2)
                L8 C 12 -5
                  L9 R
                L8 C 14 -5
                  L9 R
                L8 C 10 7
                  L9 H  (1,8,6) (2,2,4) (3,3,5) (4,4,4) (5,5,4) (6,6,4) (7,7,2) (9,9,1)
                L8 H  (1,9,5) (2,3,8) (4,4,4) (5,5,4) (6,6,4) (7,7,2) (8,8,3)
              L7 C 16 6
                L8 H  (1,1,4) (2,9,5) (3,3,5) (4,4,4) (5,5,4) (6,6,3) (7,7,2) (8,8,3)
              L7 C 13 6
                L8 H  (1,1,4) (2,9,5) (3,6,8) (4,4,4) (5,5,3) (7,7,2) (8,8,4)
              L7 C 12 -5
                L8 R
              L7 C 14 -5
                L8 R
              L7 C 17 7
                L8 H  (1,1,4) (2,9,5) (3,3,5) (4,4,4) (5,5,4) (6,8,6) (7,7,2)
              L7 C 17 6
                L8 C 10 7
                  L9 C 15 7
                    L10 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,4) (6,6,2) (7,7,2) (8,8,4) (9,9,1)
                  L9 C 14 8
                    L10 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,4) (6,6,3) (7,7,2) (8,8,3) (9,9,1)
                  L9 C 24 6
                    L10 C 26 6
                      L11 C 11 6
                        L12 H  (1,1,4) (2,2,4) (3,3,4) (4,4,4) (5,5,4) (6,6,4) (7,7,2) (8,8,3) (9,9,1)
                      L11 C 21 -5
                        L12 R
                      L11 C 15 6
                        L12 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,4) (6,6,2) (7,7,2) (8,8,3) (9,9,1)
                      L11 H  (1,8,6) (2,2,4) (3,3,5) (4,4,4) (5,5,4) (6,6,4) (7,7,2) (9,9,1)
                    L10 H  (1,1,3) (2,2,4) (3,3,5) (4,4,4) (5,5,4) (6,6,4) (7,7,2) (8,8,3) (9,9,1)
                  L9 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,4) (6,6,3) (7,7,2) (8,8,3) (9,9,1)
                L8 H  (1,9,5) (2,3,8) (4,4,4) (5,5,4) (6,8,7) (7,7,2)
              L7 H  (1,9,5) (1,3,8) (2,9,5) (2,3,9) (4,4,4) (5,5,4) (6,8,7) (7,7,2)
            L6 C 6 -6
              L7 C 16 7
                L8 C 11 7
                  L9 C 12 7
                    L10 H  (1,1,4) (2,2,4) (3,3,0) (4,4,4) (5,5,4) (6,6,5) (7,7,3) (8,8,3) (9,9,3)
                  L9 H  (1,1,4) (2,2,4) (3,9,5) (4,6,7) (5,5,4) (7,7,3) (8,8,3)
                L8 H  (1,1,4) (2,9,5) (3,6,7) (4,4,4) (5,5,4) (7,7,3) (8,8,3)
              L7 C 16 6
                L8 C 11 7
                  L9 C 12 7
                    L10 H  (1,1,4) (2,2,4) (3,3,0) (4,4,4) (5,5,4) (6,6,5) (7,7,3) (8,8,3) (9,9,3)
                  L9 H  (1,1,4) (2,2,4) (3,9,5) (4,6,7) (5,5,4) (7,7,3) (8,8,3)
                L8 H  (1,1,4) (2,9,5) (3,6,7) (4,4,4) (5,5,4) (7,7,3) (8,8,3)
              L7 C 15 -5
                L8 R
              L7 C 11 7
                L8 C 12 7
                  L9 H  (1,1,4) (2,2,4) (3,3,0) (4,4,4) (5,5,4) (6,6,4) (7,7,2) (8,8,4) (9,9,3)
                L8 H  (1,1,4) (2,2,4) (3,9,5) (4,6,7) (5,5,4) (7,7,2) (8,8,4)
              L7 C 10 6
                L8 C 17 7
                  L9 H  (1,1,4) (2,2,3) (3,6,8) (4,4,4) (5,5,4) (7,7,2) (8,8,3) (9,9,2)
                L8 C 13 7
                  L9 H  (1,1,4) (2,2,3) (3,3,4) (4,4,3) (5,5,4) (6,6,4) (7,7,2) (8,8,4) (9,9,2)
                L8 C 12 -5
                  L9 R
                L8 C 14 -5
                  L9 R
                L8 C 17 6
                  L9 C 13 6
                    L10 H  (1,1,4) (2,2,3) (3,3,3) (4,4,3) (5,5,3) (6,6,4) (7,7,2) (8,8,4) (9,9,2)
                  L9 C 21 6
                    L10 C 26 6
                      L11 H  (1,1,4) (2,2,3) (3,6,8) (4,4,4) (5,5,4) (7,7,2) (8,8,3) (9,9,2)
                    L10 C 35 -5
                      L11 R
                    L10 C 18 6
                      L11 H  (1,1,3) (2,2,3) (3,6,8) (4,4,4) (5,5,4) (7,7,2) (8,8,4) (9,9,2)
                    L10 H  (1,1,4) (2,2,3) (3,3,3) (4,4,4) (5,5,4) (6,6,4) (7,7,2) (8,8,4) (9,9,2)
                  L9 H  (1,1,4) (2,2,3) (3,3,4) (4,4,4) (5,5,4) (6,6,3) (7,7,2) (8,8,4) (9,9,2)
                L8 C 13 6
                  L9 H  (1,1,4) (2,2,3) (3,3,3) (4,4,3) (5,5,3) (6,6,4) (7,7,2) (8,8,4) (9,9,2)
                L8 C 21 6
                  L9 C 18 -5
                    L10 H  (1,1,4) (2,2,3) (3,3,3) (4,4,4) (5,5,4) (6,6,4) (7,7,2) (8,8,4) (9,9,2)
                  L9 H  (1,1,3) (2,2,3) (3,6,8) (4,4,4) (5,5,4) (7,7,2) (8,8,4) (9,9,2)
                L8 H  (1,1,4) (2,2,3) (3,3,4) (4,4,4) (5,5,4) (6,6,3) (7,7,2) (8,8,4) (9,9,2)
              L7 H  (1,1,4) (2,2,4) (3,3,3) (4,4,4) (5,5,4) (6,6,4) (7,7,2) (8,8,4) (9,9,1)
            L6 C 16 7
              L7 C 13 6
                L8 H  (1,1,4) (2,2,4) (3,9,6) (4,4,3) (5,5,3) (6,6,4) (7,7,2) (8,8,3)
              L7 H  (1,1,4) (2,2,4) (3,6,7) (4,4,4) (5,5,4) (7,7,2) (8,9,5)
            L6 C 13 6
              L7 H  (1,1,4) (2,2,4) (3,9,6) (4,4,3) (5,5,3) (6,6,4) (7,7,2) (8,8,4)
            L6 C 12 -5
              L7 R
            L6 C 14 -5
              L7 R
            L6 C 16 6
              L7 C 11 7
                L8 H  (1,1,4) (2,2,4) (3,6,6) (4,4,4) (5,5,4) (7,7,2) (8,8,3) (9,9,3)
              L7 H  (1,1,4) (2,2,4) (3,6,7) (4,4,4) (5,5,4) (7,7,2) (8,8,3) (9,9,2)
            L6 C 11 7
              L7 H  (1,1,4) (2,2,4) (3,9,5) (4,4,4) (5,5,4) (6,8,7) (7,7,2)
            L6 H  (1,1,4) (2,9,5) (3,6,7) (4,4,4) (5,5,4) (7,7,2) (8,8,4)
          L5 C 3 -6
            L6 R
          L5 C 6 8
            L6 C 3 8
              L7 H  (1,1,4) (2,2,4) (3,3,1) (4,4,4) (5,5,4) (6,6,2) (7,7,3) (8,8,4) (9,9,4)
            L6 C 12 -5
              L7 R
            L6 C 17 7
              L7 H  (1,1,4) (2,3,7) (4,4,4) (5,5,4) (6,6,2) (7,7,3) (8,8,3) (9,9,3)
            L6 C 17 -5
              L7 C 11 7
                L8 H  (1,1,4) (2,2,4) (3,3,2) (4,4,4) (5,6,5) (7,7,3) (8,8,4) (9,9,4)
              L7 H  (1,1,4) (2,3,7) (2,9,7) (3,9,7) (4,4,4) (5,6,5) (7,7,3) (8,8,4)
            L6 H  (1,1,4) (2,3,7) (2,5,8) (3,6,5) (4,4,4) (5,6,5) (7,7,3) (8,9,7)
          L5 C 6 -6
            L6 C 15 -5
              L7 R
            L6 C 18 -5
              L7 R
            L6 C 3 8
              L7 H  (1,1,4) (2,2,4) (3,4,4) (5,5,4) (6,7,7) (8,9,7)
            L6 C 12 -5
              L7 R
            L6 C 17 7
              L7 H  (1,1,4) (2,2,4) (3,9,5) (4,4,4) (5,5,4) (6,7,7) (8,8,2)
            L6 C 11 7
              L7 C 16 7
                L8 H  (1,1,4) (2,2,4) (3,3,2) (4,4,4) (5,5,4) (6,7,6) (8,9,6)
              L7 C 17 -5
                L8 C 26 -6
                  L9 R
                L8 C 13 6
                  L9 H  (1,1,4) (2,2,4) (3,3,1) (4,4,3) (5,5,4) (6,6,4) (7,7,3) (8,9,7)
                L8 C 14 -5
                  L9 R
                L8 C 10 7
                  L9 H  (1,1,3) (2,2,3) (3,3,2) (4,4,4) (5,5,4) (6,6,4) (7,7,3) (8,8,4) (9,9,2)
                L8 C 12 7
                  L9 H  (1,1,4) (2,2,4) (3,3,0) (4,4,4) (5,5,4) (6,6,4) (7,7,3) (8,9,7)
                L8 H  (1,1,4) (2,2,4) (3,3,2) (4,4,4) (5,5,4) (6,6,3) (7,7,3) (8,9,6)
              L7 C 13 6
                L8 H  (1,1,4) (2,2,4) (3,3,1) (4,4,3) (5,5,4) (6,6,4) (7,7,4) (8,9,6)
              L7 C 14 -5
                L8 R
              L7 C 16 6
                L8 H  (1,1,4) (2,2,4) (3,3,2) (4,4,4) (5,5,4) (6,7,7) (8,9,5)
              L7 H  (1,1,4) (2,2,4) (3,6,5) (4,4,4) (5,5,4) (7,7,3) (8,9,6)
            L6 C 16 7
              L7 C 10 6
                L8 H  (1,9,7) (2,2,3) (3,6,6) (4,4,4) (5,5,4) (7,7,3) (8,8,3)
              L7 H  (1,1,4) (2,2,4) (3,3,2) (4,4,4) (5,5,4) (6,6,3) (7,7,3) (8,8,3) (9,9,3)
            L6 C 17 -5
              L7 C 26 -6
                L8 R
              L7 C 10 6
                L8 H  (1,1,3) (2,2,3) (3,6,6) (4,4,4) (5,5,4) (7,7,3) (8,8,4) (9,9,3)
              L7 H  (1,1,4) (2,2,4) (3,3,2) (4,6,7) (5,5,4) (7,7,3) (8,8,4) (9,9,2)
            L6 C 10 6
              L7 H  (1,7,7) (2,2,3) (3,6,6) (4,4,4) (5,5,4) (8,9,6)
            L6 H  (1,1,4) (2,2,4) (3,3,2) (4,6,7) (5,5,4) (7,8,6) (9,9,3)
          L5 C 3 8
            L6 H  (1,1,4) (2,2,4) (3,4,4) (5,5,4) (6,7,7) (8,9,7)
          L5 C 12 -5
            L6 R
          L5 C 17 7
            L6 H  (1,1,4) (2,2,4) (3,9,5) (4,4,4) (5,8,6) (6,7,7)
          L5 C 13 6
            L6 C 16 7
              L7 H  (1,1,4) (2,2,4) (3,3,3) (4,4,3) (5,5,3) (6,6,4) (7,7,2) (8,8,3) (9,9,4)
            L6 C 17 -5
              L7 H  (1,1,4) (2,2,4) (3,9,5) (4,4,3) (5,5,3) (6,6,4) (7,7,3) (8,8,4)
            L6 H  (1,1,4) (2,8,7) (3,9,6) (4,4,3) (5,5,3) (6,6,4) (7,7,3)
          L5 C 14 -5
            L6 R
          L5 C 16 7
            L6 C 18 7
              L7 H  (1,1,4) (2,2,4) (3,6,7) (4,4,4) (5,5,4) (7,7,2) (8,9,5)
            L6 C 11 7
              L7 H  (1,1,4) (2,2,4) (3,6,6) (4,4,4) (5,5,4) (7,7,2) (8,9,6)
            L6 H  (1,1,4) (2,2,3) (3,6,7) (4,4,4) (5,5,4) (7,7,2) (8,9,6)
          L5 C 17 -5
            L6 C 15 -5
              L7 R
            L6 C 26 -6
              L7 R
            L6 C 11 7
              L7 H  (1,1,4) (2,2,4) (3,6,4) (4,4,4) (5,5,4) (7,7,3) (8,9,7)
            L6 H  (1,3,7) (1,8,8) (2,6,6) (3,9,6) (4,4,4) (5,5,4) (7,7,3) (8,9,6)
          L5 C 11 7
            L6 H  (1,1,4) (2,2,4) (3,6,5) (4,4,4) (5,5,4) (7,7,3) (8,9,6)
          L5 C 18 7
            L6 C 15 7
              L7 H  (1,1,4) (2,3,7) (4,4,4) (5,5,4) (6,6,3) (7,7,3) (8,9,5)
            L6 C 16 6
              L7 H  (1,1,4) (2,2,4) (3,6,7) (4,4,4) (5,5,4) (7,7,3) (8,9,4)
            L6 H  (1,1,4) (2,3,7) (4,4,4) (5,5,4) (6,6,2) (7,7,3) (8,8,3) (9,9,3)
          L5 C 10 -5
            L6 R
          L5 C 15 7
            L6 C 18 6
              L7 C 21 6
                L8 H  (1,1,4) (2,2,3) (3,3,3) (4,4,4) (5,5,4) (6,6,3) (7,7,3) (8,9,6)
              L7 C 16 6
                L8 H  (1,1,4) (2,2,3) (3,3,4) (4,4,4) (5,5,4) (6,6,3) (7,7,3) (8,9,5)
              L7 C 26 -5
                L8 R
              L7 C 12 7
                L8 C 11 6
                  L9 H  (1,1,4) (2,2,3) (3,3,2) (4,4,4) (5,5,4) (6,6,3) (7,7,3) (8,9,6)
                L8 H  (1,1,4) (2,2,3) (3,3,4) (4,4,4) (5,5,4) (6,6,3) (7,7,3) (8,9,5)
              L7 H  (1,1,4) (2,2,3) (3,3,2) (4,4,4) (5,5,4) (6,6,2) (7,7,3) (8,8,4) (9,9,4)
            L6 H  (1,1,4) (2,2,3) (3,3,2) (4,4,4) (5,5,4) (6,6,3) (7,7,3) (8,9,6)
          L5 C 16 6
            L6 H  (1,1,4) (2,2,3) (3,6,7) (4,4,4) (5,5,4) (7,7,3) (8,9,5)
          L5 H  (1,1,4) (2,2,3) (3,3,4) (4,4,4) (5,5,4) (6,6,2) (7,7,3) (8,9,6)
        L4 C 8 -5
          L5 S 4 1 4 6470
        L4 C 7 8
          L5 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,4) (6,6,3) (7,7,1) (8,9,5)
        L4 C 8 8
          L5 S 4 1 4 6474
        L4 C 7 7
          L5 C 9 8
            L6 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,4) (6,6,4) (7,7,4) (8,8,0) (9,9,1)
          L5 C 9 7
            L6 C 3 8
              L7 H  (1,1,4) (2,2,4) (3,3,1) (4,4,4) (5,5,4) (6,6,4) (7,7,4) (8,8,1) (9,9,4)
            L6 C 3 -6
              L7 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,4) (6,6,2) (7,8,4) (7,9,7) (8,9,4)
            L6 C 8 7
              L7 H  (1,1,4) (2,2,4) (3,9,8) (4,4,4) (5,5,4) (6,7,5) (8,8,1)
            L6 C 6 8
              L7 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,4) (6,6,0) (7,7,3) (8,8,0) (9,9,4)
            L6 C 6 7
              L7 H  (1,1,4) (2,9,7) (3,6,8) (4,4,4) (5,5,4) (7,7,3) (8,8,0)
            L6 H  (1,1,4) (2,2,4) (3,6,6) (4,4,4) (5,5,4) (7,7,4) (8,8,0) (9,9,4)
          L5 C 3 8
            L6 H  (1,1,4) (2,2,4) (3,3,1) (4,4,4) (5,5,4) (6,6,4) (7,7,4) (8,9,5)
          L5 C 3 -6
            L6 C 18 -5
              L7 R
            L6 C 6 8
              L7 H  (1,1,4) (2,9,7) (3,3,5) (4,4,4) (5,5,4) (6,6,0) (7,7,3) (8,8,3)
            L6 C 8 7
              L7 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,4) (6,6,2) (7,8,5) (9,9,2)
            L6 C 6 7
              L7 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,4) (6,6,2) (7,8,4) (7,9,6) (8,9,5)
            L6 C 14 -5
              L7 R
            L6 C 16 7
              L7 H  (1,1,4) (2,9,7) (3,3,5) (4,4,4) (5,5,4) (6,6,2) (7,7,2) (8,8,2)
            L6 C 16 6
              L7 C 10 7
                L8 H  (1,1,4) (2,2,4) (3,6,6) (4,4,4) (5,5,4) (7,9,6) (8,8,2)
              L7 C 11 -5
                L8 R
              L7 C 13 7
                L8 H  (1,1,4) (2,2,4) (3,9,8) (4,4,4) (5,7,7) (6,6,1) (8,8,2)
              L7 C 12 -5
                L8 R
              L7 C 17 7
                L8 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,4) (6,6,2) (7,7,4) (8,8,0) (9,9,2)
              L7 C 25 6
                L8 H  (1,1,4) (2,9,7) (3,3,5) (4,4,4) (5,6,5) (7,7,3) (8,8,2)
              L7 C 18 7
                L8 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,6,5) (7,9,6) (8,8,2)
              L7 H  (1,1,3) (2,2,3) (3,3,5) (4,4,4) (5,5,4) (6,6,2) (7,7,4) (8,8,1) (9,9,4)
            L6 C 17 7
              L7 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,4) (6,6,2) (7,7,4) (8,8,0) (9,9,2)
            L6 C 15 7
              L7 H  (1,1,4) (2,9,7) (3,3,5) (4,4,4) (5,5,4) (6,6,2) (7,7,2) (8,8,2)
            L6 C 25 6
              L7 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,6,5) (7,8,5) (7,9,7) (8,9,5)
            L6 C 10 7
              L7 H  (1,1,4) (2,2,4) (3,6,6) (4,4,4) (5,5,4) (7,9,6) (8,8,2)
            L6 C 11 -5
              L7 R
            L6 C 13 7
              L7 H  (1,1,4) (2,2,4) (3,9,8) (4,4,4) (5,7,7) (6,6,1) (8,8,2)
            L6 C 12 -5
              L7 R
            L6 C 17 6
              L7 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,6,5) (7,9,7) (8,8,1)
            L6 C 26 -5
              L7 R
            L6 C 10 6
              L7 H  (1,1,3) (2,2,3) (3,3,5) (4,4,4) (5,5,4) (6,6,2) (7,9,7) (8,8,2)
            L6 H  (1,1,4) (2,2,4) (3,5,8) (4,4,4) (6,6,2) (7,9,6) (8,8,2)
          L5 C 8 7
            L6 H  (1,1,4) (2,2,4) (3,9,6) (4,4,4) (5,5,4) (6,7,5) (8,8,3)
          L5 C 6 8
            L6 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,4) (6,6,0) (7,7,3) (8,8,2) (9,9,4)
          L5 C 6 7
            L6 C 17 7
              L7 H  (1,1,4) (2,2,4) (3,6,8) (4,4,4) (5,5,4) (7,7,3) (8,8,0) (9,9,3)
            L6 C 13 6
              L7 H  (1,1,4) (2,2,4) (3,9,8) (4,4,3) (5,5,3) (6,7,6) (8,8,2)
            L6 H  (1,1,4) (2,2,4) (3,6,7) (3,9,8) (4,4,4) (5,5,4) (6,7,5) (7,8,4) (8,9,5)
          L5 C 16 7
            L6 H  (1,1,4) (2,2,4) (3,6,6) (4,4,4) (5,5,4) (7,7,2) (8,8,2) (9,9,4)
          L5 C 16 6
            L6 C 18 7
              L7 H  (1,1,4) (2,2,4) (3,6,6) (4,4,4) (5,5,4) (7,9,6) (8,8,2)
            L6 C 11 7
              L7 H  (1,1,4) (2,2,4) (3,6,4) (4,4,4) (5,5,4) (7,7,4) (8,8,2) (9,9,4)
            L6 H  (1,1,4) (2,2,3) (3,6,6) (4,4,4) (5,5,4) (7,9,7) (8,8,2)
          L5 C 17 7
            L6 H  (1,1,4) (2,2,4) (3,9,6) (4,4,4) (5,5,4) (6,6,3) (7,7,4) (8,8,0)
          L5 C 18 7
            L6 H  (1,1,4) (2,2,4) (3,6,6) (4,4,4) (5,5,4) (7,9,6) (8,8,2)
          L5 C 11 7
            L6 H  (1,1,4) (2,2,4) (3,6,4) (4,4,4) (5,5,4) (7,7,4) (8,8,2) (9,9,4)
          L5 H  (1,1,4) (2,2,3) (3,6,6) (4,4,4) (5,5,4) (7,9,7) (8,8,2)
        L4 C 8 7
          L5 S 4 1 4 6568
        L4 C 6 8
          L5 C 9 8
            L6 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,4) (6,6,1) (7,7,2) (8,8,2) (9,9,1)
          L5 C 9 7
            L6 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,4) (6,6,1) (7,7,2) (8,8,2) (9,9,4)
          L5 C 3 8
            L6 H  (1,1,4) (2,2,4) (3,3,1) (4,4,4) (5,5,4) (6,6,1) (7,7,2) (8,8,4) (9,9,4)
          L5 C 3 -6
            L6 H  (1,1,4) (2,9,7) (3,3,5) (4,4,4) (5,5,4) (6,6,1) (7,8,5)
          L5 H  (1,1,4) (2,8,7) (3,9,8) (4,4,4) (5,5,4) (6,6,1) (7,7,2)
        L4 C 9 8
          L5 S 4 1 4 6580
        L4 C 6 7
          L5 C 9 7
            L6 C 3 8
              L7 H  (1,1,4) (2,2,4) (3,3,1) (4,4,4) (5,5,4) (6,6,4) (7,7,2) (8,8,2) (9,9,4)
            L6 C 3 -6
              L7 C 15 7
                L8 H  (1,9,7) (2,2,4) (3,3,5) (4,4,4) (5,5,4) (6,6,2) (7,7,2) (8,8,2)
              L7 C 17 7
                L8 S 4 1 7 6589
              L7 C 15 6
                L8 H  (1,9,7) (2,2,4) (3,3,5) (4,4,4) (5,6,6) (7,7,2) (8,8,2)
              L7 C 17 6
                L8 S 4 1 7 6593
              L7 C 14 7
                L8 H  (1,9,7) (2,2,4) (3,3,5) (4,4,4) (5,5,4) (6,7,4) (8,8,2)
              L7 C 18 7
                L8 S 4 1 7 6597
              L7 C 16 7
                L8 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,4) (6,6,4) (7,7,0) (8,8,0) (9,9,4)
              L7 C 16 6
                L8 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,4) (6,9,7) (7,8,2)
              L7 H  (1,9,6) (2,2,4) (3,3,5) (4,4,4) (5,5,4) (6,6,3) (7,7,2) (8,8,2)
            L6 C 15 7
              L7 H  (1,1,4) (2,9,7) (3,6,7) (4,4,4) (5,5,4) (7,7,2) (8,8,2)
            L6 C 17 7
              L7 S 4 1 6 6606
            L6 C 15 6
              L7 H  (1,1,4) (2,9,7) (3,6,8) (4,4,4) (5,5,4) (7,8,3)
            L6 C 17 6
              L7 S 4 1 6 6610
            L6 C 10 6
              L7 H  (1,1,3) (2,2,3) (3,6,8) (4,4,4) (5,5,4) (7,7,2) (8,8,2) (9,9,4)
            L6 H  (1,1,4) (2,2,4) (3,5,8) (4,6,7) (7,7,2) (8,8,2) (9,9,3)
          L5 C 3 8
            L6 H  (1,1,4) (2,2,4) (3,3,1) (4,4,4) (5,5,4) (6,6,4) (7,7,2) (8,9,7)
          L5 C 3 -6
            L6 C 18 -5
              L7 R
            L6 C 15 7
              L7 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,6,5) (7,7,2) (8,9,6)
            L6 C 15 6
              L7 C 17 7
                L8 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,4) (6,6,3) (7,7,2) (8,8,2) (9,9,2)
              L7 C 16 7
                L8 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,4) (6,6,3) (7,7,0) (8,8,2) (9,9,4)
              L7 C 17 6
                L8 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,6,6) (7,7,2) (8,9,5)
              L7 H  (1,1,4) (2,9,7) (3,3,5) (4,4,4) (5,6,6) (7,8,4)
            L6 C 17 -5
              L7 R
            L6 C 14 7
              L7 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,4) (6,7,4) (8,9,5)
            L6 C 14 6
              L7 C 16 7
                L8 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,4) (6,6,3) (7,7,0) (8,8,2) (9,9,3)
              L7 C 10 7
                L8 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,4) (6,6,3) (7,7,2) (8,9,4)
              L7 C 11 -5
                L8 R
              L7 C 16 6
                L8 H  (1,1,4) (2,9,6) (3,3,5) (4,4,4) (5,5,4) (6,6,3) (7,7,1) (8,8,3)
              L7 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,6,6) (7,7,2) (8,9,5)
            L6 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,3) (6,7,5) (6,9,7) (7,8,4) (8,9,5)
          L5 C 17 7
            L6 H  (1,1,4) (2,2,4) (3,9,6) (4,4,4) (5,5,4) (6,6,4) (7,7,2) (8,8,2)
          L5 C 15 7
            L6 C 13 6
              L7 H  (1,1,4) (2,2,4) (3,8,8) (3,9,8) (4,4,3) (5,5,3) (6,6,3) (7,7,2) (8,9,7)
            L6 C 12 -5
              L7 R
            L6 C 14 -5
              L7 R
            L6 C 17 6
              L7 H  (1,1,4) (2,3,8) (4,4,4) (5,5,4) (6,6,2) (7,7,2) (8,9,6)
            L6 H  (1,1,4) (2,2,4) (3,9,8) (4,4,4) (5,5,4) (6,6,2) (7,8,4)
          L5 C 15 6
            L6 C 17 6
              L7 C 13 6
                L8 H  (1,1,4) (2,2,4) (3,6,8) (4,4,3) (5,5,3) (7,7,2) (8,9,6)
              L7 H  (1,1,4) (2,3,8) (4,4,4) (5,5,4) (6,7,4) (8,9,6)
            L6 C 13 6
              L7 H  (1,1,4) (2,2,4) (3,9,7) (4,4,3) (5,5,3) (6,6,4) (7,7,2) (8,8,3)
            L6 C 12 -5
              L7 R
            L6 C 14 -5
              L7 R
            L6 C 11 7
              L7 H  (1,1,4) (2,2,4) (3,6,5) (4,4,4) (5,5,4) (7,7,2) (8,8,3) (9,9,4)
            L6 H  (1,1,4) (2,6,6) (2,3,8) (3,6,7) (4,4,4) (5,5,4) (7,7,2) (8,9,6)
          L5 C 17 -5
            L6 R
          L5 C 13 6
            L6 H  (1,1,4) (2,2,4) (3,9,8) (4,4,3) (5,5,3) (6,6,4) (7,8,4)
          L5 C 12 -5
            L6 R
          L5 C 14 -5
            L6 R
          L5 C 11 7
            L6 H  (1,1,4) (2,2,4) (3,3,3) (4,4,4) (5,5,4) (6,6,3) (7,7,2) (8,9,6)
          L5 H  (1,1,4) (2,3,8) (4,4,4) (5,5,4) (6,6,3) (7,7,2) (8,9,5)
        L4 C 9 7
          L5 S 4 1 4 6682
        L4 C 3 8
          L5 H  (1,1,4) (2,2,4) (3,4,4) (5,5,4) (6,6,4) (7,8,6) (9,9,4)
        L4 C 3 -6
          L5 C 14 -5
            L6 R
          L5 C 18 -5
            L6 S 4 1 5 6689
          L5 C 16 7
            L6 C 10 7
              L7 H  (1,9,6) (2,2,4) (3,6,8) (4,4,4) (5,5,4) (7,7,2) (8,8,2)
            L6 C 13 7
              L7 S 4 1 6 6694
            L6 C 11 -5
              L7 R
            L6 C 12 -5
              L7 S 4 1 6 6698
            L6 C 15 7
              L7 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,4) (6,6,2) (7,7,0) (8,8,2) (9,9,4)
            L6 C 17 7
              L7 S 4 1 6 6702
            L6 C 14 7
              L7 H  (1,1,4) (2,9,7) (3,3,5) (4,4,4) (5,5,4) (6,7,4) (8,8,2)
            L6 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,3) (6,6,4) (7,7,1) (8,8,2) (9,9,4)
          L5 C 16 6
            L6 C 15 7
              L7 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,4) (6,6,2) (7,7,2) (8,9,5)
            L6 C 17 7
              L7 S 4 1 6 6710
            L6 C 10 7
              L7 H  (1,9,6) (1,6,7) (2,2,4) (3,3,5) (4,4,4) (5,5,4) (6,9,6) (7,8,4)
            L6 C 13 7
              L7 S 4 1 6 6714
            L6 C 11 -5
              L7 R
            L6 C 12 -5
              L7 S 4 1 6 6718
            L6 C 15 6
              L7 H  (1,1,4) (2,9,7) (3,3,5) (4,4,4) (5,6,6) (7,8,4)
            L6 C 17 6
              L7 S 4 1 6 6722
            L6 C 10 6
              L7 H  (1,1,3) (2,2,3) (3,6,8) (4,4,4) (5,5,4) (7,8,4) (9,9,4)
            L6 H  (1,1,4) (2,2,4) (3,5,8) (4,6,7) (7,8,4) (9,9,3)
          L5 C 15 7
            L6 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,6,5) (7,7,2) (8,9,6)
          L5 C 17 7
            L6 S 4 1 5 6729
          L5 C 15 6
            L6 C 17 6
              L7 C 10 7
                L8 C 13 7
                  L9 H  (1,1,4) (2,2,4) (3,3,4) (4,4,4) (5,5,4) (6,7,5) (8,9,5)
                L8 C 12 -5
                  L9 R
                L8 C 14 7
                  L9 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,4) (6,7,4) (8,9,5)
                L8 H  (1,1,4) (2,2,4) (3,3,4) (4,4,3) (5,5,3) (6,6,4) (7,7,3) (8,9,5)
              L7 C 13 7
                L8 S 4 1 7 6741
              L7 C 11 -5
                L8 R
              L7 C 12 -5
                L8 S 4 1 7 6745
              L7 C 14 7
                L8 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,4) (6,7,4) (8,9,5)
              L7 H  (1,1,4) (2,2,4) (3,9,8) (4,4,3) (5,5,3) (6,7,5) (8,8,3)
            L6 C 26 -5
              L7 R
            L6 C 10 7
              L7 H  (1,1,3) (2,2,4) (3,3,5) (4,4,4) (5,5,4) (6,7,5) (8,9,5)
            L6 C 11 -5
              L7 R
            L6 C 13 7
              L7 C 10 6
                L8 H  (1,1,3) (2,2,3) (3,3,4) (4,4,4) (5,9,7) (6,6,3) (7,7,3) (8,8,3)
              L7 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,9,6) (6,7,4) (8,8,3)
            L6 C 12 -5
              L7 R
            L6 C 14 7
              L7 C 10 6
                L8 H  (1,1,3) (2,2,3) (3,3,5) (4,4,4) (5,5,4) (6,7,4) (8,8,3) (9,9,4)
              L7 H  (1,1,4) (2,2,4) (3,5,8) (4,4,4) (6,7,4) (8,8,3) (9,9,3)
            L6 H  (1,1,4) (2,2,4) (3,9,8) (4,4,3) (5,5,3) (6,7,5) (8,8,3)
          L5 C 17 6
            L6 S 4 1 5 6767
          L5 R
        L4 C 15 7
          L5 C 17 7
            L6 H  (1,1,4) (2,2,4) (3,9,6) (4,4,4) (5,5,4) (6,6,3) (7,7,2) (8,8,2)
          L5 C 17 6
            L6 H  (1,1,4) (2,2,4) (3,6,6) (4,4,4) (5,5,4) (7,7,2) (8,9,6)
          L5 H  (1,1,4) (2,2,4) (3,6,6) (4,4,4) (5,5,4) (7,8,4) (9,9,4)
        L4 C 17 7
          L5 S 4 1 4 6776
        L4 C 16 7
          L5 C 14 7
            L6 H  (1,1,4) (2,2,4) (3,9,8) (4,4,4) (5,5,4) (6,7,4) (8,8,2)
          L5 H  (1,1,4) (2,2,4) (3,9,7) (4,4,4) (5,5,4) (6,7,5) (8,8,2)
        L4 C 16 6
          L5 C 14 7
            L6 C 18 7
              L7 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,4) (6,9,5) (7,8,4)
            L6 C 11 7
              L7 H  (1,1,4) (2,3,6) (4,4,4) (5,5,4) (6,6,3) (7,8,5) (9,9,4)
            L6 H  (1,1,4) (2,2,3) (3,6,7) (3,9,8) (4,4,4) (5,5,4) (6,7,5) (7,8,5) (8,9,6)
          L5 C 18 7
            L6 S 4 1 5 6789
          L5 C 11 7
            L6 H  (1,1,4) (2,2,4) (3,6,6) (4,4,4) (5,5,4) (7,8,4) (9,9,4)
          L5 H  (1,1,4) (2,2,3) (3,9,7) (4,4,4) (5,5,4) (6,6,4) (7,8,4)
        L4 C 14 7
          L5 C 18 7
            L6 C 11 7
              L7 H  (1,1,4) (2,2,4) (3,5,7) (4,4,4) (6,6,3) (7,7,3) (8,9,5)
            L6 C 12 7
              L7 S 4 1 6 6798
            L6 C 10 6
              L7 H  (1,1,3) (2,2,3) (3,3,5) (4,4,4) (5,5,4) (6,6,3) (7,7,3) (8,9,5)
            L6 H  (1,1,4) (2,2,4) (3,5,8) (4,4,4) (6,7,5) (8,9,5)
          L5 C 11 7
            L6 H  (1,1,4) (2,3,6) (4,4,4) (5,5,4) (6,7,5) (8,9,7)
          L5 C 10 -5
            L6 R
          L5 C 17 6
            L6 H  (1,1,4) (2,2,3) (3,3,5) (4,4,4) (5,5,4) (6,7,5) (8,9,5)
          L5 H  (1,1,4) (2,2,3) (3,9,8) (4,4,4) (5,5,4) (6,7,4) (8,8,3)
        L4 C 18 7
          L5 S 4 1 4 6810
        L4 C 11 7
          L5 C 15 6
            L6 C 17 6
              L7 H  (1,1,4) (2,2,4) (3,4,6) (5,5,4) (6,7,6) (8,9,6)
            L6 H  (1,1,4) (2,2,4) (3,4,6) (3,6,6) (4,6,7) (5,5,4) (7,8,5) (9,9,4)
          L5 H  (1,1,4) (2,3,6) (2,9,7) (3,6,6) (4,4,4) (5,5,4) (6,9,8) (7,8,5)
        L4 C 12 7
          L5 S 4 1 4 6818
        L4 H  (1,1,4) (2,2,3) (3,3,4) (4,4,3) (5,5,4) (6,7,6) (8,9,6)
      L3 C 6 -5
        L4 C 7 -5
          L5 C 8 -5
            L6 S 1 1 2 5392
          L5 C 8 8
            L6 C 3 8
              L7 H  (1,1,4) (2,2,4) (3,3,2) (4,4,3) (5,5,5) (6,6,4) (7,7,4) (8,8,1) (9,9,3)
            L6 C 5 8
              L7 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,2) (6,6,4) (7,7,4) (8,8,1) (9,9,3)
            L6 C 3 -6
              L7 H  (1,1,4) (2,2,4) (3,4,8) (3,5,8) (4,5,7) (6,6,4) (7,7,4) (8,9,3)
            L6 H  (1,1,4) (2,2,4) (3,5,8) (4,4,3) (6,6,4) (7,7,4) (8,9,3)
          L5 C 9 8
            L6 S 2 1 5 6833
          L5 C 8 7
            L6 C 3 8
              L7 C 5 8
                L8 H  (1,1,4) (2,2,4) (3,3,2) (4,4,2) (5,5,2) (6,6,4) (7,7,4) (8,8,4) (9,9,4)
              L7 C 9 7
                L8 C 5 -6
                  L9 C 17 6
                    L10 C 15 6
                      L11 H  (1,1,4) (2,2,4) (3,5,6) (4,4,3) (6,6,4) (7,7,3) (8,9,6)
                    L10 H  (1,1,4) (2,2,4) (3,5,6) (4,4,3) (6,6,4) (7,7,4) (8,9,5)
                  L9 C 15 7
                    L10 H  (1,1,4) (2,2,4) (3,5,6) (4,4,3) (6,6,4) (7,7,3) (8,9,6)
                  L9 H  (1,1,4) (2,2,4) (3,5,6) (4,4,3) (6,6,4) (7,7,4) (8,9,5)
                L8 H  (1,1,4) (2,2,4) (3,5,6) (4,4,2) (6,6,4) (7,7,4) (8,9,6)
              L7 C 5 -6
                L8 C 16 7
                  L9 H  (1,1,4) (2,2,4) (3,3,2) (4,4,3) (5,5,5) (6,6,4) (7,7,4) (8,9,4)
                L8 H  (1,1,4) (2,2,4) (3,5,6) (4,4,3) (6,6,4) (7,9,6) (7,8,7) (8,9,6)
              L7 H  (1,1,4) (2,2,4) (3,5,6) (4,4,2) (6,6,4) (7,8,7) (9,9,3)
            L6 C 5 8
              L7 C 9 7
                L8 S 2 1 6 6854
              L7 C 3 -6
                L8 C 16 7
                  L9 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,2) (6,6,4) (7,7,4) (8,9,4)
                L8 H  (1,1,4) (2,2,4) (3,5,6) (4,4,3) (6,6,4) (7,9,6) (7,8,7) (8,9,6)
              L7 H  (1,1,4) (2,2,4) (3,5,6) (3,8,9) (4,4,2) (5,7,5) (6,6,4) (7,8,7) (9,9,3)
            L6 C 9 7
              L7 C 3 -6
                L8 C 5 -6
                  L9 C 12 -5
                    L10 R
                  L9 C 13 -5
                    L10 S 2 1 9 6867
                  L9 C 17 6
                    L10 C 10 6
                      L11 C 15 6
                        L12 H  (1,1,3) (2,2,4) (3,3,3) (4,4,4) (5,5,3) (6,6,4) (7,7,3) (8,9,6)
                      L11 H  (1,1,3) (2,2,4) (3,3,3) (4,5,7) (6,6,4) (7,7,4) (8,9,5)
                    L10 C 15 6
                      L11 S 2 1 10 6874
                    L10 C 11 -5
                      L11 R
                    L10 C 14 -5
                      L11 S 2 1 10 6878
                    L10 C 16 -5
                      L11 R
                    L10 C 18 -5
                      L11 S 2 1 10 6882
                    L10 C 26 6
                      L11 C 36 6
                        L12 C 11 7
                          L13 H  (1,1,4) (2,2,4) (3,3,2) (4,4,4) (5,5,4) (6,6,4) (7,7,4) (8,8,2) (9,9,2)
                        L12 H  (1,1,4) (2,2,4) (3,3,4) (4,5,6) (6,6,4) (7,7,4) (8,8,2) (9,9,2)
                      L11 C 11 7
                        L12 H  (1,1,4) (2,2,4) (3,3,2) (4,4,4) (5,5,4) (6,6,4) (7,7,4) (8,8,1) (9,9,3)
                      L11 H  (1,1,4) (2,2,4) (3,3,4) (4,5,6) (6,6,4) (7,7,4) (8,8,1) (9,9,3)
                    L10 C 36 6
                      L11 C 11 7
                        L12 H  (1,1,4) (2,2,4) (3,3,2) (4,4,4) (5,5,4) (6,6,4) (7,7,4) (8,8,3) (9,9,1)
                      L11 H  (1,1,4) (2,2,4) (3,3,4) (4,5,6) (6,6,4) (7,7,4) (8,8,3) (9,9,1)
                    L10 C 11 7
                      L11 H  (1,1,4) (2,2,4) (3,3,2) (4,4,4) (5,5,4) (6,6,4) (7,7,4) (8,9,4)
                    L10 H  (1,1,4) (2,2,4) (3,3,4) (4,5,6) (6,6,4) (7,7,4) (8,9,4)
                  L9 C 10 7
                    L10 C 15 7
                      L11 H  (1,1,3) (2,2,4) (3,3,3) (4,4,4) (5,5,3) (6,6,4) (7,7,3) (8,9,6)
                    L10 H  (1,1,3) (2,2,4) (3,3,3) (4,5,7) (6,6,4) (7,7,4) (8,9,5)
                  L9 C 15 7
                    L10 S 2 1 9 6903
                  L9 C 11 -5
                    L10 R
                  L9 C 14 -5
                    L10 S 2 1 9 6907
                  L9 C 16 -5
                    L10 R
                  L9 C 18 -5
                    L10 S 2 1 9 6911
                  L9 C 10 6
                    L10 H  (1,1,3) (2,2,3) (3,3,3) (4,4,4) (5,5,4) (6,6,4) (7,7,4) (8,8,3) (9,9,2)
                  L9 C 15 6
                    L10 S 2 1 9 6915
                  L9 C 26 6
                    L10 H  (1,1,4) (2,2,4) (3,3,4) (4,5,7) (6,6,4) (7,7,4) (8,9,3)
                  L9 C 36 6
                    L10 H  (1,1,4) (2,2,4) (3,3,4) (4,5,7) (6,6,4) (7,7,4) (8,9,3)
                  L9 C 11 7
                    L10 H  (1,1,4) (2,2,4) (3,3,2) (4,4,4) (5,5,4) (6,6,4) (7,7,4) (8,9,4)
                  L9 H  (1,1,4) (2,2,4) (3,3,4) (4,5,6) (6,6,4) (7,7,4) (8,9,4)
                L8 C 15 6
                  L9 C 13 7
                    L10 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,2) (6,6,3) (7,7,3) (8,9,6)
                  L9 H  (1,1,4) (2,2,4) (3,3,4) (4,5,6) (6,6,3) (7,7,3) (8,9,6)
                L8 C 14 -6
                  L9 R
                L8 C 16 -5
                  L9 R
                L8 C 13 7
                  L9 H  (1,1,4) (2,2,4) (3,9,8) (4,4,3) (5,5,0) (6,6,4) (7,7,4) (8,8,3)
                L8 C 12 -5
                  L9 R
                L8 C 17 6
                  L9 C 10 6
                    L10 H  (1,1,3) (2,2,4) (3,5,7) (4,4,3) (6,6,4) (7,7,4) (8,9,5)
                  L9 H  (1,1,4) (2,2,4) (3,3,4) (4,5,6) (6,6,4) (7,7,4) (8,9,4)
                L8 C 13 6
                  L9 H  (1,1,4) (2,2,4) (3,3,4) (4,4,3) (5,5,2) (6,6,4) (7,7,4) (8,9,5)
                L8 C 10 7
                  L9 H  (1,1,3) (2,2,4) (3,3,4) (4,4,2) (5,5,4) (6,6,4) (7,7,4) (8,9,5)
                L8 H  (1,1,4) (2,2,4) (3,3,4) (4,4,2) (5,5,4) (6,6,4) (7,7,4) (8,9,4)
              L7 C 5 -6
                L8 S 2 1 7 6945
              L7 C 12 -5
                L8 C 15 6
                  L9 H  (1,1,4) (2,2,4) (3,5,8) (4,4,2) (6,6,3) (7,7,3) (8,9,6)
                L8 C 14 -5
                  L9 R
                L8 C 16 -5
                  L9 R
                L8 C 10 6
                  L9 H  (1,1,3) (2,2,3) (3,5,7) (4,4,2) (6,6,4) (7,7,4) (8,8,3) (9,9,4)
                L8 H  (1,1,4) (2,2,4) (3,5,8) (4,4,2) (6,6,4) (7,7,4) (8,9,4)
              L7 C 13 -5
                L8 S 2 1 7 6957
              L7 H  (1,1,4) (2,2,4) (3,3,3) (4,4,2) (5,5,3) (6,6,4) (7,7,4) (8,9,6)
            L6 C 3 -6
              L7 C 5 -6
                L8 C 12 -5
                  L9 R
                L8 C 13 -5
                  L9 R
                L8 C 16 7
                  L9 C 10 7
                    L10 H  (1,8,6) (2,2,4) (3,3,3) (4,5,7) (6,6,4) (7,7,4) (9,9,2)
                  L9 C 11 -5
                    L10 R
                  L9 C 18 -5
                    L10 R
                  L9 C 14 7
                    L10 H  (1,1,4) (2,2,4) (3,3,4) (4,4,4) (5,5,2) (6,6,4) (7,7,4) (8,9,4)
                  L9 H  (1,1,4) (2,2,4) (3,4,6) (5,5,4) (6,6,4) (7,7,4) (8,9,4)
                L8 C 26 6
                  L9 C 10 7
                    L10 C 17 7
                      L11 H  (1,1,4) (2,2,4) (3,3,3) (4,4,4) (5,5,4) (6,6,4) (7,7,4) (8,8,1) (9,9,2)
                    L10 C 17 6
                      L11 H  (1,1,4) (2,2,4) (3,3,3) (4,5,7) (4,7,8) (5,8,6) (6,6,4) (7,8,6) (9,9,2)
                    L10 C 14 7
                      L11 H  (1,1,4) (2,2,4) (3,3,3) (4,4,4) (5,5,2) (6,6,4) (7,8,7) (9,9,2)
                    L10 H  (1,1,4) (2,4,6) (3,3,3) (5,5,4) (6,6,4) (7,8,7) (9,9,2)
                  L9 C 11 -5
                    L10 R
                  L9 C 18 -5
                    L10 R
                  L9 C 17 7
                    L10 H  (1,1,4) (2,2,4) (3,3,4) (4,5,7) (4,7,8) (5,9,6) (6,6,4) (7,9,6) (8,8,1)
                  L9 C 17 6
                    L10 C 14 7
                      L11 H  (1,1,4) (2,2,4) (3,4,7) (5,5,2) (6,6,4) (7,9,6) (8,8,3)
                    L10 H  (1,1,4) (2,2,4) (3,4,6) (5,5,4) (6,6,4) (7,8,6) (7,9,6) (8,9,5)
                  L9 C 14 7
                    L10 H  (1,1,4) (2,2,4) (3,4,7) (5,5,2) (6,6,4) (7,8,7) (9,9,2)
                  L9 H  (1,1,4) (2,9,5) (3,4,6) (5,5,4) (6,6,4) (7,8,7)
                L8 C 17 7
                  L9 C 15 6
                    L10 C 10 7
                      L11 H  (1,1,4) (2,2,4) (3,3,3) (4,4,4) (5,5,3) (6,6,4) (7,7,3) (8,8,3) (9,9,2)
                    L10 C 11 -5
                      L11 R
                    L10 C 18 -5
                      L11 R
                    L10 C 10 6
                      L11 H  (1,1,3) (2,2,3) (3,3,3) (4,4,4) (5,5,3) (6,6,4) (7,7,3) (8,8,3) (9,9,2)
                    L10 C 14 6
                      L11 H  (1,1,4) (2,2,4) (3,3,4) (4,5,6) (4,6,7) (5,6,6) (7,7,3) (8,8,3) (9,9,3)
                    L10 H  (1,1,4) (2,2,4) (3,4,6) (5,5,3) (6,6,4) (7,7,3) (8,8,3) (9,9,3)
                  L9 H  (1,1,4) (2,2,4) (3,9,5) (4,5,7) (6,6,4) (7,7,4) (8,8,2)
                L8 C 35 -5
                  L9 R
                L8 C 10 7
                  L9 C 15 7
                    L10 H  (1,1,4) (2,2,4) (3,3,3) (4,6,7) (5,5,3) (7,7,3) (8,8,4) (9,9,2)
                  L9 C 14 -5
                    L10 R
                  L9 C 16 -5
                    L10 R
                  L9 C 15 6
                    L10 H  (1,1,4) (2,2,4) (3,3,3) (4,4,4) (5,5,3) (6,6,3) (7,7,3) (8,8,3) (9,9,2)
                  L9 C 17 6
                    L10 H  (1,1,4) (2,2,4) (3,3,3) (4,5,7) (6,6,4) (7,7,4) (8,9,4)
                  L9 C 27 -5
                    L10 R
                  L9 C 35 -6
                    L10 R
                  L9 C 11 6
                    L10 H  (1,1,4) (2,2,4) (3,3,2) (4,5,7) (6,6,4) (7,7,4) (8,8,3) (9,9,2)
                  L9 H  (1,1,4) (2,2,4) (3,3,3) (4,5,6) (6,6,4) (7,7,4) (8,8,3) (9,9,2)
                L8 C 11 -5
                  L9 R
                L8 C 18 -5
                  L9 R
                L8 C 15 7
                  L9 C 17 6
                    L10 C 10 6
                      L11 H  (1,1,3) (2,2,3) (3,3,3) (4,4,4) (5,5,3) (6,6,4) (7,7,3) (8,8,4) (9,9,2)
                    L10 C 16 6
                      L11 H  (1,1,4) (2,2,4) (3,3,4) (4,6,7) (5,5,3) (7,7,3) (8,8,2) (9,9,3)
                    L10 C 14 6
                      L11 H  (1,1,4) (2,2,4) (3,3,4) (4,6,7) (5,5,2) (7,7,3) (8,9,6)
                    L10 H  (1,1,4) (2,2,4) (3,4,6) (5,5,3) (6,6,4) (7,7,3) (8,9,6)
                  L9 H  (1,1,4) (2,2,4) (3,9,5) (4,6,7) (5,5,3) (7,7,3) (8,8,4)
                L8 C 14 -5
                  L9 R
                L8 C 16 -5
                  L9 R
                L8 C 10 6
                  L9 H  (1,1,3) (2,2,3) (3,3,3) (4,4,4) (5,5,4) (6,6,4) (7,7,4) (8,8,3) (9,9,2)
                L8 C 15 6
                  L9 H  (1,1,4) (2,2,4) (3,4,7) (5,5,3) (6,6,3) (7,7,3) (8,8,3) (9,9,3)
                L8 C 18 -6
                  L9 R
                L8 C 17 6
                  L9 C 11 7
                    L10 H  (1,1,4) (2,2,4) (3,3,2) (4,4,4) (5,5,4) (6,6,4) (7,7,4) (8,8,3) (9,9,1)
                  L9 H  (1,1,4) (2,2,4) (3,3,4) (4,5,6) (6,6,4) (7,7,4) (8,8,3) (9,9,1)
                L8 C 27 -5
                  L9 R
                L8 C 35 -6
                  L9 R
                L8 C 11 7
                  L9 H  (1,1,4) (2,2,4) (3,3,2) (4,4,4) (5,5,4) (6,6,4) (7,7,4) (8,8,3) (9,9,1)
                L8 H  (1,1,4) (2,2,4) (3,3,4) (4,5,6) (6,6,4) (7,7,4) (8,8,3) (9,9,1)
              L7 C 15 6
                L8 C 17 7
                  L9 C 13 7
                    L10 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,2) (6,6,3) (7,7,3) (8,8,3) (9,9,3)
                  L9 H  (1,1,4) (2,2,4) (3,3,4) (4,5,6) (6,6,3) (7,7,3) (8,8,3) (9,9,3)
                L8 C 16 7
                  L9 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,4) (6,6,3) (7,7,3) (8,9,4)
                L8 C 17 6
                  L9 C 13 7
                    L10 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,2) (6,6,3) (7,7,3) (8,9,6)
                  L9 H  (1,1,4) (2,2,4) (3,3,4) (4,5,6) (6,6,3) (7,7,3) (8,9,6)
                L8 H  (1,1,4) (2,2,4) (3,9,6) (3,5,8) (4,9,5) (4,5,6) (6,6,3) (7,7,3) (8,8,4)
              L7 C 14 -6
                L8 R
              L7 C 16 -5
                L8 R
              L7 C 13 7
                L8 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,0) (6,6,4) (7,7,4) (8,8,3) (9,9,3)
              L7 C 12 -5
                L8 R
              L7 C 13 6
                L8 H  (1,1,4) (2,2,4) (3,3,4) (4,4,3) (5,5,2) (6,6,4) (7,7,4) (8,9,5)
              L7 C 10 7
                L8 H  (1,1,4) (2,2,4) (3,5,7) (4,4,2) (6,6,4) (7,7,4) (8,8,3) (9,9,2)
              L7 C 11 -5
                L8 R
              L7 C 18 -5
                L8 R
              L7 C 17 7
                L8 H  (1,1,4) (2,2,4) (3,3,4) (4,4,2) (5,5,4) (6,6,4) (7,7,4) (8,9,4)
              L7 C 26 6
                L8 H  (1,1,4) (2,2,4) (3,3,4) (4,4,2) (5,5,4) (6,6,4) (7,7,4) (8,9,4)
              L7 C 17 6
                L8 H  (1,1,4) (2,2,4) (3,3,4) (4,4,2) (5,5,4) (6,6,4) (7,7,4) (8,9,4)
              L7 H  (1,1,4) (2,9,5) (3,3,4) (4,4,2) (5,5,4) (6,6,4) (7,7,4) (8,8,3)
            L6 C 5 -6
              L7 C 16 7
                L8 C 11 7
                  L9 C 12 7
                    L10 H  (1,1,4) (2,2,4) (3,3,0) (4,4,3) (5,5,5) (6,6,4) (7,7,4) (8,8,3) (9,9,3)
                  L9 H  (1,1,4) (2,2,4) (3,3,4) (4,5,6) (6,6,4) (7,7,4) (8,9,4)
                L8 H  (1,8,6) (2,2,3) (3,5,8) (4,4,3) (6,6,4) (7,7,4) (9,9,2)
              L7 C 26 6
                L8 C 11 7
                  L9 C 12 7
                    L10 H  (1,1,4) (2,2,4) (3,3,0) (4,4,3) (5,8,8) (6,6,4) (7,7,4) (9,9,3)
                  L9 C 13 -5
                    L10 R
                  L9 C 12 6
                    L10 H  (1,1,4) (2,2,4) (3,3,2) (4,4,3) (5,5,4) (6,6,4) (7,7,4) (8,9,5)
                  L9 C 17 7
                    L10 H  (1,1,4) (2,2,4) (3,3,4) (4,4,2) (5,5,4) (6,6,4) (7,7,4) (8,8,1) (9,9,3)
                  L9 C 17 6
                    L10 H  (1,1,4) (2,2,4) (3,3,4) (4,4,2) (5,5,4) (6,6,4) (7,8,6) (7,9,6) (8,9,5)
                  L9 H  (1,1,4) (2,2,4) (3,9,5) (4,4,2) (5,5,4) (6,6,4) (7,8,7)
                L8 C 10 -5
                  L9 R
                L8 C 12 7
                  L9 H  (1,1,4) (2,2,3) (3,3,2) (4,4,3) (5,8,8) (6,6,4) (7,7,4) (9,9,2)
                L8 H  (1,1,4) (2,2,3) (3,3,4) (4,5,6) (6,6,4) (7,8,7) (9,9,2)
              L7 C 11 7
                L8 C 12 7
                  L9 H  (1,1,4) (2,2,4) (3,3,0) (4,4,3) (5,8,8) (6,6,4) (7,7,4) (9,9,3)
                L8 C 13 -5
                  L9 R
                L8 C 17 7
                  L9 C 12 6
                    L10 H  (1,1,4) (2,2,4) (3,3,2) (4,4,3) (5,5,4) (6,6,4) (7,9,6) (8,8,3)
                  L9 C 15 6
                    L10 H  (1,1,4) (2,2,4) (3,5,7) (4,4,2) (6,6,4) (7,7,3) (8,8,3) (9,9,3)
                  L9 H  (1,1,4) (2,2,4) (3,3,4) (4,4,2) (5,5,4) (6,6,4) (7,7,4) (8,8,2) (9,9,2)
                L8 C 35 -5
                  L9 R
                L8 C 12 6
                  L9 H  (1,1,4) (2,2,4) (3,3,2) (4,4,3) (5,5,4) (6,6,4) (7,9,6) (7,8,7) (8,9,6)
                L8 C 15 7
                  L9 H  (1,1,4) (2,2,4) (3,5,7) (4,4,2) (6,6,4) (7,7,3) (8,9,6)
                L8 C 14 -5
                  L9 R
                L8 C 16 -5
                  L9 R
                L8 C 10 7
                  L9 H  (1,1,4) (2,2,3) (3,3,3) (4,4,2) (5,5,4) (6,6,4) (7,7,4) (8,8,3) (9,9,2)
                L8 C 18 -5
                  L9 R
                L8 C 10 6
                  L9 H  (1,1,3) (2,2,3) (3,3,3) (4,4,2) (5,5,4) (6,6,4) (7,7,4) (8,8,3) (9,9,2)
                L8 H  (1,1,4) (2,2,4) (3,3,4) (4,4,2) (5,5,4) (6,6,4) (7,7,4) (8,9,4)
              L7 C 10 -5
                L8 R
              L7 C 17 7
                L8 H  (1,1,4) (2,2,3) (3,5,8) (4,4,3) (6,6,4) (7,8,6) (9,9,2)
              L7 C 35 -5
                L8 R
              L7 C 12 7
                L8 H  (1,1,4) (2,2,3) (3,3,2) (4,4,3) (5,8,8) (6,6,4) (7,7,4) (9,9,2)
              L7 H  (1,1,4) (2,2,3) (3,3,4) (4,5,6) (6,6,4) (7,8,7) (9,9,2)
            L6 C 12 -5
              L7 C 15 6
                L8 H  (1,1,4) (2,2,4) (3,5,8) (4,4,2) (6,6,3) (7,7,3) (8,9,6)
              L7 C 14 -5
                L8 R
              L7 C 16 -5
                L8 R
              L7 C 10 7
                L8 H  (1,1,4) (2,2,3) (3,3,4) (4,4,2) (5,5,4) (6,6,4) (7,7,4) (8,8,3) (9,9,2)
              L7 C 11 -5
                L8 R
              L7 C 18 -5
                L8 R
              L7 C 13 7
                L8 C 10 6
                  L9 H  (1,1,3) (2,2,3) (3,3,3) (4,4,2) (5,5,3) (6,6,4) (7,7,4) (8,8,3) (9,9,2)
                L8 H  (1,1,4) (2,2,4) (3,3,5) (4,4,2) (5,5,3) (6,6,4) (7,7,4) (8,9,4)
              L7 C 10 6
                L8 H  (1,1,3) (2,2,3) (3,3,3) (4,4,2) (5,5,4) (6,6,4) (7,7,4) (8,8,3) (9,9,2)
              L7 H  (1,1,4) (2,2,4) (3,5,8) (4,4,2) (6,6,4) (7,7,4) (8,9,4)
            L6 C 15 6
              L7 H  (1,1,4) (2,3,7) (4,4,2) (5,5,4) (6,6,3) (7,7,3) (8,8,4) (9,9,3)
            L6 C 14 -5
              L7 R
            L6 C 16 -5
              L7 R
            L6 C 11 7
              L7 H  (1,1,4) (2,2,4) (3,3,2) (4,4,2) (5,5,5) (6,6,4) (7,7,4) (8,9,5)
            L6 C 13 7
              L7 H  (1,1,4) (2,2,4) (3,3,3) (4,4,2) (5,5,3) (6,6,4) (7,7,4) (8,8,3) (9,9,3)
            L6 C 10 6
              L7 H  (1,1,4) (2,2,3) (3,5,7) (4,4,2) (6,6,4) (7,7,4) (8,8,3) (9,9,2)
            L6 H  (1,1,4) (2,2,4) (3,3,3) (4,4,2) (5,5,5) (6,6,4) (7,7,4) (8,9,4)
          L5 C 9 7
            L6 S 2 1 5 7197
          L5 C 3 8
            L6 C 5 8
              L7 H  (1,1,4) (2,2,4) (3,3,2) (4,4,2) (5,5,2) (6,6,4) (7,7,4) (8,8,4) (9,9,4)
            L6 C 5 -6
              L7 C 17 7
                L8 H  (1,1,4) (2,2,4) (3,3,2) (4,4,3) (5,5,5) (6,6,4) (7,7,4) (8,8,2) (9,9,2)
              L7 C 17 -5
                L8 C 15 7
                  L9 C 18 7
                    L10 C 13 7
                      L11 H  (1,1,4) (2,2,4) (3,3,2) (4,4,2) (5,5,3) (6,6,4) (7,7,4) (8,8,4) (9,9,3)
                    L10 C 12 6
                      L11 H  (1,1,4) (2,2,4) (3,3,1) (4,4,3) (5,5,4) (6,6,4) (7,7,4) (8,9,6)
                    L10 C 16 6
                      L11 H  (1,1,4) (2,2,4) (3,3,2) (4,4,3) (5,5,5) (6,6,4) (7,7,3) (8,9,5)
                    L10 C 26 -6
                      L11 R
                    L10 C 13 6
                      L11 H  (1,1,4) (2,2,4) (3,3,2) (4,4,2) (5,5,4) (6,6,4) (7,7,4) (8,8,4) (9,9,2)
                    L10 H  (1,1,4) (2,2,4) (3,3,0) (4,4,3) (5,5,5) (6,6,4) (7,7,4) (8,8,4) (9,9,2)
                  L9 H  (1,1,4) (2,2,3) (3,5,6) (4,4,3) (6,6,4) (7,9,7) (8,8,3)
                L8 H  (1,1,4) (2,3,5) (4,4,3) (5,7,8) (6,6,4) (8,9,6)
              L7 C 16 7
                L8 H  (1,1,4) (2,8,6) (2,9,6) (3,3,2) (4,4,3) (5,5,5) (6,6,4) (7,7,4) (8,9,5)
              L7 C 15 -5
                L8 R
              L7 C 18 7
                L8 H  (1,1,4) (2,2,4) (3,5,6) (4,4,3) (6,6,4) (7,7,4) (8,9,5)
              L7 H  (1,1,4) (2,2,3) (3,5,6) (4,4,3) (6,6,4) (7,7,4) (8,9,6)
            L6 H  (1,1,4) (2,2,4) (3,3,2) (4,4,2) (5,5,4) (6,6,4) (7,7,4) (8,9,6)
          L5 C 5 8
            L6 S 2 1 5 7229
          L5 C 3 -6
            L6 C 13 -5
              L7 R
            L6 C 5 -6
              L7 C 12 -5
                L8 S 2 1 6 7234
              L7 C 17 7
                L8 H  (1,1,4) (2,2,4) (3,9,5) (4,5,7) (6,6,4) (7,7,4) (8,8,2)
              L7 C 17 -5
                L8 C 10 7
                  L9 C 15 7
                    L10 C 16 6
                      L11 H  (1,1,4) (2,2,4) (3,3,3) (4,6,7) (5,5,3) (7,7,3) (8,9,6)
                    L10 C 18 6
                      L11 S 2 1 10 7244
                    L10 C 26 -6
                      L11 R
                    L10 C 27 -6
                      L11 R
                    L10 C 11 6
                      L11 H  (1,1,4) (2,2,4) (3,3,2) (4,6,7) (5,5,3) (7,7,4) (8,8,3) (9,9,3)
                    L10 H  (1,1,4) (2,2,4) (3,3,3) (4,6,6) (5,5,3) (7,7,4) (8,8,3) (9,9,3)
                  L9 H  (1,1,4) (2,4,7) (2,7,8) (3,3,3) (4,5,6) (5,7,6) (6,6,4) (8,9,6)
                L8 H  (1,1,4) (2,3,6) (4,5,6) (6,6,4) (7,7,4) (8,9,6)
              L7 C 16 7
                L8 C 18 7
                  L9 H  (1,1,4) (2,2,4) (3,3,4) (4,5,7) (6,6,4) (7,7,4) (8,9,3)
                L8 C 10 -5
                  L9 R
                L8 C 18 6
                  L9 H  (1,1,4) (2,2,4) (3,3,3) (4,5,7) (6,6,4) (7,7,4) (8,9,4)
                L8 C 10 -6
                  L9 R
                L8 C 27 -5
                  L9 R
                L8 C 14 7
                  L9 H  (1,1,4) (2,4,7) (3,3,3) (5,5,2) (6,6,4) (7,7,4) (8,8,3) (9,9,3)
                L8 H  (1,1,4) (2,4,6) (3,3,3) (5,5,4) (6,6,4) (7,7,4) (8,9,5)
              L7 C 18 7
                L8 S 2 1 7 7269
              L7 C 10 -5
                L8 R
              L7 C 15 -5
                L8 S 2 1 7 7273
              L7 C 16 6
                L8 C 18 6
                  L9 H  (1,1,4) (2,2,4) (3,3,3) (4,6,7) (5,5,3) (7,7,4) (8,9,5)
                L8 C 10 -6
                  L9 R
                L8 C 27 -5
                  L9 R
                L8 C 26 6
                  L9 H  (1,1,4) (2,4,7) (3,3,3) (5,5,3) (6,8,7) (7,7,3) (9,9,3)
                L8 H  (1,1,4) (2,2,4) (3,3,3) (4,6,7) (5,5,3) (7,7,4) (8,8,1) (9,9,4)
              L7 C 18 6
                L8 S 2 1 7 7285
              L7 C 10 -6
                L8 R
              L7 C 15 -6
                L8 S 2 1 7 7289
              L7 C 26 -5
                L8 R
              L7 C 27 -5
                L8 R
              L7 C 11 6
                L8 H  (1,1,4) (2,2,4) (3,3,2) (4,6,7) (5,5,3) (7,7,4) (8,9,6)
              L7 H  (1,1,4) (2,2,4) (3,3,3) (4,6,6) (5,5,3) (7,7,4) (8,9,6)
            L6 C 17 7
              L7 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,2) (6,6,4) (7,7,4) (8,8,2) (9,9,2)
            L6 C 17 -5
              L7 C 14 7
                L8 H  (1,1,4) (2,2,4) (3,5,5) (4,4,3) (6,6,4) (7,7,4) (8,9,6)
              L7 H  (1,1,4) (2,2,4) (3,3,4) (4,4,3) (5,5,2) (6,6,3) (7,7,4) (8,9,6)
            L6 C 14 7
              L7 C 16 7
                L8 H  (1,1,4) (2,2,4) (3,8,7) (3,9,7) (4,4,3) (5,5,2) (6,6,4) (7,7,4) (8,9,5)
              L7 H  (1,1,4) (2,2,4) (3,5,6) (4,4,3) (6,6,3) (7,7,4) (8,9,6)
            L6 C 15 -5
              L7 R
            L6 C 18 7
              L7 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,2) (6,6,3) (7,7,4) (8,9,5)
            L6 H  (1,1,4) (2,2,4) (3,3,4) (4,4,3) (5,5,2) (6,6,3) (7,7,4) (8,9,6)
          L5 C 5 -6
            L6 S 2 1 5 7313
          L5 H  (1,1,4) (2,2,4) (3,3,3) (4,4,2) (5,5,3) (6,6,4) (7,7,4) (8,9,6)
        L4 C 8 -5
          L5 C 3 8
            L6 C 9 8
              L7 H  (1,3,5) (2,9,5) (4,4,3) (5,5,5) (6,6,4) (7,7,5) (8,8,3)
            L6 C 5 8
              L7 H  (1,1,4) (2,2,4) (3,3,2) (4,4,2) (5,5,2) (6,6,3) (7,9,9) (8,8,4)
            L6 C 7 8
              L7 H  (1,1,4) (2,2,4) (3,3,2) (4,4,3) (5,5,5) (6,6,3) (7,9,6) (8,8,3)
            L6 C 9 -6
              L7 C 5 -6
                L8 C 7 -6
                  L9 H  (1,1,4) (2,3,5) (4,4,3) (5,9,9) (6,7,6) (6,8,7) (7,8,6)
                L8 C 15 7
                  L9 H  (1,1,4) (2,3,5) (4,4,3) (5,7,7) (6,6,3) (8,8,3) (9,9,5)
                L8 C 16 7
                  L9 H  (1,1,4) (2,2,4) (3,9,6) (4,4,3) (5,5,5) (6,6,3) (7,7,2) (8,8,3)
                L8 C 14 7
                  L9 H  (1,1,4) (2,2,4) (3,3,2) (4,4,3) (5,5,4) (6,6,2) (7,9,8) (8,8,3)
                L8 C 17 7
                  L9 H  (1,1,4) (2,2,4) (3,3,2) (4,4,3) (5,7,8) (6,6,3) (8,8,2) (9,9,4)
                L8 C 14 6
                  L9 H  (1,1,4) (2,2,4) (3,3,2) (4,4,3) (5,6,6) (7,7,3) (8,8,3) (9,9,5)
                L8 H  (1,1,4) (2,3,5) (4,4,3) (5,5,5) (6,6,3) (7,9,7) (8,8,3)
              L7 H  (1,1,4) (2,2,4) (3,3,2) (4,4,2) (5,5,4) (6,6,3) (7,8,6) (9,9,5)
            L6 C 5 -6
              L7 C 7 -6
                L8 C 17 7
                  L9 C 18 7
                    L10 H  (1,1,4) (2,2,4) (3,3,2) (4,4,3) (5,5,5) (6,6,4) (7,7,5) (8,8,3) (9,9,0)
                  L9 C 10 6
                    L10 H  (1,1,3) (2,2,3) (3,3,2) (4,4,3) (5,5,5) (6,6,4) (7,9,7) (8,8,3)
                  L9 H  (1,1,4) (2,2,4) (3,3,0) (4,4,3) (5,5,5) (6,6,4) (7,7,4) (8,8,3) (9,9,3)
                L8 C 16 -5
                  L9 R
                L8 C 10 6
                  L9 H  (1,1,3) (2,2,3) (3,3,2) (4,4,3) (5,9,8) (6,6,4) (7,7,4) (8,8,3)
                L8 H  (1,1,4) (2,2,4) (3,3,0) (4,4,3) (5,5,5) (6,6,4) (7,8,6) (7,9,8) (8,9,7)
              L7 H  (1,1,4) (2,3,5) (4,4,3) (5,9,9) (6,6,3) (7,7,4) (8,8,2)
            L6 H  (1,1,4) (2,2,4) (3,3,2) (4,4,2) (5,5,4) (6,6,3) (7,9,8) (8,8,3)
          L5 C 9 8
            L6 S 7 1 5 7355
          L5 C 5 8
            L6 C 7 8
              L7 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,2) (6,6,2) (7,7,2) (8,8,3) (9,9,5)
            L6 C 3 -6
              L7 C 9 -6
                L8 H  (1,1,4) (2,2,4) (3,5,6) (3,9,9) (4,4,3) (5,6,4) (6,8,6) (7,7,3) (8,9,8)
              L7 C 7 -6
                L8 C 17 7
                  L9 H  (1,1,4) (2,2,4) (3,5,6) (4,4,3) (6,6,3) (7,9,7) (8,8,3)
                L8 H  (1,1,4) (2,2,4) (3,5,6) (4,4,3) (6,6,3) (7,8,6) (7,9,8) (8,9,7)
              L7 H  (1,1,4) (2,2,4) (3,9,9) (4,4,3) (5,5,2) (6,6,2) (7,7,4) (8,8,2)
            L6 C 9 -6
              L7 H  (1,1,4) (2,2,4) (3,9,9) (4,4,2) (5,5,2) (6,7,6) (6,8,6) (7,8,7)
            L6 H  (1,1,4) (2,2,4) (3,5,6) (4,4,2) (6,6,3) (7,9,8) (8,8,3)
          L5 C 7 8
            L6 S 7 1 5 7371
          L5 C 3 -6
            L6 C 9 -6
              L7 C 13 -5
                L8 R
              L7 C 16 -5
                L8 S 7 1 7 7377
              L7 C 5 -6
                L8 C 7 -6
                  L9 C 10 7
                    L10 C 14 7
                      L11 C 12 6
                        L12 H  (1,1,4) (2,2,4) (3,3,3) (4,4,4) (5,5,2) (6,6,3) (7,7,3) (8,9,7)
                      L11 H  (1,1,4) (2,2,4) (3,3,4) (4,4,3) (5,5,3) (6,7,5) (6,8,6) (7,8,6) (9,9,4)
                    L10 C 15 7
                      L11 S 7 1 10 7386
                    L10 C 12 6
                      L11 H  (1,1,4) (2,2,4) (3,3,3) (4,4,3) (5,5,3) (6,7,6) (8,8,3) (9,9,4)
                    L10 C 17 6
                      L11 S 7 1 10 7390
                    L10 C 14 -5
                      L11 R
                    L10 C 15 -5
                      L11 S 7 1 10 7394
                    L10 C 21 -5
                      L11 R
                    L10 C 27 -5
                      L11 R
                    L10 C 11 6
                      L11 H  (1,1,4) (2,2,3) (3,3,3) (4,4,3) (5,5,3) (6,6,4) (7,7,3) (8,8,3) (9,9,4)
                    L10 C 18 6
                      L11 S 7 1 10 7402
                    L10 C 10 -7
                      L11 R
                    L10 C 21 -6
                      L11 R
                    L10 C 27 -6
                      L11 R
                    L10 C 23 6
                      L11 H  (1,1,4) (2,2,4) (3,3,4) (4,4,3) (5,5,3) (6,7,5) (8,8,3) (9,9,4)
                    L10 H  (1,1,4) (2,2,4) (3,3,4) (4,4,3) (5,5,2) (6,7,6) (8,8,3) (9,9,4)
                  L9 C 11 -5
                    L10 R
                  L9 C 18 -5
                    L10 S 7 1 9 7415
                  L9 C 14 7
                    L10 C 10 6
                      L11 H  (1,1,3) (2,2,3) (3,3,4) (4,4,4) (5,5,3) (6,6,3) (7,7,3) (8,9,7)
                    L10 C 12 6
                      L11 H  (1,1,4) (2,2,4) (3,9,7) (4,4,4) (5,5,2) (6,6,3) (7,8,6)
                    L10 H  (1,1,4) (2,2,4) (3,9,8) (4,4,3) (5,5,3) (6,7,5) (6,8,6) (7,8,6)
                  L9 C 15 7
                    L10 S 7 1 9 7423
                  L9 C 10 6
                    L10 H  (1,1,3) (2,2,3) (3,3,4) (4,4,3) (5,5,3) (6,6,4) (7,7,3) (8,8,3) (9,9,4)
                  L9 C 12 6
                    L10 H  (1,1,4) (2,2,4) (3,9,7) (4,4,3) (5,5,3) (6,7,6) (8,8,3)
                  L9 C 17 6
                    L10 S 7 1 9 7429
                  L9 C 14 -5
                    L10 R
                  L9 C 15 -5
                    L10 S 7 1 9 7433
                  L9 C 21 -5
                    L10 R
                  L9 C 27 -5
                    L10 R
                  L9 C 23 6
                    L10 H  (1,1,4) (2,2,4) (3,9,8) (4,4,3) (5,5,3) (6,7,5) (8,8,3)
                  L9 H  (1,1,4) (2,2,4) (3,9,8) (4,4,3) (5,5,2) (6,7,6) (8,8,3)
                L8 H  (1,1,4) (2,2,4) (3,9,8) (4,6,6) (5,5,3) (7,7,2) (8,8,3)
              L7 H  (1,1,4) (2,2,4) (3,9,8) (4,4,3) (5,6,5) (5,8,6) (6,8,6) (7,7,3)
            L6 C 5 -6
              L7 C 13 -5
                L8 R
              L7 C 7 -6
                L8 C 17 7
                  L9 C 18 7
                    L10 H  (1,1,4) (2,2,4) (3,7,8) (4,4,4) (5,5,3) (6,6,4) (8,8,3) (9,9,0)
                  L9 C 10 6
                    L10 H  (1,1,3) (2,2,4) (3,4,7) (5,5,3) (6,7,7) (8,8,3) (9,9,3)
                  L9 C 11 -5
                    L10 R
                  L9 C 18 -5
                    L10 R
                  L9 C 14 7
                    L10 H  (1,1,4) (2,2,4) (3,4,8) (3,7,8) (4,5,6) (5,9,5) (6,6,3) (7,9,6) (8,8,3)
                  L9 C 15 7
                    L10 H  (1,1,4) (2,2,4) (3,9,7) (4,4,3) (5,5,3) (6,6,3) (7,7,3) (8,8,3)
                  L9 C 12 6
                    L10 H  (1,1,4) (2,2,4) (3,4,6) (5,5,3) (6,7,7) (8,8,3) (9,9,3)
                  L9 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,3) (6,8,6) (7,7,3) (9,9,2)
                L8 C 16 -5
                  L9 R
                L8 C 10 7
                  L9 H  (1,1,3) (2,2,4) (3,4,7) (5,5,3) (6,8,6) (6,7,7) (7,8,6) (9,9,4)
                L8 C 11 -5
                  L9 R
                L8 C 18 -5
                  L9 R
                L8 C 10 6
                  L9 H  (1,1,3) (2,2,3) (3,3,4) (4,4,4) (5,5,3) (6,7,7) (8,8,3) (9,9,3)
                L8 C 17 6
                  L9 H  (1,1,4) (2,2,4) (3,4,8) (5,5,3) (6,7,6) (6,8,6) (7,8,5) (9,9,3)
                L8 C 14 -5
                  L9 R
                L8 C 18 8
                  L9 H  (1,1,4) (2,2,4) (3,7,8) (4,5,6) (4,6,7) (5,6,6) (8,8,2) (9,9,3)
                L8 C 12 6
                  L9 C 15 6
                    L10 H  (1,1,4) (2,2,4) (3,4,7) (5,5,2) (6,7,6) (8,8,2) (9,9,5)
                  L9 H  (1,1,4) (2,2,4) (3,4,7) (5,5,3) (6,6,3) (7,9,7) (8,8,2)
                L8 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,6,6) (7,9,6) (8,8,2)
              L7 C 16 -5
                L8 C 10 6
                  L9 H  (1,1,3) (2,2,4) (3,4,7) (5,5,3) (6,6,3) (7,7,4) (8,8,2) (9,9,4)
                L8 C 11 -5
                  L9 R
                L8 C 18 -5
                  L9 R
                L8 C 14 7
                  L9 H  (1,1,4) (2,2,4) (3,4,8) (5,5,3) (6,6,2) (7,9,7) (8,8,2)
                L8 C 17 7
                  L9 H  (1,1,4) (2,2,4) (3,9,7) (4,4,3) (5,5,3) (6,6,3) (7,7,4) (8,8,2)
                L8 C 14 6
                  L9 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,6,5) (7,9,7) (8,8,2)
                L8 H  (1,1,4) (2,2,4) (3,3,4) (4,4,3) (5,5,3) (6,6,3) (7,7,4) (8,8,2) (9,9,2)
              L7 C 15 7
                L8 H  (1,1,4) (2,2,4) (3,9,9) (4,6,6) (5,5,3) (7,7,2) (8,8,2)
              L7 C 17 7
                L8 H  (1,1,4) (2,2,4) (3,4,8) (5,5,3) (6,6,3) (7,7,3) (8,8,2) (9,9,3)
              L7 C 10 7
                L8 H  (1,1,3) (2,2,4) (3,4,7) (5,5,3) (6,6,3) (7,7,4) (8,8,2) (9,9,4)
              L7 C 11 -5
                L8 R
              L7 C 18 -5
                L8 R
              L7 C 17 6
                L8 H  (1,1,4) (2,2,4) (3,4,8) (5,5,3) (6,6,3) (7,7,3) (8,8,2) (9,9,3)
              L7 H  (1,1,4) (2,2,4) (3,3,5) (4,5,6) (4,6,6) (5,6,5) (7,9,7) (8,8,2)
            L6 C 7 -6
              L7 C 13 7
                L8 C 17 7
                  L9 H  (1,1,4) (2,2,4) (3,9,7) (3,7,9) (4,4,3) (5,5,2) (6,6,3) (7,9,7) (8,8,3)
                L8 C 16 -5
                  L9 R
                L8 C 14 7
                  L9 H  (1,1,4) (2,2,4) (3,9,9) (4,4,3) (5,5,0) (6,6,3) (7,7,4) (8,8,3)
                L8 C 10 7
                  L9 H  (1,1,3) (2,2,4) (3,3,4) (4,4,3) (5,5,2) (6,6,3) (7,7,4) (8,8,3) (9,9,4)
                L8 C 11 -5
                  L9 R
                L8 C 18 -5
                  L9 R
                L8 C 10 6
                  L9 H  (1,1,3) (2,2,3) (3,3,4) (4,4,3) (5,5,2) (6,6,3) (7,7,4) (8,8,3) (9,9,3)
                L8 C 14 6
                  L9 C 17 6
                    L10 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,2) (6,6,3) (7,7,3) (8,8,3) (9,9,3)
                  L9 C 15 6
                    L10 H  (1,1,4) (2,2,4) (3,9,9) (4,4,3) (5,5,2) (6,6,3) (7,7,3) (8,8,2)
                  L9 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,2) (6,6,3) (7,9,7) (8,8,2)
                L8 H  (1,1,4) (2,2,4) (3,3,4) (4,4,3) (5,5,2) (6,6,3) (7,8,6) (7,9,8) (8,9,7)
              L7 C 17 7
                L8 C 18 7
                  L9 H  (1,1,4) (2,2,4) (3,7,9) (4,4,3) (5,5,4) (6,6,3) (8,8,3) (9,9,0)
                L8 C 14 7
                  L9 C 10 6
                    L10 H  (1,1,3) (2,2,4) (3,7,8) (4,4,3) (5,5,3) (6,6,3) (8,8,3) (9,9,3)
                  L9 H  (1,1,4) (2,2,4) (3,9,7) (4,4,3) (5,7,6) (6,6,3) (8,8,3)
                L8 C 10 6
                  L9 H  (1,1,3) (2,2,4) (3,7,8) (4,4,3) (5,6,6) (8,8,3) (9,9,3)
                L8 C 11 -5
                  L9 R
                L8 C 18 -5
                  L9 R
                L8 C 12 7
                  L9 H  (1,1,4) (2,2,4) (3,3,4) (4,4,2) (5,6,6) (7,7,4) (8,8,3) (9,9,3)
                L8 C 15 7
                  L9 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,3) (6,6,2) (7,7,3) (8,8,3) (9,9,3)
                L8 C 12 6
                  L9 H  (1,1,4) (2,2,4) (3,5,6) (4,4,3) (6,6,3) (7,7,4) (8,8,3) (9,9,3)
                L8 H  (1,1,4) (2,2,4) (3,5,7) (4,4,3) (6,6,3) (7,7,4) (8,8,3) (9,9,2)
              L7 C 16 -5
                L8 R
              L7 C 10 7
                L8 H  (1,1,3) (2,2,4) (3,5,8) (3,7,8) (4,4,3) (5,7,7) (6,6,3) (8,9,6)
              L7 C 11 -5
                L8 R
              L7 C 18 -5
                L8 R
              L7 C 14 7
                L8 C 10 6
                  L9 H  (1,1,3) (2,2,3) (3,3,5) (4,4,3) (5,5,3) (6,6,3) (7,7,4) (8,8,3) (9,9,3)
                L8 C 13 6
                  L9 C 17 6
                    L10 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,2) (6,6,3) (7,7,3) (8,8,3) (9,9,3)
                  L9 C 12 6
                    L10 H  (1,1,4) (2,2,4) (3,3,4) (4,4,3) (5,5,2) (6,6,3) (7,9,8) (8,8,2)
                  L9 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,2) (6,6,3) (7,9,7) (8,8,2)
                L8 H  (1,1,4) (2,2,4) (3,3,4) (4,4,3) (5,5,3) (6,7,5) (8,9,7)
              L7 C 12 7
                L8 H  (1,1,4) (2,2,4) (3,3,4) (4,4,2) (5,6,6) (5,7,7) (6,8,5) (7,9,8) (8,9,7)
              L7 C 15 7
                L8 H  (1,1,4) (2,2,4) (3,9,9) (4,4,3) (5,5,3) (6,6,2) (7,8,5)
              L7 C 10 6
                L8 H  (1,1,3) (2,2,3) (3,3,5) (4,4,3) (5,5,3) (6,6,3) (7,7,4) (8,8,2) (9,9,3)
              L7 C 17 6
                L8 H  (1,1,4) (2,2,4) (3,7,8) (4,4,3) (5,5,3) (6,6,3) (8,8,2) (9,9,3)
              L7 C 12 6
                L8 H  (1,1,4) (2,2,4) (3,4,6) (5,5,3) (6,6,3) (7,9,8) (8,8,2)
              L7 H  (1,1,4) (2,2,4) (3,5,7) (3,9,9) (4,4,3) (5,7,6) (6,6,3) (7,9,7) (8,8,2)
            L6 C 14 -5
              L7 H  (1,1,4) (2,2,4) (3,3,4) (4,5,6) (6,6,2) (7,9,8) (8,8,2)
            L6 H  (1,1,4) (2,2,4) (3,9,9) (4,4,3) (5,7,6) (6,6,2) (8,8,2)
          L5 C 9 -6
            L6 S 7 1 5 7587
          L5 C 5 -6
            L6 C 7 -6
              L7 C 10 6
                L8 C 12 7
                  L9 C 17 7
                    L10 H  (1,1,3) (2,2,3) (3,5,7) (4,4,3) (6,6,4) (7,9,7) (8,8,3)
                  L9 H  (1,1,3) (2,2,3) (3,3,3) (4,4,3) (5,8,7) (5,9,8) (6,6,4) (7,7,4) (8,9,6)
                L8 H  (1,1,3) (2,2,3) (3,4,6) (3,7,8) (4,5,6) (5,9,7) (6,6,4) (7,9,8) (8,8,3)
              L7 C 11 -5
                L8 R
              L7 C 18 -5
                L8 S 7 1 7 7599
              L7 C 12 7
                L8 C 17 7
                  L9 C 14 7
                    L10 H  (1,1,4) (2,2,4) (3,3,3) (4,4,3) (5,5,3) (6,6,3) (7,7,4) (8,8,3) (9,9,3)
                  L9 C 15 7
                    L10 S 7 1 9 7605
                  L9 C 14 6
                    L10 H  (1,1,4) (2,2,4) (3,3,3) (4,4,3) (5,9,6) (6,7,7) (8,8,3)
                  L9 C 15 6
                    L10 S 7 1 9 7609
                  L9 H  (1,1,4) (2,2,4) (3,3,0) (4,4,3) (5,5,5) (6,6,4) (7,7,5) (8,8,3) (9,9,0)
                L8 C 16 -5
                  L9 R
                L8 C 17 6
                  L9 H  (1,1,4) (2,2,4) (3,7,6) (4,4,3) (5,9,7) (6,8,6)
                L8 C 14 -5
                  L9 R
                L8 C 18 8
                  L9 H  (1,1,4) (2,2,4) (3,3,3) (4,4,3) (5,5,4) (6,7,7) (8,8,2) (9,9,3)
                L8 C 15 6
                  L9 H  (1,1,4) (2,2,4) (3,3,3) (4,4,3) (5,5,3) (6,7,6) (8,8,2) (9,9,5)
                L8 H  (1,1,4) (2,2,4) (3,3,3) (4,4,3) (5,5,4) (6,6,3) (7,9,7) (8,8,2)
              L7 C 17 7
                L8 S 7 1 7 7623
              L7 C 13 -5
                L8 R
              L7 C 16 -5
                L8 S 7 1 7 7627
              L7 C 12 6
                L8 H  (1,1,4) (2,2,4) (3,3,3) (4,5,6) (4,6,6) (5,9,7) (6,8,6) (7,8,6) (7,9,8)
              L7 C 17 6
                L8 S 7 1 7 7631
              L7 C 14 -5
                L8 R
              L7 C 15 -5
                L8 S 7 1 7 7635
              L7 C 11 8
                L8 H  (1,1,4) (2,2,4) (3,3,3) (4,4,2) (5,5,3) (6,6,4) (7,7,3) (8,8,2) (9,9,5)
              L7 C 18 8
                L8 S 7 1 7 7639
              L7 C 11 7
                L8 H  (1,1,4) (2,2,4) (3,3,4) (4,4,2) (5,5,3) (6,7,6) (8,8,2) (9,9,5)
              L7 C 18 7
                L8 S 7 1 7 7643
              L7 C 27 -5
                L8 R
              L7 C 30 -5
                L8 R
              L7 C 21 6
                L8 H  (1,1,4) (2,2,4) (3,3,3) (4,4,2) (5,5,3) (6,6,4) (7,7,3) (8,8,2) (9,9,5)
              L7 C 30 -6
                L8 R
              L7 C 23 6
                L8 H  (1,1,4) (2,2,4) (3,3,5) (4,4,2) (5,5,3) (6,7,5) (8,8,2) (9,9,5)
              L7 H  (1,1,4) (2,2,4) (3,3,5) (4,4,2) (5,5,2) (6,7,6) (8,8,2) (9,9,5)
            L6 C 10 6
              L7 H  (1,1,3) (2,2,3) (3,5,8) (4,4,3) (6,6,3) (7,7,4) (8,8,2) (9,9,4)
            L6 C 11 -5
              L7 R
            L6 C 18 -5
              L7 R
            L6 C 16 -5
              L7 C 12 7
                L8 H  (1,1,4) (2,2,4) (3,5,7) (4,4,3) (6,6,3) (7,9,7) (8,8,2)
              L7 H  (1,1,4) (2,2,4) (3,4,7) (3,5,8) (4,5,6) (6,6,3) (7,9,7) (8,8,2)
            L6 C 15 7
              L7 H  (1,1,4) (2,2,4) (3,4,7) (5,9,8) (6,6,3) (7,7,2) (8,8,2)
            L6 C 12 7
              L7 H  (1,1,4) (2,2,4) (3,3,3) (4,4,3) (5,7,8) (5,9,8) (6,6,3) (7,9,7) (8,8,2)
            L6 H  (1,1,4) (2,2,4) (3,4,7) (3,5,8) (4,5,6) (6,6,3) (7,9,7) (8,8,2)
          L5 C 7 -6
            L6 S 7 1 5 7671
          L5 H  (1,1,4) (2,2,4) (3,5,8) (4,4,2) (6,6,2) (7,9,8) (8,8,2)
        L4 C 8 8
          L5 C 3 8
            L6 H  (1,1,4) (2,2,4) (3,3,2) (4,4,3) (5,5,5) (6,6,4) (7,7,3) (8,8,1) (9,9,3)
          L5 C 5 8
            L6 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,2) (6,6,3) (7,7,3) (8,8,1) (9,9,3)
          L5 C 3 -6
            L6 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,6,6) (7,7,3) (8,8,1) (9,9,3)
          L5 H  (1,1,4) (2,2,4) (3,5,8) (4,4,3) (6,6,4) (7,7,3) (8,8,1) (9,9,3)
        L4 C 8 7
          L5 C 3 8
            L6 H  (1,9,7) (2,3,5) (4,4,3) (5,5,5) (6,6,4) (7,8,6)
          L5 C 5 8
            L6 H  (1,9,7) (2,2,4) (3,3,5) (4,4,3) (5,5,2) (6,6,3) (7,8,6)
          L5 C 3 -6
            L6 C 9 8
              L7 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,4) (6,7,6) (8,8,3) (9,9,0)
            L6 C 7 8
              L7 H  (1,9,7) (2,2,4) (3,4,8) (5,5,4) (6,6,3) (7,7,1) (8,8,3)
            L6 C 9 -6
              L7 C 5 -6
                L8 C 13 -5
                  L9 R
                L8 C 7 7
                  L9 H  (1,1,4) (2,2,4) (3,4,8) (3,7,9) (4,6,6) (5,5,3) (6,7,6) (8,9,5)
                L8 H  (1,1,4) (2,2,4) (3,7,6) (3,4,8) (4,5,6) (5,6,6) (6,7,5) (8,8,4) (9,9,3)
              L7 C 7 7
                L8 C 14 -5
                  L9 H  (1,1,4) (2,2,4) (3,3,4) (4,4,3) (5,5,4) (6,6,2) (7,7,3) (8,8,3) (9,9,3)
                L8 C 13 7
                  L9 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,2) (6,6,2) (7,7,4) (8,8,3) (9,9,3)
                L8 C 15 7
                  L9 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,3) (6,6,2) (7,7,1) (8,8,3) (9,9,3)
                L8 C 15 6
                  L9 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,3) (6,6,2) (7,7,2) (8,8,3) (9,9,3)
                L8 C 26 6
                  L9 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,4) (6,6,2) (7,8,5) (9,9,3)
                L8 C 13 6
                  L9 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,2) (6,6,2) (7,7,4) (8,8,2) (9,9,3)
                L8 H  (1,1,4) (2,2,4) (3,9,7) (4,4,3) (5,5,4) (6,6,2) (7,7,4) (8,8,2)
              L7 C 16 7
                L8 H  (1,1,4) (2,2,4) (3,5,8) (4,4,3) (6,6,3) (7,7,3) (8,8,2) (9,9,3)
              L7 C 17 7
                L8 H  (1,1,4) (2,2,4) (3,5,8) (4,4,3) (6,6,3) (7,7,3) (8,8,2) (9,9,3)
              L7 C 26 6
                L8 H  (1,1,4) (2,2,4) (3,7,7) (3,5,8) (4,4,3) (5,7,6) (6,6,3) (8,9,6)
              L7 C 13 7
                L8 H  (1,1,4) (2,2,4) (3,7,7) (4,4,3) (5,5,2) (6,6,3) (8,8,4) (9,9,3)
              L7 C 14 7
                L8 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,7,4) (6,6,3) (8,8,4) (9,9,3)
              L7 C 12 7
                L8 H  (1,1,4) (2,2,4) (3,3,4) (4,4,2) (5,5,4) (6,6,3) (7,8,6) (9,9,3)
              L7 C 15 7
                L8 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,3) (6,6,2) (7,7,1) (8,8,4) (9,9,3)
              L7 C 10 7
                L8 H  (1,1,4) (2,2,4) (3,7,6) (4,4,3) (5,5,3) (6,6,3) (8,8,4) (9,9,2)
              L7 C 11 -5
                L8 R
              L7 C 18 -5
                L8 R
              L7 C 35 6
                L8 C 13 6
                  L9 C 10 6
                    L10 C 12 6
                      L11 H  (1,1,3) (2,2,3) (3,3,3) (4,4,3) (5,5,3) (6,6,3) (7,7,3) (8,8,4) (9,9,2)
                    L10 H  (1,1,3) (2,2,3) (3,3,4) (4,4,3) (5,5,2) (6,6,3) (7,7,2) (8,8,4) (9,9,2)
                  L9 C 12 6
                    L10 C 16 6
                      L11 C 15 6
                        L12 H  (1,1,4) (2,2,4) (3,3,4) (4,4,3) (5,5,2) (6,6,3) (7,7,2) (8,8,3) (9,9,3)
                      L11 H  (1,1,4) (2,2,4) (3,3,4) (4,4,3) (5,5,3) (6,6,3) (7,7,3) (8,8,3) (9,9,3)
                    L10 H  (1,1,4) (2,2,4) (3,3,4) (4,4,3) (5,5,3) (6,6,3) (7,8,6) (9,9,3)
                  L9 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,2) (6,6,3) (7,7,2) (8,8,4) (9,9,3)
                L8 H  (1,1,4) (2,3,8) (4,4,3) (5,5,3) (6,6,3) (7,7,2) (8,8,4) (9,9,3)
              L7 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,6,5) (7,7,2) (8,8,4) (9,9,3)
            L6 H  (1,9,7) (2,2,4) (3,4,8) (5,6,6) (7,8,5)
          L5 C 9 8
            L6 H  (1,1,4) (2,2,4) (3,5,8) (4,4,3) (6,6,4) (7,7,4) (8,8,3) (9,9,0)
          L5 C 7 8
            L6 H  (1,1,4) (2,2,4) (3,5,8) (4,4,3) (6,6,3) (7,7,1) (8,8,3) (9,9,4)
          L5 C 9 -6
            L6 C 5 -6
              L7 C 7 7
                L8 H  (1,1,4) (2,2,4) (3,5,8) (4,4,3) (6,7,6) (8,9,5)
              L7 C 16 7
                L8 C 11 7
                  L9 C 12 7
                    L10 H  (1,1,4) (2,2,4) (3,3,0) (4,4,3) (5,5,5) (6,6,4) (7,7,3) (8,8,2) (9,9,3)
                  L9 H  (1,1,4) (2,2,4) (3,3,4) (4,6,6) (5,5,4) (7,7,3) (8,8,2) (9,9,3)
                L8 H  (1,1,4) (2,7,6) (3,5,8) (4,4,3) (6,6,4) (8,8,2) (9,9,3)
              L7 C 17 7
                L8 C 11 7
                  L9 C 12 7
                    L10 H  (1,1,4) (2,2,4) (3,3,0) (4,4,3) (5,5,5) (6,6,4) (7,7,3) (8,8,2) (9,9,3)
                  L9 H  (1,1,4) (2,2,4) (3,3,4) (4,6,6) (5,5,4) (7,7,3) (8,8,2) (9,9,3)
                L8 H  (1,1,4) (2,7,6) (3,5,8) (4,4,3) (6,6,4) (8,8,2) (9,9,3)
              L7 C 26 6
                L8 C 11 7
                  L9 C 12 7
                    L10 H  (1,1,4) (2,2,4) (3,3,0) (4,4,3) (5,5,5) (6,6,4) (7,7,3) (8,8,4) (9,9,3)
                  L9 C 13 -5
                    L10 R
                  L9 C 12 6
                    L10 H  (1,1,4) (2,2,4) (3,3,2) (4,4,3) (5,5,4) (6,8,7) (7,7,3) (9,9,3)
                  L9 H  (1,1,4) (2,2,4) (3,3,4) (4,4,2) (5,5,4) (6,6,4) (7,9,5) (7,8,6) (8,9,6)
                L8 C 10 6
                  L9 H  (1,1,4) (2,2,3) (3,5,8) (4,4,3) (6,8,7) (7,7,3) (9,9,2)
                L8 H  (1,1,4) (2,2,4) (3,5,8) (4,6,6) (7,7,2) (8,9,6)
              L7 C 11 7
                L8 C 12 7
                  L9 H  (1,1,4) (2,2,4) (3,3,0) (4,4,3) (5,5,5) (6,6,4) (7,7,3) (8,8,4) (9,9,3)
                L8 C 13 -5
                  L9 R
                L8 C 12 6
                  L9 H  (1,1,4) (2,2,4) (3,3,2) (4,4,3) (5,5,4) (6,8,7) (7,7,3) (9,9,3)
                L8 H  (1,1,4) (2,2,4) (3,3,4) (4,4,2) (5,5,4) (6,8,7) (7,9,5)
              L7 C 10 6
                L8 H  (1,1,4) (2,2,3) (3,5,8) (4,4,3) (6,8,7) (7,7,3) (9,9,2)
              L7 C 11 -5
                L8 R
              L7 C 18 -5
                L8 R
              L7 C 12 7
                L8 H  (1,1,4) (2,2,4) (3,3,3) (4,4,3) (5,5,4) (6,8,7) (7,7,2) (9,9,3)
              L7 H  (1,1,4) (2,2,4) (3,4,7) (3,5,8) (4,5,6) (6,8,7) (7,7,2) (9,9,3)
            L6 H  (1,1,4) (2,2,4) (3,5,8) (4,4,2) (6,6,3) (7,8,6) (9,9,3)
          L5 C 5 -6
            L6 C 7 -6
              L7 C 10 6
                L8 H  (1,1,3) (2,2,3) (3,5,8) (4,4,3) (6,6,4) (7,7,3) (8,9,6)
              L7 C 11 -5
                L8 R
              L7 C 18 -5
                L8 R
              L7 C 12 7
                L8 H  (1,1,4) (2,2,4) (3,5,7) (4,4,3) (6,8,6) (7,7,3) (9,9,3)
              L7 H  (1,1,4) (2,2,4) (3,4,7) (3,5,8) (4,5,6) (6,8,6) (7,7,3) (9,9,3)
            L6 H  (1,1,4) (2,9,7) (3,5,8) (4,4,3) (6,6,3) (7,7,4) (8,8,1)
          L5 H  (1,1,4) (2,2,4) (3,9,8) (4,4,2) (5,5,4) (6,6,3) (7,8,5)
        L4 C 9 8
          L5 H  (1,1,4) (2,2,4) (3,4,8) (3,5,9) (4,5,8) (6,6,4) (7,8,5) (9,9,1)
        L4 C 7 8
          L5 H  (1,1,4) (2,2,4) (3,4,8) (3,5,9) (4,5,8) (6,6,3) (7,7,1) (8,8,2) (9,9,4)
        L4 C 9 7
          L5 C 7 7
            L6 H  (1,9,7) (2,2,4) (3,4,8) (3,5,9) (4,5,8) (6,6,3) (7,7,4) (8,8,0)
          L5 C 3 8
            L6 H  (1,1,4) (2,9,7) (3,3,2) (4,4,3) (5,5,5) (6,6,4) (7,8,5)
          L5 C 5 8
            L6 H  (1,9,7) (2,2,4) (3,3,5) (4,4,3) (5,5,2) (6,6,3) (7,7,4) (8,8,2)
          L5 C 3 -6
            L6 H  (1,9,7) (2,2,4) (3,3,5) (4,5,6) (4,6,7) (5,6,6) (7,8,5)
          L5 C 5 -6
            L6 C 17 7
              L7 H  (1,1,4) (2,9,6) (3,5,8) (4,4,3) (6,6,4) (7,8,5)
            L6 C 16 7
              L7 H  (1,1,4) (2,2,4) (3,5,8) (4,4,3) (6,6,4) (7,7,3) (8,8,0) (9,9,4)
            L6 C 17 6
              L7 C 10 6
                L8 H  (1,1,3) (2,2,3) (3,5,8) (4,4,3) (6,6,4) (7,8,5) (9,9,4)
              L7 C 11 -5
                L8 R
              L7 C 18 -5
                L8 R
              L7 C 15 7
                L8 H  (1,1,4) (2,2,4) (3,5,8) (4,4,3) (6,6,3) (7,7,3) (8,8,2) (9,9,3)
              L7 C 12 7
                L8 H  (1,1,4) (2,2,4) (3,5,7) (4,4,3) (6,6,4) (7,8,5) (9,9,3)
              L7 H  (1,1,4) (2,2,4) (3,4,7) (3,5,8) (4,5,6) (6,6,4) (7,8,5) (9,9,3)
            L6 C 10 6
              L7 H  (1,1,3) (2,2,3) (3,5,8) (4,4,3) (6,6,4) (7,8,5) (9,9,4)
            L6 C 11 -5
              L7 R
            L6 C 18 -5
              L7 R
            L6 C 15 7
              L7 H  (1,1,4) (2,2,4) (3,5,8) (4,4,3) (6,6,3) (7,7,3) (8,8,2) (9,9,3)
            L6 C 12 7
              L7 H  (1,1,4) (2,2,4) (3,5,7) (4,4,3) (6,6,4) (7,8,5) (9,9,3)
            L6 H  (1,1,4) (2,2,4) (3,4,7) (3,5,8) (4,5,6) (6,6,4) (7,8,5) (9,9,3)
          L5 H  (1,1,4) (2,9,7) (3,5,8) (4,4,2) (6,6,3) (7,7,4) (8,8,2)
        L4 C 7 7
          L5 C 3 8
            L6 H  (1,1,4) (2,2,4) (3,3,2) (4,4,3) (5,7,8) (6,6,3) (8,8,2) (9,9,4)
          L5 C 5 8
            L6 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,2) (6,6,2) (7,7,4) (8,8,2) (9,9,4)
          L5 C 3 -6
            L6 C 5 -6
              L7 H  (1,1,4) (2,2,4) (3,4,8) (3,7,9) (4,6,6) (5,5,3) (6,7,6) (8,9,5)
            L6 C 15 7
              L7 H  (1,1,4) (2,2,4) (3,5,8) (4,4,3) (6,6,2) (7,7,3) (8,8,2) (9,9,4)
            L6 C 15 6
              L7 H  (1,1,4) (2,2,4) (3,5,8) (4,4,3) (6,6,2) (7,7,3) (8,8,2) (9,9,4)
            L6 C 16 7
              L7 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,4) (6,6,2) (7,7,3) (8,9,5)
            L6 C 17 7
              L7 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,4) (6,6,2) (7,7,4) (8,8,0) (9,9,3)
            L6 C 16 6
              L7 C 18 7
                L8 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,4) (6,6,2) (7,9,6) (8,8,2)
              L7 C 13 7
                L8 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,2) (6,6,2) (7,7,4) (8,8,2) (9,9,4)
              L7 C 12 6
                L8 H  (1,1,4) (2,2,4) (3,3,4) (4,5,6) (6,6,2) (7,7,4) (8,8,2) (9,9,4)
              L7 C 14 -5
                L8 R
              L7 C 21 -5
                L8 R
              L7 C 18 6
                L8 C 10 7
                  L9 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,4) (6,6,2) (7,9,6) (8,8,2)
                L8 C 11 -5
                  L9 R
                L8 C 27 -5
                  L9 R
                L8 C 25 6
                  L9 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,4) (6,6,2) (7,7,3) (8,8,1) (9,9,4)
                L8 C 34 -5
                  L9 R
                L8 C 10 6
                  L9 C 13 6
                    L10 C 14 7
                      L11 H  (1,1,3) (2,2,3) (3,3,4) (4,4,3) (5,5,2) (6,6,2) (7,7,4) (8,8,1) (9,9,3)
                    L10 H  (1,1,3) (2,2,3) (3,3,4) (4,4,3) (5,5,2) (6,6,2) (7,7,3) (8,8,1) (9,9,3)
                  L9 H  (1,1,3) (2,2,3) (3,3,5) (4,4,3) (5,5,4) (6,6,2) (7,7,4) (8,8,1) (9,9,3)
                L8 H  (1,1,4) (2,2,4) (3,5,8) (4,4,3) (6,6,2) (7,7,4) (8,8,1) (9,9,4)
              L7 C 10 -6
                L8 R
              L7 C 27 -5
                L8 R
              L7 C 25 6
                L8 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,4) (6,6,2) (7,7,3) (8,9,5)
              L7 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,4) (6,6,2) (7,7,4) (8,9,4)
            L6 C 18 7
              L7 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,4) (6,6,2) (7,7,4) (8,9,4)
            L6 C 17 -5
              L7 C 26 -5
                L8 R
              L7 C 27 -6
                L8 R
              L7 C 13 7
                L8 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,2) (6,6,2) (7,7,4) (8,8,1) (9,9,4)
              L7 C 12 6
                L8 H  (1,1,4) (2,2,4) (3,3,4) (4,4,3) (5,5,4) (6,6,2) (7,7,4) (8,8,1) (9,9,4)
              L7 C 14 -5
                L8 R
              L7 C 21 -5
                L8 R
              L7 C 10 7
                L8 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,4) (6,6,2) (7,9,7) (8,8,1)
              L7 C 11 -5
                L8 R
              L7 C 18 -5
                L8 R
              L7 C 10 6
                L8 H  (1,1,3) (2,2,3) (3,3,5) (4,4,3) (5,5,4) (6,6,2) (7,7,4) (8,8,1) (9,9,4)
              L7 H  (1,1,4) (2,2,4) (3,5,8) (4,4,3) (6,6,2) (7,7,4) (8,8,1) (9,9,4)
            L6 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,4) (6,6,2) (7,7,4) (8,9,4)
          L5 H  (1,1,4) (2,2,4) (3,5,8) (4,4,3) (6,7,6) (8,9,5)
        L4 C 3 8
          L5 C 5 8
            L6 H  (1,1,4) (2,2,4) (3,3,2) (4,4,2) (5,5,2) (6,6,3) (7,7,4) (8,8,4) (9,9,4)
          L5 C 5 -6
            L6 C 16 7
              L7 H  (1,1,4) (2,2,4) (3,3,2) (4,4,3) (5,5,5) (6,6,4) (7,7,3) (8,9,5)
            L6 C 17 7
              L7 H  (1,1,4) (2,2,4) (3,3,2) (4,4,3) (5,5,5) (6,6,4) (7,8,5) (9,9,3)
            L6 C 16 6
              L7 C 18 7
                L8 H  (1,1,4) (2,2,4) (3,3,2) (4,4,3) (5,5,5) (6,9,6) (7,8,6)
              L7 C 15 7
                L8 H  (1,1,4) (2,2,4) (3,3,2) (4,4,3) (5,5,5) (6,6,3) (7,7,3) (8,9,6)
              L7 C 17 6
                L8 C 15 6
                  L9 H  (1,1,4) (2,2,4) (3,3,2) (4,4,3) (5,6,8) (7,7,3) (8,9,6)
                L8 C 25 -5
                  L9 R
                L8 C 18 6
                  L9 H  (1,1,4) (2,2,4) (3,9,4) (4,4,3) (5,5,5) (6,6,4) (7,8,6)
                L8 H  (1,1,4) (2,2,3) (3,3,2) (4,4,3) (5,5,5) (6,6,4) (7,8,6) (9,9,3)
              L7 H  (1,1,4) (2,2,4) (3,3,2) (4,4,3) (5,6,8) (7,8,5) (9,9,4)
            L6 C 18 7
              L7 H  (1,1,4) (2,2,4) (3,3,2) (4,4,3) (5,5,5) (6,8,6) (6,9,6) (7,7,4) (8,9,5)
            L6 C 17 6
              L7 C 15 7
                L8 H  (1,1,4) (2,2,4) (3,3,2) (4,4,3) (5,5,5) (6,6,3) (7,7,3) (8,9,6)
              L7 H  (1,1,4) (2,3,5) (4,4,3) (5,5,5) (6,6,4) (7,7,4) (8,9,5)
            L6 H  (1,1,4) (2,7,7) (3,3,2) (4,4,3) (5,5,4) (6,6,3) (8,8,3) (9,9,4)
          L5 H  (1,1,4) (2,2,4) (3,3,2) (4,4,2) (5,5,4) (6,6,3) (7,7,4) (8,9,7)
        L4 C 5 8
          L5 C 3 -6
            L6 C 16 7
              L7 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,2) (6,6,3) (7,7,3) (8,8,2) (9,9,4)
            L6 C 17 7
              L7 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,2) (6,6,3) (7,7,4) (8,8,2) (9,9,3)
            L6 C 16 6
              L7 C 18 7
                L8 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,2) (6,6,3) (7,8,6) (9,9,3)
              L7 C 15 7
                L8 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,2) (6,6,2) (7,7,3) (8,8,3) (9,9,4)
              L7 C 15 6
                L8 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,2) (6,6,3) (7,8,5) (9,9,4)
              L7 C 25 -5
                L8 R
              L7 C 17 6
                L8 H  (1,1,4) (2,2,4) (3,5,6) (4,4,3) (6,6,3) (7,7,4) (8,9,6)
              L7 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,1) (6,6,3) (7,8,5) (9,9,4)
            L6 C 18 7
              L7 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,2) (6,6,3) (7,8,6) (9,9,3)
            L6 C 17 6
              L7 H  (1,1,4) (2,2,4) (3,5,6) (4,4,3) (6,6,3) (7,7,4) (8,9,6)
            L6 H  (1,1,4) (2,2,4) (3,5,6) (3,8,8) (4,4,3) (5,7,5) (6,6,3) (7,8,6) (9,9,4)
          L5 H  (1,1,4) (2,2,4) (3,5,6) (4,4,2) (6,6,3) (7,7,4) (8,9,7)
        L4 C 3 -6
          L5 C 5 -6
            L6 C 13 -5
              L7 R
            L6 C 16 7
              L7 H  (1,1,4) (2,2,4) (3,3,5) (4,5,6) (4,6,7) (5,6,6) (7,7,2) (8,8,2) (9,9,4)
            L6 C 17 7
              L7 H  (1,1,4) (2,2,4) (3,7,8) (4,5,6) (4,6,7) (5,6,6) (8,8,2) (9,9,3)
            L6 C 16 6
              L7 C 18 7
                L8 H  (1,1,4) (2,2,4) (3,4,8) (5,5,3) (6,9,6) (7,8,5)
              L7 C 15 7
                L8 H  (1,1,4) (2,2,4) (3,4,8) (5,5,3) (6,6,3) (7,8,4) (9,9,4)
              L7 C 17 6
                L8 H  (1,1,4) (2,2,4) (3,7,7) (3,4,8) (4,5,6) (5,6,6) (6,7,6) (8,9,6)
              L7 C 27 -6
                L8 R
              L7 C 15 6
                L8 H  (1,1,4) (2,2,4) (3,3,5) (4,5,6) (4,6,7) (5,6,6) (7,8,4) (9,9,4)
              L7 H  (1,1,4) (2,2,4) (3,3,4) (4,4,4) (5,5,2) (6,6,3) (7,8,5) (9,9,4)
            L6 C 18 7
              L7 H  (1,1,4) (2,2,4) (3,7,8) (4,5,6) (6,6,3) (8,9,5)
            L6 C 17 6
              L7 H  (1,1,4) (2,2,4) (3,7,7) (3,9,8) (4,5,6) (6,6,3) (7,8,6) (8,9,6)
            L6 C 14 -5
              L7 R
            L6 C 26 -5
              L7 R
            L6 C 27 -6
              L7 R
            L6 C 10 7
              L7 H  (1,1,4) (2,4,7) (3,7,7) (3,9,8) (5,5,3) (6,6,3) (7,8,6) (8,9,6)
            L6 C 11 -5
              L7 R
            L6 C 18 -5
              L7 R
            L6 C 15 6
              L7 H  (1,1,4) (2,2,4) (3,7,7) (4,5,6) (4,6,6) (5,6,5) (8,8,3) (9,9,4)
            L6 H  (1,1,4) (2,2,4) (3,7,7) (4,4,4) (5,5,2) (6,6,3) (8,8,2) (9,9,4)
          L5 C 16 7
            L6 H  (1,1,4) (2,2,4) (3,7,7) (3,5,8) (4,4,3) (5,7,6) (6,6,3) (8,8,2) (9,9,4)
          L5 C 17 7
            L6 H  (1,1,4) (2,2,4) (3,5,8) (4,4,3) (6,6,3) (7,8,5) (9,9,3)
          L5 C 15 7
            L6 C 17 6
              L7 H  (1,1,4) (2,2,4) (3,5,8) (4,4,3) (6,6,2) (7,7,3) (8,9,6)
            L6 H  (1,1,4) (2,2,4) (3,5,8) (4,4,3) (6,6,2) (7,8,5) (9,9,4)
          L5 C 16 6
            L6 C 18 7
              L7 C 13 7
                L8 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,2) (6,6,3) (7,8,6) (9,9,3)
              L7 C 15 6
                L8 H  (1,1,4) (2,2,4) (3,5,8) (4,4,3) (6,6,3) (7,8,5) (9,9,3)
              L7 H  (1,1,4) (2,2,4) (3,5,7) (4,4,3) (6,6,3) (7,8,6) (9,9,3)
            L6 C 13 7
              L7 C 14 7
                L8 H  (1,1,4) (2,2,4) (3,8,8) (4,4,3) (5,5,0) (6,6,3) (7,7,4) (9,9,4)
              L7 C 15 6
                L8 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,2) (6,6,3) (7,8,5) (9,9,4)
              L7 C 25 -5
                L8 R
              L7 C 17 6
                L8 H  (1,1,4) (2,2,4) (3,7,8) (4,4,3) (5,5,2) (6,6,3) (8,9,6)
              L7 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,2) (6,6,3) (7,8,5) (9,9,4)
            L6 C 15 6
              L7 C 12 6
                L8 H  (1,1,4) (2,2,4) (3,3,4) (4,4,3) (5,6,6) (5,8,7) (6,7,5) (7,8,5) (9,9,4)
              L7 C 14 -5
                L8 R
              L7 C 21 -5
                L8 R
              L7 C 17 6
                L8 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,3) (6,6,3) (7,7,2) (8,9,6)
              L7 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,3) (6,6,3) (7,8,4) (9,9,4)
            L6 C 13 -5
              L7 R
            L6 C 25 -5
              L7 R
            L6 C 17 6
              L7 C 14 7
                L8 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,2) (6,6,3) (7,7,3) (8,9,6)
              L7 C 10 7
                L8 H  (1,1,4) (2,2,4) (3,7,7) (4,4,3) (5,5,3) (6,6,3) (8,9,6)
              L7 C 11 -5
                L8 R
              L7 C 18 -5
                L8 R
              L7 C 27 -5
                L8 R
              L7 C 12 6
                L8 H  (1,1,4) (2,2,4) (3,4,6) (5,5,3) (6,6,3) (7,7,4) (8,9,6)
              L7 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,2) (6,6,3) (7,7,3) (8,9,6)
            L6 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,2) (6,6,3) (7,8,5) (9,9,4)
          L5 C 25 -6
            L6 R
          L5 C 18 7
            L6 C 13 7
              L7 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,2) (6,6,3) (7,8,6) (9,9,3)
            L6 C 12 6
              L7 H  (1,1,4) (2,2,4) (3,3,4) (4,4,3) (5,7,7) (6,6,3) (8,9,5)
            L6 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,7,6) (6,6,3) (8,9,5)
          L5 C 13 7
            L6 H  (1,1,4) (2,2,4) (3,7,8) (4,4,3) (5,5,2) (6,6,3) (8,9,6)
          L5 C 17 6
            L6 H  (1,1,4) (2,2,4) (3,5,8) (3,7,8) (4,4,3) (5,7,7) (6,6,3) (8,9,5)
          L5 C 26 -5
            L6 R
          L5 C 27 -6
            L6 R
          L5 C 12 6
            L6 H  (1,1,4) (2,2,4) (3,7,7) (4,4,3) (5,6,6) (8,8,2) (9,9,4)
          L5 H  (1,1,4) (2,2,4) (3,7,8) (4,4,3) (5,6,5) (8,8,2) (9,9,4)
        L4 C 5 -6
          L5 C 16 7
            L6 C 18 7
              L7 H  (1,1,4) (2,2,4) (3,5,8) (4,4,3) (6,6,4) (7,9,5) (8,8,2)
            L6 C 11 7
              L7 H  (1,1,4) (2,2,4) (3,5,7) (4,4,3) (6,6,4) (7,7,3) (8,9,5)
            L6 H  (1,1,4) (2,8,5) (3,7,6) (4,4,3) (5,9,8) (6,6,4)
          L5 C 17 7
            L6 C 15 7
              L7 H  (1,1,4) (2,2,4) (3,5,8) (4,4,3) (6,6,3) (7,7,3) (8,8,2) (9,9,3)
            L6 C 11 7
              L7 C 12 7
                L8 H  (1,1,4) (2,2,4) (3,3,0) (4,4,3) (5,5,5) (6,6,4) (7,7,4) (8,8,2) (9,9,3)
              L7 H  (1,1,4) (2,2,4) (3,3,4) (4,6,6) (5,5,4) (7,8,5) (9,9,3)
            L6 C 10 6
              L7 H  (1,1,4) (2,2,3) (3,5,8) (4,4,3) (6,6,4) (7,7,4) (8,8,2) (9,9,2)
            L6 H  (1,1,4) (2,2,4) (3,4,7) (3,5,8) (4,6,6) (5,7,7) (6,7,7) (8,8,2) (9,9,3)
          L5 C 16 6
            L6 C 18 7
              L7 C 11 7
                L8 C 12 7
                  L9 H  (1,1,4) (2,2,4) (3,3,0) (4,4,3) (5,8,8) (6,6,4) (7,7,4) (9,9,3)
                L8 H  (1,1,4) (2,2,4) (3,3,4) (4,5,6) (6,9,6) (7,8,6)
              L7 C 15 7
                L8 H  (1,1,4) (2,2,4) (3,8,7) (3,9,7) (4,4,3) (5,5,4) (6,6,3) (7,7,3) (8,9,5)
              L7 C 12 7
                L8 H  (1,1,4) (2,5,8) (3,3,3) (4,4,3) (6,9,6) (7,8,6)
              L7 H  (1,1,4) (2,2,4) (3,9,7) (3,5,8) (4,5,6) (4,6,6) (6,9,6) (7,8,6)
            L6 C 11 7
              L7 C 12 7
                L8 H  (1,1,4) (2,2,4) (3,3,0) (4,4,3) (5,5,5) (6,6,4) (7,8,6) (9,9,4)
              L7 C 13 -5
                L8 R
              L7 C 15 7
                L8 H  (1,1,4) (2,2,4) (3,8,6) (3,5,7) (4,4,3) (5,9,8) (6,6,3) (7,7,3) (8,9,6)
              L7 C 17 6
                L8 C 12 6
                  L9 H  (1,1,4) (2,2,4) (3,3,2) (4,7,6) (5,5,4) (6,6,4) (8,9,6)
                L8 H  (1,1,4) (2,2,4) (3,5,7) (4,4,2) (6,6,4) (7,8,6) (7,9,7) (8,9,6)
              L7 H  (1,1,4) (2,2,4) (3,3,4) (4,5,6) (4,6,6) (5,6,7) (7,8,5) (9,9,4)
            L6 C 10 6
              L7 C 15 7
                L8 H  (1,1,4) (2,2,3) (3,3,4) (4,4,3) (5,5,4) (6,6,3) (7,7,3) (8,9,5)
              L7 C 17 6
                L8 C 12 7
                  L9 H  (1,1,4) (2,2,3) (3,7,6) (3,5,7) (4,4,3) (5,8,8) (6,6,4) (7,8,6) (9,9,3)
                L8 H  (1,1,4) (2,2,3) (3,3,4) (4,6,6) (5,5,4) (7,8,6) (9,9,3)
              L7 H  (1,1,4) (2,2,3) (3,3,4) (4,4,3) (5,5,4) (6,9,7) (7,8,5)
            L6 C 11 -5
              L7 R
            L6 C 18 -5
              L7 R
            L6 C 27 -5
              L7 R
            L6 C 15 7
              L7 H  (1,1,4) (2,2,4) (3,5,8) (4,4,3) (6,6,3) (7,7,2) (8,8,2) (9,9,4)
            L6 C 12 7
              L7 H  (1,1,4) (2,2,4) (3,3,3) (4,4,3) (5,6,7) (7,8,5) (9,9,4)
            L6 C 13 -5
              L7 R
            L6 C 15 6
              L7 H  (1,1,4) (2,2,4) (3,4,7) (3,5,8) (4,5,6) (6,6,4) (7,8,4) (9,9,4)
            L6 H  (1,1,4) (2,2,4) (3,3,3) (4,4,3) (5,5,2) (6,6,3) (7,7,3) (8,8,3) (9,9,4)
          L5 C 18 7
            L6 C 11 7
              L7 C 12 7
                L8 H  (1,1,4) (2,2,4) (3,3,0) (4,4,3) (5,5,5) (6,6,4) (7,7,4) (8,8,3) (9,9,3)
              L7 H  (1,1,4) (2,2,4) (3,3,4) (4,5,6) (6,8,6) (6,9,6) (7,7,4) (8,9,5)
            L6 C 12 7
              L7 H  (1,6,7) (1,5,8) (2,5,8) (2,7,8) (3,3,3) (4,4,3) (6,8,6) (7,8,6) (9,9,3)
            L6 H  (1,1,4) (2,6,7) (3,4,7) (3,5,8) (4,5,6) (7,8,6) (9,9,3)
          L5 C 11 7
            L6 C 17 6
              L7 C 12 7
                L8 H  (1,1,4) (2,2,4) (3,3,0) (4,4,3) (5,5,5) (6,6,4) (7,7,4) (8,9,6)
              L7 C 13 -5
                L8 R
              L7 C 12 6
                L8 H  (1,1,4) (2,2,4) (3,3,2) (4,6,6) (5,5,4) (7,7,4) (8,9,6)
              L7 H  (1,1,4) (2,6,7) (3,7,7) (4,4,2) (5,5,4) (8,9,6)
            L6 H  (1,1,4) (2,7,7) (3,5,6) (4,4,3) (6,6,3) (8,8,3) (9,9,4)
          L5 C 17 6
            L6 C 10 6
              L7 C 12 7
                L8 H  (1,1,4) (2,2,3) (3,5,7) (4,4,3) (6,6,4) (7,7,4) (8,9,5)
              L7 H  (1,1,4) (2,2,3) (3,6,7) (4,4,3) (5,5,4) (7,7,4) (8,9,5)
            L6 H  (1,1,4) (2,2,4) (3,5,8) (4,4,3) (6,6,3) (7,8,5) (9,9,3)
          L5 H  (1,1,4) (2,3,7) (4,4,3) (5,5,3) (6,6,3) (7,8,6) (9,9,4)
        L4 C 16 7
          L5 H  (1,1,4) (2,2,4) (3,5,8) (4,4,2) (6,6,3) (7,7,3) (8,8,2) (9,9,4)
        L4 C 17 7
          L5 H  (1,1,4) (2,2,4) (3,5,8) (4,4,2) (6,6,3) (7,7,4) (8,8,2) (9,9,3)
        L4 C 15 7
          L5 H  (1,1,4) (2,2,4) (3,5,8) (4,4,2) (6,6,2) (7,7,3) (8,9,7)
        L4 C 12 -5
          L5 C 16 6
            L6 C 18 7
              L7 H  (1,1,4) (2,2,4) (3,5,8) (4,4,2) (6,6,3) (7,8,6) (9,9,3)
            L6 C 15 6
              L7 H  (1,1,4) (2,2,4) (3,5,8) (4,4,2) (6,6,3) (7,8,5) (9,9,4)
            L6 H  (1,1,4) (2,2,3) (3,3,4) (4,4,2) (5,5,4) (6,6,3) (7,7,4) (8,9,6)
          L5 C 25 -6
            L6 R
          L5 C 18 7
            L6 H  (1,1,4) (2,2,4) (3,5,8) (4,4,2) (6,6,3) (7,8,6) (9,9,3)
          L5 H  (1,1,4) (2,8,6) (2,7,7) (3,7,8) (3,9,8) (4,4,2) (5,5,4) (6,6,3) (8,9,6)
        L4 C 16 6
          L5 C 18 7
            L6 H  (1,1,4) (2,2,4) (3,3,4) (4,4,2) (5,5,4) (6,6,3) (7,8,6) (9,9,3)
          L5 C 11 7
            L6 H  (1,1,4) (2,2,4) (3,3,2) (4,4,2) (5,5,4) (6,6,3) (7,7,4) (8,9,7)
          L5 C 13 7
            L6 H  (1,1,4) (2,2,4) (3,3,3) (4,4,2) (5,5,3) (6,6,3) (7,7,4) (8,9,7)
          L5 C 10 6
            L6 H  (1,1,4) (2,2,3) (3,3,4) (4,4,2) (5,5,4) (6,6,3) (7,7,4) (8,9,6)
          L5 H  (1,1,4) (2,2,4) (3,3,3) (4,4,2) (5,5,4) (6,6,3) (7,8,6) (9,9,4)
        L4 H  (1,1,4) (2,3,7) (4,4,2) (5,5,4) (6,6,3) (7,7,4) (8,9,6)
      L3 C 7 -5
        L4 C 8 -5
          L5 S 6 0 3 6821
        L4 C 9 8
          L5 C 5 8
            L6 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,1) (6,6,3) (7,7,4) (8,8,3) (9,9,1)
          L5 C 6 8
            L6 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,3) (6,6,1) (7,7,3) (8,8,3) (9,9,1)
          L5 C 5 7
            L6 H  (1,1,4) (2,2,4) (3,5,8) (3,7,9) (4,4,3) (5,6,7) (6,7,7) (8,8,3) (9,9,1)
          L5 C 6 7
            L6 H  (1,1,4) (2,2,4) (3,3,5) (4,6,7) (5,5,3) (7,7,3) (8,8,3) (9,9,1)
          L5 C 3 8
            L6 H  (1,1,4) (2,2,4) (3,3,2) (4,4,3) (5,5,4) (6,6,4) (7,7,4) (8,8,3) (9,9,1)
          L5 C 3 -6
            L6 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,4) (6,6,3) (7,8,5) (9,9,1)
          L5 H  (1,1,4) (2,2,4) (3,4,7) (5,6,7) (7,7,4) (8,8,3) (9,9,1)
        L4 C 5 8
          L5 C 8 8
            L6 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,1) (6,6,3) (7,7,3) (8,8,1) (9,9,3)
          L5 C 9 7
            L6 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,1) (6,6,3) (7,8,7) (7,9,7) (8,9,7)
          L5 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,1) (6,7,6) (6,8,6) (7,8,7) (9,9,4)
        L4 C 6 8
          L5 C 8 8
            L6 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,3) (6,6,1) (7,7,2) (8,8,1) (9,9,3)
          L5 C 9 7
            L6 H  (1,9,7) (2,2,4) (3,3,5) (4,4,4) (5,5,3) (6,6,1) (7,8,6)
          L5 C 8 7
            L6 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,3) (6,6,1) (7,7,2) (8,8,4) (9,9,3)
          L5 C 3 8
            L6 H  (1,1,4) (2,2,4) (3,3,2) (4,4,3) (5,5,3) (6,6,1) (7,7,3) (8,8,4) (9,9,4)
          L5 C 3 -6
            L6 C 17 7
              L7 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,3) (6,6,1) (7,7,3) (8,8,3) (9,9,3)
            L6 C 5 7
              L7 H  (1,1,4) (2,2,4) (3,5,7) (4,4,3) (6,6,1) (7,7,3) (8,8,4) (9,9,4)
            L6 C 17 -5
              L7 H  (1,3,8) (2,2,4) (4,4,4) (5,8,6) (6,6,1) (7,7,3) (9,9,4)
            L6 C 18 7
              L7 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,3) (6,6,1) (7,7,3) (8,9,6)
            L6 C 16 7
              L7 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,3) (6,6,1) (7,7,2) (8,8,3) (9,9,4)
            L6 C 10 7
              L7 H  (1,1,4) (2,2,4) (3,8,8) (3,9,8) (4,4,4) (5,5,3) (6,6,1) (7,7,3) (8,9,7)
            L6 C 11 -5
              L7 R
            L6 C 18 -5
              L7 R
            L6 C 27 -5
              L7 R
            L6 C 12 7
              L7 C 10 6
                L8 C 26 7
                  L9 H  (1,1,3) (2,2,3) (3,3,3) (4,4,3) (5,5,2) (6,6,1) (7,7,3) (8,8,3) (9,9,2)
                L8 H  (1,1,3) (2,2,3) (3,3,3) (4,4,3) (5,5,2) (6,6,1) (7,7,3) (8,8,3) (9,9,4)
              L7 H  (1,1,4) (2,2,4) (3,3,4) (4,4,3) (5,5,2) (6,6,1) (7,7,3) (8,8,3) (9,9,4)
            L6 C 13 7
              L7 C 10 6
                L8 H  (1,1,3) (2,2,3) (3,3,4) (4,4,3) (5,5,1) (6,6,1) (7,7,3) (8,8,3) (9,9,4)
              L7 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,1) (6,6,1) (7,7,3) (8,8,3) (9,9,4)
            L6 C 10 6
              L7 C 26 7
                L8 H  (1,1,3) (2,2,3) (3,3,5) (4,4,4) (5,5,3) (6,6,1) (7,7,3) (8,8,3) (9,9,2)
              L7 H  (1,1,3) (2,2,3) (3,3,5) (4,4,4) (5,5,3) (6,6,1) (7,7,3) (8,8,3) (9,9,4)
            L6 H  (1,1,4) (2,2,4) (3,4,8) (5,5,3) (6,6,1) (7,7,3) (8,8,3) (9,9,4)
          L5 H  (1,1,4) (2,2,4) (3,5,7) (4,4,3) (6,6,1) (7,7,3) (8,8,4) (9,9,4)
        L4 C 8 8
          L5 C 5 7
            L6 H  (1,1,4) (2,2,4) (3,5,8) (4,4,3) (6,6,4) (7,7,3) (8,8,1) (9,9,3)
          L5 C 6 7
            L6 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,3) (6,6,4) (7,7,2) (8,8,1) (9,9,3)
          L5 C 3 8
            L6 H  (1,1,4) (2,2,4) (3,3,2) (4,4,3) (5,5,4) (6,6,4) (7,7,3) (8,8,1) (9,9,3)
          L5 C 3 -6
            L6 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,6,6) (7,7,3) (8,8,1) (9,9,3)
          L5 H  (1,1,4) (2,2,4) (3,5,8) (4,4,3) (6,6,4) (7,7,3) (8,8,1) (9,9,3)
        L4 C 9 7
          L5 C 5 7
            L6 C 3 8
              L7 H  (1,1,4) (2,2,4) (3,3,2) (4,4,2) (5,5,4) (6,6,4) (7,8,7) (7,9,7) (8,9,7)
            L6 C 3 -6
              L7 C 6 7
                L8 C 8 7
                  L9 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,6,6) (7,7,2) (8,9,6)
                L8 C 18 7
                  L9 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,6,6) (7,7,3) (8,9,5)
                L8 C 36 6
                  L9 C 14 6
                    L10 C 13 7
                      L11 H  (1,1,4) (2,2,4) (3,9,8) (4,4,3) (5,5,1) (6,6,4) (7,7,3) (8,8,3)
                    L10 C 15 7
                      L11 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,4) (6,6,1) (7,7,3) (8,8,2) (9,9,4)
                    L10 C 13 6
                      L11 H  (1,1,4) (2,2,4) (3,9,8) (4,4,3) (5,5,2) (6,8,6) (7,7,3)
                    L10 H  (1,3,8) (2,2,4) (4,4,3) (5,6,6) (7,7,3) (8,9,6)
                  L9 C 13 7
                    L10 H  (1,1,4) (2,2,4) (3,9,8) (4,4,3) (5,5,1) (6,6,4) (7,7,3) (8,8,3)
                  L9 C 15 7
                    L10 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,4) (6,6,1) (7,7,3) (8,8,2) (9,9,4)
                  L9 C 17 7
                    L10 H  (1,1,4) (2,2,4) (3,5,8) (4,4,3) (6,6,4) (7,7,3) (8,8,3) (9,9,1)
                  L9 C 13 6
                    L10 H  (1,1,4) (2,2,4) (3,9,8) (4,4,3) (5,5,2) (6,8,6) (7,7,3)
                  L9 H  (1,3,8) (2,2,4) (4,4,3) (5,6,6) (7,7,3) (8,9,6)
                L8 C 14 6
                  L9 C 17 7
                    L10 H  (1,9,6) (2,2,4) (3,3,5) (4,4,3) (5,6,6) (7,7,3) (8,8,3)
                  L9 C 13 7
                    L10 H  (1,1,4) (2,2,4) (3,9,8) (4,4,3) (5,5,1) (6,6,4) (7,7,3) (8,8,3)
                  L9 C 15 7
                    L10 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,4) (6,6,1) (7,7,3) (8,8,2) (9,9,4)
                  L9 C 13 6
                    L10 H  (1,1,4) (2,2,4) (3,9,8) (4,4,3) (5,5,2) (6,8,6) (7,7,3)
                  L9 C 15 6
                    L10 H  (1,1,4) (2,2,4) (3,5,8) (4,4,3) (6,6,2) (7,7,3) (8,8,2) (9,9,4)
                  L9 C 17 6
                    L10 H  (1,3,8) (2,2,4) (4,4,3) (5,6,6) (7,7,3) (8,9,6)
                  L9 C 27 -5
                    L10 R
                  L9 C 10 7
                    L10 C 12 7
                      L11 H  (1,1,3) (2,2,4) (3,3,3) (4,4,2) (5,5,4) (6,6,4) (7,7,3) (8,8,3) (9,9,4)
                    L10 H  (1,1,3) (2,2,4) (3,3,5) (4,4,3) (5,6,5) (7,7,3) (8,8,3) (9,9,4)
                  L9 H  (1,1,4) (2,3,8) (4,4,3) (5,6,6) (7,7,3) (8,8,3) (9,9,3)
                L8 C 17 7
                  L9 H  (1,9,6) (2,2,4) (3,3,5) (4,4,3) (5,6,6) (7,7,3) (8,8,3)
                L8 C 13 7
                  L9 H  (1,1,4) (2,2,4) (3,9,8) (4,4,3) (5,5,1) (6,6,4) (7,7,3) (8,8,3)
                L8 C 15 7
                  L9 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,4) (6,6,1) (7,7,3) (8,8,2) (9,9,4)
                L8 C 17 6
                  L9 C 10 7
                    L10 H  (1,1,3) (2,2,4) (3,3,5) (4,4,3) (5,6,6) (7,7,3) (8,9,6)
                  L9 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,6,6) (7,7,3) (8,9,5)
                L8 C 27 -5
                  L9 R
                L8 C 10 7
                  L9 C 13 6
                    L10 H  (1,1,3) (2,2,4) (3,3,4) (4,4,3) (5,5,2) (6,6,4) (7,7,3) (8,8,3) (9,9,4)
                  L9 C 15 6
                    L10 H  (1,1,3) (2,2,4) (3,3,5) (4,4,3) (5,5,4) (6,6,2) (7,7,3) (8,8,2) (9,9,4)
                  L9 C 12 7
                    L10 H  (1,1,3) (2,2,4) (3,3,3) (4,4,2) (5,5,4) (6,6,4) (7,7,3) (8,8,3) (9,9,4)
                  L9 H  (1,1,3) (2,2,4) (3,3,5) (4,4,3) (5,6,5) (7,7,3) (8,8,3) (9,9,4)
                L8 C 11 -5
                  L9 R
                L8 C 18 -5
                  L9 R
                L8 C 27 -6
                  L9 R
                L8 C 13 6
                  L9 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,2) (6,8,6) (7,7,3) (9,9,3)
                L8 H  (1,1,4) (2,3,8) (4,4,3) (5,6,6) (7,7,3) (8,8,3) (9,9,3)
              L7 C 8 7
                L8 C 13 7
                  L9 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,7,5) (6,6,3) (8,9,6)
                L8 C 13 6
                  L9 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,6,5) (7,7,3) (8,9,6)
                L8 H  (1,1,4) (2,2,4) (3,3,4) (4,4,2) (5,5,4) (6,6,3) (7,7,3) (8,9,6)
              L7 C 13 7
                L8 C 18 7
                  L9 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,3) (6,6,3) (7,7,4) (8,9,4)
                L8 C 36 6
                  L9 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,8,5) (5,7,6) (6,6,3) (7,9,7) (8,9,5)
                L8 C 17 7
                  L9 H  (1,1,4) (2,2,4) (3,9,7) (4,4,3) (5,7,6) (6,6,3) (8,8,3)
                L8 C 17 6
                  L9 C 10 7
                    L10 H  (1,1,3) (2,2,4) (3,3,4) (4,4,3) (5,5,3) (6,6,3) (7,9,7) (8,8,3)
                  L9 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,8,5) (5,7,6) (6,6,3) (7,9,7) (8,9,5)
                L8 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,3) (6,6,2) (7,7,3) (8,8,2) (9,9,4)
              L7 C 13 6
                L8 C 18 7
                  L9 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,3) (6,6,3) (7,7,4) (8,9,4)
                L8 C 36 6
                  L9 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,8,5) (5,7,6) (6,6,3) (7,9,7) (8,9,5)
                L8 C 17 7
                  L9 H  (1,1,4) (2,2,4) (3,9,7) (4,4,3) (5,7,6) (6,6,3) (8,8,3)
                L8 C 14 7
                  L9 H  (1,1,4) (2,2,4) (3,5,6) (4,4,3) (6,6,3) (7,9,7) (8,8,3)
                L8 C 17 6
                  L9 C 10 7
                    L10 H  (1,1,3) (2,2,4) (3,3,4) (4,4,3) (5,5,3) (6,6,3) (7,9,7) (8,8,3)
                  L9 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,8,5) (5,7,6) (6,6,3) (7,9,7) (8,9,5)
                L8 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,3) (6,6,2) (7,7,3) (8,8,2) (9,9,4)
              L7 C 12 -5
                L8 R
              L7 C 18 7
                L8 H  (1,1,4) (2,2,4) (3,3,4) (4,4,2) (5,5,4) (6,6,3) (7,9,6) (8,8,3)
              L7 C 36 6
                L8 H  (1,1,4) (2,2,4) (3,3,4) (4,4,2) (5,5,4) (6,6,3) (7,7,4) (8,9,5)
              L7 C 14 7
                L8 H  (1,1,4) (2,2,4) (3,3,4) (4,4,2) (5,5,3) (6,6,3) (7,9,7) (8,8,3)
              L7 C 17 7
                L8 H  (1,9,6) (2,2,4) (3,3,4) (4,4,2) (5,5,4) (6,6,3) (7,7,4) (8,8,3)
              L7 C 14 6
                L8 H  (1,9,7) (2,2,4) (3,3,4) (4,4,2) (5,7,7) (6,6,3) (8,8,3)
              L7 C 17 6
                L8 C 10 7
                  L9 H  (1,1,3) (2,2,4) (3,3,4) (4,4,2) (5,5,4) (6,6,3) (7,9,7) (8,8,3)
                L8 H  (1,1,4) (2,2,4) (3,3,4) (4,4,2) (5,5,4) (6,6,3) (7,9,6) (8,8,3)
              L7 H  (1,1,4) (2,2,4) (3,3,4) (4,4,2) (5,5,4) (6,6,2) (7,7,3) (8,8,2) (9,9,4)
            L6 C 6 7
              L7 H  (1,1,4) (2,2,4) (3,5,8) (3,9,8) (4,4,2) (5,6,6) (6,8,6) (7,7,3) (8,9,7)
            L6 C 8 7
              L7 H  (1,1,4) (2,2,4) (3,5,8) (4,4,2) (6,6,3) (7,7,3) (8,9,6)
            L6 C 13 7
              L7 H  (1,1,4) (2,2,4) (3,9,8) (4,4,2) (5,7,6) (6,6,3) (8,8,3)
            L6 C 13 6
              L7 H  (1,1,4) (2,2,4) (3,9,8) (4,4,2) (5,7,6) (6,6,3) (8,8,3)
            L6 C 10 6
              L7 H  (1,1,3) (2,2,3) (3,3,4) (4,4,2) (5,5,4) (6,6,3) (7,7,4) (8,8,3) (9,9,4)
            L6 H  (1,1,4) (2,2,4) (3,5,7) (4,4,2) (6,6,3) (7,7,4) (8,8,3) (9,9,3)
          L5 C 6 7
            L6 C 3 8
              L7 H  (1,1,4) (2,2,4) (3,3,2) (4,4,3) (5,5,3) (6,6,4) (7,7,3) (8,9,7)
            L6 C 3 -6
              L7 C 8 7
                L8 C 15 7
                  L9 H  (1,1,4) (2,2,4) (3,3,5) (4,6,6) (5,5,3) (7,7,2) (8,9,6)
                L8 H  (1,1,4) (2,2,4) (3,3,5) (4,6,7) (5,5,3) (7,7,2) (8,9,5)
              L7 C 15 7
                L8 H  (1,9,7) (2,2,4) (3,3,5) (4,6,6) (5,5,3) (7,7,3) (8,8,2)
              L7 C 15 6
                L8 H  (1,9,7) (2,2,4) (3,3,5) (4,6,6) (5,5,3) (7,7,3) (8,8,2)
              L7 H  (1,9,7) (2,2,4) (3,4,8) (5,5,2) (6,8,6) (7,7,3)
            L6 H  (1,1,4) (2,9,7) (3,5,7) (4,4,3) (6,7,6) (6,8,7) (7,8,6)
          L5 C 3 8
            L6 H  (1,1,4) (2,3,5) (4,4,3) (5,5,4) (6,6,4) (7,7,4) (8,9,6)
          L5 C 3 -6
            L6 C 15 -5
              L7 R
            L6 C 8 7
              L7 C 14 7
                L8 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,3) (6,7,4) (8,9,6)
              L7 C 13 7
                L8 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,3) (6,7,5) (8,9,6)
              L7 C 14 -5
                L8 H  (1,1,4) (2,2,4) (3,3,4) (4,4,3) (5,5,4) (6,6,3) (7,7,2) (8,9,6)
              L7 H  (1,1,4) (2,2,4) (3,7,7) (4,4,4) (5,6,5) (8,9,6)
            L6 C 14 7
              L7 H  (1,9,7) (2,2,4) (3,3,5) (4,4,4) (5,5,3) (6,6,2) (7,8,5)
            L6 C 18 7
              L7 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,8,5) (5,6,6) (6,7,6) (7,9,6) (8,9,4)
            L6 C 36 6
              L7 C 13 7
                L8 H  (1,1,4) (2,2,4) (3,9,8) (4,4,3) (5,5,3) (6,7,6) (8,8,2)
              L7 C 14 -5
                L8 H  (1,9,7) (2,2,4) (3,3,4) (4,4,3) (5,5,4) (6,6,3) (7,7,3) (8,8,2)
              L7 H  (1,9,7) (2,2,4) (3,7,8) (4,4,4) (5,6,5) (8,8,2)
            L6 C 13 7
              L7 H  (1,1,4) (2,2,4) (3,9,8) (4,4,3) (5,5,3) (6,7,6) (8,8,2)
            L6 C 14 -5
              L7 H  (1,9,7) (2,2,4) (3,3,4) (4,4,3) (5,5,4) (6,6,3) (7,7,3) (8,8,2)
            L6 H  (1,9,7) (2,2,4) (3,7,8) (4,4,4) (5,6,5) (8,8,2)
          L5 C 8 7
            L6 C 14 7
              L7 H  (1,1,4) (2,2,4) (3,5,7) (4,4,3) (6,6,3) (7,7,3) (8,9,6)
            L6 C 13 7
              L7 H  (1,1,4) (2,2,4) (3,3,5) (4,4,2) (5,6,6) (7,7,3) (8,9,6)
            L6 C 10 6
              L7 H  (1,1,3) (2,2,3) (3,3,4) (4,4,3) (5,5,4) (6,6,4) (7,7,3) (8,9,6)
            L6 H  (1,1,4) (2,2,4) (3,5,8) (3,6,8) (4,4,3) (5,6,7) (7,7,3) (8,9,5)
          L5 C 14 7
            L6 C 10 6
              L7 H  (1,1,3) (2,2,3) (3,3,4) (4,4,3) (5,5,3) (6,6,3) (7,7,4) (8,8,3) (9,9,4)
            L6 H  (1,1,4) (2,2,4) (3,5,7) (4,4,3) (6,6,3) (7,7,4) (8,9,5)
          L5 C 13 7
            L6 C 10 6
              L7 H  (1,1,3) (2,2,3) (3,3,4) (4,4,2) (5,5,3) (6,6,4) (7,7,4) (8,8,3) (9,9,4)
            L6 H  (1,1,4) (2,2,4) (3,3,5) (4,4,2) (5,6,6) (7,7,4) (8,9,5)
          L5 C 10 6
            L6 H  (1,1,3) (2,2,3) (3,3,4) (4,4,3) (5,6,7) (7,9,7) (8,8,3)
          L5 C 11 -5
            L6 R
          L5 C 18 -5
            L6 R
          L5 C 14 -5
            L6 H  (1,1,4) (2,2,4) (3,3,3) (4,4,3) (5,7,7) (6,9,6) (8,8,3)
          L5 C 15 7
            L6 H  (1,1,4) (2,2,4) (3,5,8) (4,4,3) (6,6,3) (7,7,3) (8,8,2) (9,9,3)
          L5 C 12 7
            L6 H  (1,1,4) (2,2,4) (3,3,3) (4,4,3) (5,5,4) (6,7,7) (8,9,5)
          L5 C 13 6
            L6 H  (1,1,4) (2,2,4) (3,6,8) (3,9,8) (4,8,5) (4,7,6) (5,5,3) (6,7,7) (8,9,5)
          L5 H  (1,1,4) (2,2,4) (3,5,7) (4,4,3) (6,7,7) (8,9,5)
        L4 C 5 7
          L5 C 8 7
            L6 C 3 8
              L7 H  (1,1,4) (2,2,4) (3,3,2) (4,4,2) (5,5,4) (6,6,4) (7,7,3) (8,8,4) (9,9,3)
            L6 C 3 -6
              L7 C 6 7
                L8 C 16 7
                  L9 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,6,6) (7,7,2) (8,8,3) (9,9,3)
                L8 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,6,5) (7,7,2) (8,8,4) (9,9,3)
              L7 C 13 7
                L8 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,6,5) (7,8,6) (9,9,3)
              L7 C 16 7
                L8 H  (1,1,4) (2,2,4) (3,5,8) (4,4,3) (6,6,2) (7,7,3) (8,8,3) (9,9,3)
              L7 C 13 6
                L8 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,6,5) (7,8,6) (9,9,3)
              L7 H  (1,1,4) (2,2,4) (3,3,4) (4,4,2) (5,5,4) (6,6,3) (7,8,6) (9,9,3)
            L6 H  (1,1,4) (2,2,4) (3,5,8) (4,4,2) (6,7,6) (6,8,7) (7,8,6) (9,9,3)
          L5 C 3 8
            L6 H  (1,1,4) (2,2,4) (3,3,2) (4,4,2) (5,5,4) (6,7,6) (8,8,4) (9,9,4)
          L5 C 3 -6
            L6 C 6 7
              L7 C 17 7
                L8 C 14 6
                  L9 C 13 7
                    L10 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,1) (6,6,4) (7,7,3) (8,8,3) (9,9,3)
                  L9 C 15 7
                    L10 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,4) (6,6,1) (7,7,3) (8,8,2) (9,9,3)
                  L9 C 13 6
                    L10 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,2) (6,8,6) (7,7,3) (9,9,3)
                  L9 H  (1,1,4) (2,2,4) (3,9,7) (4,4,3) (5,6,6) (7,7,3) (8,8,3)
                L8 C 10 7
                  L9 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,6,6) (7,7,3) (8,8,3) (9,9,2)
                L8 C 11 -5
                  L9 R
                L8 C 18 -5
                  L9 R
                L8 C 13 7
                  L9 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,1) (6,6,4) (7,7,3) (8,8,3) (9,9,3)
                L8 C 15 7
                  L9 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,4) (6,6,1) (7,7,3) (8,8,2) (9,9,3)
                L8 C 13 6
                  L9 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,2) (6,8,6) (7,7,3) (9,9,3)
                L8 H  (1,1,4) (2,3,8) (4,4,3) (5,6,6) (7,7,3) (8,8,3) (9,9,3)
              L7 C 17 -5
                L8 C 14 6
                  L9 C 13 7
                    L10 H  (1,1,4) (2,2,4) (3,3,4) (4,4,3) (5,5,1) (6,8,7) (7,7,3) (9,9,4)
                  L9 C 15 7
                    L10 H  (1,1,4) (2,2,4) (3,5,8) (4,4,3) (6,6,1) (7,7,3) (8,9,7)
                  L9 C 13 6
                    L10 C 15 6
                      L11 H  (1,1,4) (2,2,4) (3,3,4) (4,4,3) (5,5,2) (6,6,2) (7,7,3) (8,8,4) (9,9,4)
                    L10 C 10 7
                      L11 H  (1,1,4) (2,2,4) (3,3,4) (4,4,3) (5,5,2) (6,7,6) (8,9,7)
                    L10 H  (1,1,4) (2,3,7) (4,4,3) (5,5,2) (6,8,7) (7,7,3) (9,9,4)
                  L9 C 15 6
                    L10 C 10 7
                      L11 H  (1,1,4) (2,2,4) (3,5,8) (4,4,3) (6,6,2) (7,7,3) (8,9,6)
                    L10 H  (1,1,4) (2,3,8) (4,5,6) (6,6,2) (7,7,3) (8,9,7)
                  L9 C 12 -5
                    L10 R
                  L9 C 10 7
                    L10 H  (1,1,4) (2,2,4) (3,3,4) (4,4,2) (5,6,6) (7,7,3) (8,9,7)
                  L9 H  (1,1,4) (2,3,7) (4,4,2) (5,6,6) (7,7,3) (8,8,4) (9,9,4)
                L8 C 10 7
                  L9 C 13 7
                    L10 H  (1,1,4) (2,2,4) (3,3,4) (4,4,3) (5,5,1) (6,6,4) (7,7,3) (8,9,7)
                  L9 C 15 7
                    L10 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,4) (6,6,1) (7,7,3) (8,9,6)
                  L9 C 16 7
                    L10 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,6,6) (7,7,2) (8,9,6)
                  L9 C 26 -6
                    L10 R
                  L9 C 13 6
                    L10 H  (1,1,4) (2,2,4) (3,3,4) (4,4,3) (5,5,2) (6,6,3) (7,7,3) (8,8,4) (9,9,3)
                  L9 C 12 7
                    L10 H  (1,1,4) (2,2,4) (3,3,3) (4,4,2) (5,5,4) (6,6,3) (7,7,3) (8,8,4) (9,9,3)
                  L9 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,6,4) (7,7,3) (8,8,4) (9,9,3)
                L8 C 11 -5
                  L9 R
                L8 C 18 -5
                  L9 R
                L8 C 13 7
                  L9 H  (1,1,4) (2,2,4) (3,3,4) (4,4,3) (5,5,1) (6,8,7) (7,7,3) (9,9,4)
                L8 C 15 7
                  L9 H  (1,1,4) (2,2,4) (3,5,8) (4,4,3) (6,6,1) (7,7,3) (8,9,7)
                L8 C 16 7
                  L9 H  (1,1,4) (2,3,8) (4,4,3) (5,6,6) (7,7,2) (8,8,3) (9,9,4)
                L8 C 26 -6
                  L9 R
                L8 C 13 6
                  L9 H  (1,1,4) (2,2,4) (3,9,7) (4,4,3) (5,5,2) (6,6,3) (7,7,3) (8,8,4)
                L8 C 12 7
                  L9 H  (1,1,4) (2,2,4) (3,3,3) (4,4,2) (5,6,5) (7,7,3) (8,8,4) (9,9,4)
                L8 H  (1,1,4) (2,2,4) (3,9,8) (4,4,3) (5,6,4) (7,7,3) (8,8,4)
              L7 C 18 7
                L8 C 14 6
                  L9 C 16 7
                    L10 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,4) (6,6,4) (7,7,2) (8,8,2) (9,9,2)
                  L9 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,6,5) (7,7,3) (8,9,6)
                L8 C 16 7
                  L9 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,4) (6,6,4) (7,7,2) (8,8,2) (9,9,2)
                L8 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,6,5) (7,7,3) (8,9,6)
              L7 C 14 6
                L8 C 16 7
                  L9 H  (1,1,4) (2,2,4) (3,5,8) (4,4,3) (6,6,4) (7,7,2) (8,9,5)
                L8 C 13 7
                  L9 H  (1,1,4) (2,2,4) (3,8,8) (4,4,3) (5,5,1) (6,6,3) (7,7,3) (9,9,4)
                L8 C 13 6
                  L9 H  (1,1,4) (2,2,4) (3,8,8) (4,4,3) (5,6,4) (7,7,3) (9,9,4)
                L8 C 10 7
                  L9 C 15 7
                    L10 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,4) (6,6,1) (7,7,3) (8,9,6)
                  L9 C 16 6
                    L10 H  (1,1,4) (2,2,4) (3,5,8) (4,4,3) (6,6,3) (7,7,3) (8,9,5)
                  L9 C 26 -5
                    L10 R
                  L9 C 18 6
                    L10 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,6,5) (7,7,3) (8,9,6)
                  L9 C 27 -5
                    L10 R
                  L9 C 12 7
                    L10 H  (1,1,4) (2,2,4) (3,3,3) (4,4,2) (5,5,4) (6,6,3) (7,7,3) (8,9,7)
                  L9 C 15 6
                    L10 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,3) (6,6,2) (7,7,3) (8,9,6)
                  L9 H  (1,1,4) (2,2,4) (3,3,4) (4,4,2) (5,5,3) (6,6,3) (7,7,3) (8,8,3) (9,9,4)
                L8 H  (1,1,4) (2,3,8) (4,4,3) (5,6,5) (7,7,3) (8,8,3) (9,9,4)
              L7 C 16 7
                L8 H  (1,1,4) (2,2,4) (3,5,8) (4,4,3) (6,6,4) (7,7,2) (8,9,5)
              L7 C 10 7
                L8 C 13 7
                  L9 H  (1,1,4) (2,2,4) (3,3,4) (4,4,3) (5,5,1) (6,6,3) (7,7,3) (8,8,4) (9,9,4)
                L8 C 13 6
                  L9 H  (1,1,4) (2,2,4) (3,3,4) (4,4,3) (5,5,2) (6,6,3) (7,7,3) (8,9,7)
                L8 C 16 6
                  L9 H  (1,1,4) (2,2,4) (3,5,8) (4,4,3) (6,6,3) (7,7,3) (8,9,5)
                L8 C 26 -5
                  L9 R
                L8 C 18 6
                  L9 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,6,5) (7,7,3) (8,9,6)
                L8 C 27 -5
                  L9 R
                L8 C 15 7
                  L9 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,4) (6,6,1) (7,7,3) (8,9,6)
                L8 C 12 7
                  L9 H  (1,1,4) (2,2,4) (3,3,3) (4,4,2) (5,5,4) (6,6,3) (7,7,3) (8,9,7)
                L8 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,6,4) (7,7,3) (8,9,7)
              L7 C 11 -5
                L8 R
              L7 C 18 -5
                L8 R
              L7 C 27 -5
                L8 R
              L7 C 13 7
                L8 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,1) (6,6,3) (7,7,3) (8,8,3) (9,9,4)
              L7 C 13 6
                L8 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,6,4) (7,7,3) (8,8,3) (9,9,4)
              L7 H  (1,1,4) (2,3,8) (4,4,3) (5,6,5) (7,7,3) (8,8,3) (9,9,4)
            L6 C 17 7
              L7 H  (1,1,4) (2,2,4) (3,5,8) (4,4,3) (6,6,2) (7,7,4) (8,8,2) (9,9,3)
            L6 C 13 7
              L7 H  (1,1,4) (2,2,4) (3,8,8) (4,4,3) (5,6,4) (5,7,6) (6,7,5) (9,9,4)
            L6 C 13 6
              L7 C 17 -5
                L8 H  (1,1,4) (2,2,4) (3,3,4) (4,4,3) (5,5,3) (6,6,2) (7,7,3) (8,9,7)
              L7 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,7,6) (6,6,2) (8,9,6)
            L6 H  (1,1,4) (2,2,4) (3,3,4) (4,4,2) (5,7,7) (6,6,2) (8,9,7)
          L5 C 6 7
            L6 C 17 7
              L7 H  (1,1,4) (2,2,4) (3,3,5) (4,4,2) (5,6,6) (7,7,3) (8,8,3) (9,9,3)
            L6 C 17 -5
              L7 C 12 -5
                L8 H  (1,1,4) (2,2,4) (3,3,4) (4,4,2) (5,6,5) (7,7,3) (8,8,4) (9,9,4)
              L7 H  (1,1,4) (2,3,7) (4,4,2) (5,6,6) (7,7,3) (8,8,4) (9,9,4)
            L6 C 12 -5
              L7 H  (1,1,4) (2,2,4) (3,3,5) (4,4,2) (5,6,5) (7,7,3) (8,9,7)
            L6 H  (1,1,4) (2,2,4) (3,3,4) (4,4,2) (5,6,6) (7,7,3) (8,9,7)
          L5 H  (1,1,4) (2,2,4) (3,5,8) (4,4,2) (6,7,5) (8,9,7)
        L4 C 6 7
          L5 C 8 7
            L6 C 3 8
              L7 H  (1,1,4) (2,2,4) (3,3,2) (4,4,3) (5,5,3) (6,6,4) (7,7,2) (8,8,4) (9,9,3)
            L6 C 3 -6
              L7 C 15 6
                L8 C 16 7
                  L9 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,3) (6,6,3) (7,7,2) (8,9,5)
                L8 C 16 6
                  L9 H  (1,1,4) (2,2,4) (3,3,5) (4,6,6) (5,5,3) (7,7,2) (8,8,3) (9,9,3)
                L8 C 17 7
                  L9 H  (1,1,4) (2,2,4) (3,3,5) (4,6,6) (5,5,3) (7,7,2) (8,8,3) (9,9,3)
                L8 C 17 6
                  L9 H  (1,1,4) (2,2,4) (3,3,5) (4,6,6) (5,5,3) (7,7,2) (8,9,6)
                L8 C 10 7
                  L9 H  (1,3,8) (2,2,4) (4,4,4) (5,5,3) (6,6,3) (7,7,2) (8,8,4) (9,9,2)
                L8 C 11 -5
                  L9 R
                L8 C 18 -5
                  L9 R
                L8 C 26 -5
                  L9 C 27 -5
                    L10 R
                  L9 C 35 -6
                    L10 R
                  L9 C 12 7
                    L10 C 14 7
                      L11 C 10 6
                        L12 H  (1,1,3) (2,2,3) (3,3,3) (4,4,3) (5,5,2) (6,6,1) (7,7,2) (8,8,4) (9,9,2)
                      L11 H  (1,1,4) (2,2,4) (3,3,4) (4,4,3) (5,5,2) (6,6,1) (7,7,2) (8,8,4) (9,9,3)
                    L10 H  (1,1,4) (2,2,4) (3,3,4) (4,4,3) (5,5,2) (6,6,3) (7,7,2) (8,8,4) (9,9,3)
                  L9 C 13 7
                    L10 C 14 7
                      L11 C 10 6
                        L12 H  (1,1,3) (2,2,3) (3,3,4) (4,4,3) (5,5,1) (6,6,1) (7,7,2) (8,8,4) (9,9,2)
                      L11 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,1) (6,6,1) (7,7,2) (8,8,4) (9,9,3)
                    L10 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,1) (6,6,3) (7,7,2) (8,8,4) (9,9,3)
                  L9 C 14 7
                    L10 C 10 6
                      L11 C 12 6
                        L12 H  (1,1,3) (2,2,3) (3,3,4) (4,4,4) (5,5,2) (6,6,1) (7,7,2) (8,8,4) (9,9,2)
                      L11 H  (1,1,3) (2,2,3) (3,3,5) (4,4,4) (5,5,3) (6,6,1) (7,7,2) (8,8,4) (9,9,2)
                    L10 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,3) (6,6,1) (7,7,2) (8,8,4) (9,9,3)
                  L9 C 10 6
                    L10 C 24 6
                      L11 C 12 6
                        L12 H  (1,1,3) (2,2,3) (3,3,4) (4,4,4) (5,5,2) (6,6,3) (7,7,2) (8,8,4) (9,9,2)
                      L11 H  (1,1,3) (2,2,3) (3,3,5) (4,4,4) (5,5,3) (6,6,3) (7,7,2) (8,8,4) (9,9,2)
                    L10 H  (1,1,3) (2,2,3) (3,3,5) (4,4,4) (5,5,3) (6,6,2) (7,7,2) (8,8,4) (9,9,2)
                  L9 H  (1,1,4) (2,2,4) (3,4,8) (3,8,9) (4,6,6) (5,5,3) (6,8,6) (7,7,2) (9,9,3)
                L8 H  (1,1,4) (2,2,4) (3,3,5) (4,6,6) (5,5,3) (7,7,2) (8,9,6)
              L7 H  (1,1,4) (2,2,4) (3,4,8) (5,5,2) (6,6,4) (7,7,2) (8,8,3) (9,9,3)
            L6 H  (1,1,4) (2,2,4) (3,5,7) (4,4,3) (6,8,7) (7,7,2) (9,9,3)
          L5 C 3 8
            L6 H  (1,1,4) (2,2,4) (3,3,2) (4,4,3) (5,5,3) (6,8,7) (7,7,3) (9,9,4)
          L5 C 3 -6
            L6 C 17 7
              L7 C 15 7
                L8 H  (1,1,4) (2,2,4) (3,3,5) (4,6,6) (5,5,3) (7,7,3) (8,8,2) (9,9,3)
              L7 C 15 6
                L8 H  (1,1,4) (2,2,4) (3,3,5) (4,6,6) (5,5,3) (7,7,3) (8,8,2) (9,9,3)
              L7 H  (1,1,4) (2,2,4) (3,4,8) (5,5,2) (6,8,6) (7,7,3) (9,9,3)
            L6 C 15 7
              L7 C 17 -5
                L8 C 10 7
                  L9 C 12 7
                    L10 C 14 7
                      L11 H  (1,1,4) (2,2,4) (3,3,3) (4,4,3) (5,5,2) (6,6,0) (7,7,3) (8,8,4) (9,9,4)
                    L10 H  (1,1,4) (2,2,4) (3,3,3) (4,4,3) (5,5,2) (6,6,3) (7,7,3) (8,8,4) (9,9,4)
                  L9 H  (1,3,8) (2,2,4) (4,6,6) (5,5,3) (7,7,3) (8,9,6)
                L8 C 11 -5
                  L9 R
                L8 C 18 -5
                  L9 R
                L8 C 12 7
                  L9 H  (1,1,4) (2,2,4) (3,3,3) (4,4,3) (5,5,2) (6,6,3) (7,7,3) (8,8,4) (9,9,4)
                L8 C 13 7
                  L9 C 10 6
                    L10 H  (1,1,3) (2,2,3) (3,3,4) (4,4,3) (5,5,1) (6,6,3) (7,7,3) (8,8,4) (9,9,4)
                  L9 H  (1,1,4) (2,2,4) (3,3,3) (4,4,3) (5,5,1) (6,6,3) (7,7,3) (8,8,4) (9,9,4)
                L8 H  (1,1,4) (2,3,8) (4,4,4) (5,7,5) (6,6,2) (8,9,7)
              L7 C 18 7
                L8 H  (1,1,4) (2,2,4) (3,3,5) (4,6,6) (5,5,3) (7,7,3) (8,9,5)
              L7 C 10 7
                L8 C 16 7
                  L9 H  (1,1,4) (2,2,4) (3,9,7) (4,4,4) (5,5,3) (6,6,3) (7,7,2) (8,8,3)
                L8 C 16 6
                  L9 H  (1,1,4) (2,2,4) (3,6,7) (4,4,4) (5,5,3) (7,7,3) (8,9,5)
                L8 H  (1,1,4) (2,2,4) (3,3,4) (4,4,4) (5,5,2) (6,6,3) (7,7,3) (8,9,6)
              L7 C 11 -5
                L8 R
              L7 C 18 -5
                L8 R
              L7 C 27 -5
                L8 R
              L7 C 12 7
                L8 C 16 7
                  L9 C 10 6
                    L10 H  (1,1,3) (2,2,3) (3,3,3) (4,4,3) (5,5,2) (6,6,3) (7,7,2) (8,8,2) (9,9,3)
                  L9 H  (1,1,4) (2,2,4) (3,3,4) (4,4,3) (5,5,2) (6,6,3) (7,7,2) (8,8,2) (9,9,4)
                L8 H  (1,1,4) (2,2,4) (3,3,4) (4,4,3) (5,5,2) (6,6,3) (7,7,3) (8,8,3) (9,9,4)
              L7 C 13 7
                L8 C 16 7
                  L9 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,1) (6,6,3) (7,7,2) (8,8,2) (9,9,4)
                L8 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,1) (6,6,3) (7,7,3) (8,8,3) (9,9,4)
              L7 C 16 7
                L8 C 10 6
                  L9 H  (1,1,3) (2,2,3) (3,3,5) (4,4,4) (5,5,3) (6,6,2) (7,7,2) (8,8,2) (9,9,3)
                L8 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,3) (6,6,2) (7,7,2) (8,8,2) (9,9,4)
              L7 C 10 6
                L8 C 14 7
                  L9 H  (1,1,3) (2,2,3) (3,3,5) (4,4,4) (5,5,3) (6,6,0) (7,7,3) (8,8,3) (9,9,4)
                L8 H  (1,1,3) (2,2,3) (3,3,5) (4,4,4) (5,5,3) (6,6,2) (7,7,3) (8,8,3) (9,9,4)
              L7 H  (1,1,4) (2,2,4) (3,4,8) (5,5,3) (6,6,2) (7,7,3) (8,9,6)
            L6 C 15 6
              L7 C 17 -5
                L8 C 10 7
                  L9 C 14 7
                    L10 C 12 7
                      L11 H  (1,1,4) (2,2,4) (3,3,3) (4,4,3) (5,5,2) (6,6,2) (7,7,3) (8,8,4) (9,9,4)
                    L10 H  (1,3,8) (2,2,4) (4,4,4) (5,5,3) (6,6,2) (7,7,3) (8,9,6)
                  L9 H  (1,3,8) (2,2,4) (4,6,6) (5,5,3) (7,7,3) (8,9,6)
                L8 C 11 -5
                  L9 R
                L8 C 18 -5
                  L9 R
                L8 C 14 7
                  L9 H  (1,1,4) (2,3,8) (4,4,4) (5,7,5) (6,6,2) (8,9,7)
                L8 C 12 7
                  L9 C 10 6
                    L10 H  (1,1,3) (2,2,3) (3,3,3) (4,4,3) (5,5,2) (6,6,3) (7,7,3) (8,8,4) (9,9,4)
                  L9 H  (1,1,4) (2,2,4) (3,3,2) (4,4,3) (5,5,2) (6,6,3) (7,7,3) (8,8,4) (9,9,4)
                L8 C 13 7
                  L9 C 10 6
                    L10 H  (1,1,3) (2,2,3) (3,3,4) (4,4,3) (5,5,1) (6,6,3) (7,7,3) (8,8,4) (9,9,4)
                  L9 H  (1,1,4) (2,2,4) (3,3,3) (4,4,3) (5,5,1) (6,6,3) (7,7,3) (8,8,4) (9,9,4)
                L8 C 10 6
                  L9 C 24 6
                    L10 H  (1,1,3) (2,2,3) (3,3,5) (4,4,4) (5,5,3) (6,6,3) (7,7,3) (8,9,6)
                  L9 H  (1,1,3) (2,2,3) (3,3,5) (4,4,4) (5,5,3) (6,6,3) (7,7,3) (8,9,6)
                L8 H  (1,1,4) (2,2,4) (3,6,6) (3,7,6) (4,6,6) (4,7,7) (5,5,3) (8,9,7)
              L7 C 18 7
                L8 H  (1,1,4) (2,2,4) (3,3,5) (4,6,6) (5,5,3) (7,7,3) (8,9,5)
              L7 C 14 7
                L8 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,3) (6,7,4) (8,9,6)
              L7 C 10 7
                L8 C 16 7
                  L9 H  (1,1,4) (2,2,4) (3,9,7) (4,4,4) (5,5,3) (6,6,3) (7,7,2) (8,8,3)
                L8 C 14 6
                  L9 C 16 6
                    L10 H  (1,1,4) (2,2,4) (3,6,7) (4,4,4) (5,5,3) (7,7,3) (8,9,5)
                  L9 H  (1,1,4) (2,2,4) (3,3,4) (4,4,4) (5,5,2) (6,6,2) (7,7,3) (8,9,6)
                L8 C 16 6
                  L9 H  (1,1,4) (2,2,4) (3,6,7) (4,4,4) (5,5,3) (7,7,3) (8,9,5)
                L8 H  (1,1,4) (2,2,4) (3,3,4) (4,4,3) (5,5,2) (6,6,3) (7,7,3) (8,9,6)
              L7 C 11 -5
                L8 R
              L7 C 18 -5
                L8 R
              L7 C 27 -5
                L8 R
              L7 C 12 7
                L8 C 16 7
                  L9 C 10 6
                    L10 H  (1,1,3) (2,2,3) (3,3,3) (4,4,3) (5,5,2) (6,6,3) (7,7,2) (8,8,2) (9,9,3)
                  L9 H  (1,1,4) (2,2,4) (3,3,4) (4,4,3) (5,5,2) (6,6,3) (7,7,2) (8,8,2) (9,9,4)
                L8 H  (1,1,4) (2,2,4) (3,3,4) (4,4,3) (5,5,2) (6,6,3) (7,7,3) (8,8,3) (9,9,4)
              L7 C 13 7
                L8 C 16 7
                  L9 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,1) (6,6,3) (7,7,2) (8,8,2) (9,9,4)
                L8 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,1) (6,6,3) (7,7,3) (8,8,3) (9,9,4)
              L7 C 16 7
                L8 C 10 6
                  L9 H  (1,1,3) (2,2,3) (3,3,5) (4,4,4) (5,5,3) (6,6,3) (7,7,2) (8,8,2) (9,9,3)
                L8 H  (1,1,4) (2,2,4) (3,4,8) (5,5,3) (6,6,3) (7,7,2) (8,8,2) (9,9,4)
              L7 C 10 6
                L8 C 24 6
                  L9 H  (1,1,3) (2,2,3) (3,8,7) (4,4,4) (5,5,3) (6,6,3) (7,7,3) (9,9,4)
                L8 H  (1,1,3) (2,2,3) (3,8,7) (4,4,4) (5,5,3) (6,6,3) (7,7,3) (9,9,4)
              L7 C 26 -5
                L8 R
              L7 C 24 6
                L8 C 12 6
                  L9 H  (1,1,4) (2,2,4) (3,4,7) (5,5,2) (6,6,3) (7,7,3) (8,8,3) (9,9,4)
                L8 C 21 -5
                  L9 R
                L8 C 13 6
                  L9 C 23 -5
                    L10 R
                  L9 C 16 6
                    L10 C 14 6
                      L11 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,2) (6,6,1) (7,7,2) (8,8,2) (9,9,4)
                    L10 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,2) (6,6,3) (7,7,2) (8,8,2) (9,9,4)
                  L9 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,2) (6,6,3) (7,7,3) (8,8,3) (9,9,3)
                L8 H  (1,1,4) (2,2,4) (3,3,4) (4,4,4) (5,5,3) (6,6,2) (7,7,2) (8,8,2) (9,9,4)
              L7 C 12 6
                L8 C 13 6
                  L9 C 16 6
                    L10 H  (1,1,4) (2,2,4) (3,3,4) (4,4,4) (5,5,1) (6,6,3) (7,7,2) (8,8,2) (9,9,4)
                  L9 H  (1,1,4) (2,2,4) (3,3,4) (4,4,4) (5,5,1) (6,6,2) (7,7,3) (8,8,3) (9,9,3)
                L8 H  (1,1,4) (2,2,4) (3,3,3) (4,4,3) (5,5,2) (6,6,3) (7,7,2) (8,8,2) (9,9,4)
              L7 C 21 -5
                L8 R
              L7 C 13 6
                L8 C 23 -5
                  L9 R
                L8 C 16 6
                  L9 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,2) (6,6,3) (7,7,2) (8,8,2) (9,9,4)
                L8 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,2) (6,6,2) (7,7,3) (8,8,3) (9,9,3)
              L7 H  (1,1,4) (2,2,4) (3,3,4) (4,4,4) (5,5,3) (6,6,2) (7,7,2) (8,8,2) (9,9,4)
            L6 C 17 -5
              L7 C 14 7
                L8 H  (1,1,4) (2,2,4) (3,4,7) (5,5,2) (6,8,6) (7,7,3) (9,9,4)
              L7 C 14 6
                L8 C 10 7
                  L9 H  (1,1,4) (2,2,4) (3,4,7) (5,5,2) (6,7,6) (8,9,7)
                L8 H  (1,1,4) (2,3,7) (4,5,5) (6,8,7) (7,7,3) (9,9,4)
              L7 H  (1,3,7) (2,2,4) (4,4,3) (5,5,2) (6,8,7) (7,7,3) (9,9,4)
            L6 C 14 7
              L7 H  (1,1,4) (2,2,4) (3,4,8) (5,5,2) (6,7,5) (8,9,7)
            L6 C 18 7
              L7 H  (1,1,4) (2,2,4) (3,4,8) (5,5,2) (6,9,6) (6,8,7) (7,7,3) (8,9,6)
            L6 C 16 7
              L7 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,2) (6,6,4) (7,7,2) (8,9,5)
            L6 C 26 -5
              L7 R
            L6 C 27 -5
              L7 R
            L6 C 14 6
              L7 C 10 7
                L8 H  (1,1,4) (2,2,4) (3,4,7) (5,5,2) (6,6,3) (7,7,3) (8,8,3) (9,9,4)
              L7 C 11 -5
                L8 R
              L7 C 18 -5
                L8 R
              L7 C 12 7
                L8 H  (1,1,4) (2,2,4) (3,3,4) (4,4,3) (5,5,2) (6,6,3) (7,7,3) (8,8,3) (9,9,4)
              L7 C 13 7
                L8 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,1) (6,6,3) (7,7,3) (8,8,3) (9,9,4)
              L7 C 10 6
                L8 H  (1,1,3) (2,2,3) (3,3,4) (4,4,4) (5,5,2) (6,6,3) (7,7,3) (8,8,3) (9,9,4)
              L7 H  (1,1,4) (2,2,4) (3,4,8) (5,5,2) (6,6,3) (7,7,3) (8,9,6)
            L6 H  (1,1,4) (2,2,4) (3,3,4) (4,4,3) (5,5,2) (6,7,6) (8,8,3) (9,9,4)
          L5 C 17 7
            L6 H  (1,1,4) (2,2,4) (3,5,7) (4,4,3) (6,8,6) (7,7,3) (9,9,3)
          L5 C 15 7
            L6 H  (1,1,4) (2,2,4) (3,5,7) (4,6,5) (7,7,3) (8,9,7)
          L5 C 15 6
            L6 H  (1,1,4) (2,2,4) (3,4,7) (5,6,5) (7,7,3) (8,9,7)
          L5 C 17 -5
            L6 C 11 7
              L7 C 12 7
                L8 H  (1,1,4) (2,2,4) (3,3,0) (4,4,3) (5,5,2) (6,6,4) (7,7,3) (8,8,4) (9,9,4)
              L7 C 14 7
                L8 C 12 6
                  L9 H  (1,1,4) (2,2,4) (3,3,2) (4,4,3) (5,5,2) (6,6,3) (7,7,3) (8,8,4) (9,9,4)
                L8 C 18 7
                  L9 H  (1,1,4) (2,2,4) (3,3,4) (4,4,3) (5,5,3) (6,6,3) (7,7,3) (8,9,6)
                L8 H  (1,1,4) (2,2,4) (3,5,6) (4,4,3) (6,8,6) (7,7,3) (9,9,4)
              L7 C 13 -5
                L8 C 23 -5
                  L9 R
                L8 C 33 6
                  L9 C 18 7
                    L10 H  (1,1,4) (2,2,4) (3,3,4) (4,4,3) (5,5,3) (6,6,3) (7,7,3) (8,9,6)
                  L9 H  (1,1,4) (2,5,6) (3,3,3) (4,4,3) (6,6,3) (7,7,3) (8,8,4) (9,9,4)
                L8 C 24 -5
                  L9 R
                L8 C 18 7
                  L9 H  (1,1,4) (2,2,4) (3,3,4) (4,4,3) (5,5,3) (6,8,7) (7,9,5)
                L8 H  (1,1,4) (2,5,6) (3,3,3) (4,4,3) (6,8,7) (7,7,3) (9,9,4)
              L7 H  (1,1,4) (2,2,4) (3,4,6) (5,5,2) (6,8,7) (7,7,3) (9,9,4)
            L6 C 10 6
              L7 H  (1,1,4) (2,2,3) (3,3,4) (4,4,3) (5,5,3) (6,7,6) (8,9,7)
            L6 C 11 -5
              L7 R
            L6 C 18 -5
              L7 R
            L6 C 21 -5
              L7 R
            L6 C 14 7
              L7 H  (1,1,4) (2,2,4) (3,9,7) (4,4,3) (5,5,3) (6,8,6) (7,7,3)
            L6 C 14 6
              L7 C 12 7
                L8 H  (1,1,4) (2,2,4) (3,3,2) (4,4,3) (5,5,2) (6,6,4) (7,7,3) (8,8,4) (9,9,4)
              L7 C 13 7
                L8 H  (1,1,4) (2,2,4) (3,3,3) (4,4,2) (5,5,1) (6,6,4) (7,7,3) (8,8,4) (9,9,4)
              L7 C 16 7
                L8 H  (1,1,4) (2,2,4) (3,9,7) (4,4,3) (5,5,3) (6,6,4) (7,7,2) (8,8,3)
              L7 C 26 -6
                L8 R
              L7 C 27 -5
                L8 R
              L7 C 13 6
                L8 H  (1,1,4) (2,2,4) (3,3,3) (4,4,3) (5,5,2) (6,6,3) (7,7,3) (8,8,4) (9,9,4)
              L7 H  (1,1,4) (2,2,4) (3,9,6) (4,4,3) (5,5,3) (6,6,3) (7,7,3) (8,8,4)
            L6 C 12 7
              L7 H  (1,1,4) (2,2,4) (3,3,2) (4,4,3) (5,5,2) (6,6,4) (7,7,3) (8,8,4) (9,9,4)
            L6 C 13 6
              L7 H  (1,1,4) (2,2,4) (3,3,3) (4,4,2) (5,5,2) (6,6,4) (7,7,3) (8,8,4) (9,9,4)
            L6 C 23 -6
              L7 R
            L6 C 16 7
              L7 H  (1,1,4) (2,2,4) (3,9,7) (4,4,3) (5,5,3) (6,6,4) (7,7,2) (8,8,3)
            L6 H  (1,1,4) (2,2,4) (3,9,6) (4,4,3) (5,5,3) (6,6,3) (7,7,3) (8,8,4)
          L5 C 11 7
            L6 C 12 7
              L7 H  (1,1,4) (2,2,4) (3,3,0) (4,4,3) (5,5,2) (6,6,4) (7,7,3) (8,8,4) (9,9,4)
            L6 C 14 7
              L7 H  (1,1,4) (2,2,4) (3,3,4) (4,4,3) (5,5,3) (6,7,5) (8,9,7)
            L6 C 18 7
              L7 H  (1,1,4) (2,2,4) (3,3,4) (4,4,3) (5,5,3) (6,9,6) (6,8,7) (7,7,3) (8,9,6)
            L6 H  (1,1,4) (2,2,4) (3,5,6) (4,4,3) (6,7,6) (8,8,3) (9,9,4)
          L5 C 10 6
            L6 H  (1,1,4) (2,2,3) (3,3,4) (4,4,3) (5,5,3) (6,8,7) (6,9,7) (7,7,3) (8,9,7)
          L5 H  (1,1,4) (2,2,4) (3,5,7) (4,4,3) (6,7,6) (8,9,6)
        L4 C 8 7
          L5 C 3 8
            L6 H  (1,1,4) (2,2,4) (3,3,2) (4,4,3) (5,5,4) (6,8,7) (7,7,3) (9,9,3)
          L5 C 3 -6
            L6 C 15 -5
              L7 R
            L6 C 16 7
              L7 C 14 7
                L8 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,3) (6,6,1) (7,7,3) (8,8,3) (9,9,3)
              L7 H  (1,1,4) (2,2,4) (3,6,7) (3,4,9) (4,7,6) (5,5,4) (6,7,5) (8,9,5)
            L6 C 14 7
              L7 C 16 6
                L8 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,3) (6,6,1) (7,7,3) (8,8,3) (9,9,3)
              L7 C 17 7
                L8 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,3) (6,6,2) (7,7,2) (8,8,3) (9,9,3)
              L7 C 17 6
                L8 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,3) (6,6,2) (7,7,2) (8,9,6)
              L7 C 10 7
                L8 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,3) (6,6,2) (7,7,2) (8,8,4) (9,9,2)
              L7 C 11 -5
                L8 R
              L7 C 18 -5
                L8 R
              L7 C 26 -5
                L8 C 27 -5
                  L9 R
                L8 C 35 -6
                  L9 R
                L8 C 12 7
                  L9 C 10 6
                    L10 C 13 7
                      L11 H  (1,1,3) (2,2,3) (3,3,3) (4,4,2) (5,5,1) (6,6,2) (7,7,2) (8,8,4) (9,9,2)
                    L10 H  (1,1,3) (2,2,3) (3,3,3) (4,4,3) (5,5,2) (6,6,2) (7,7,2) (8,8,4) (9,9,2)
                  L9 H  (1,1,4) (2,2,4) (3,3,4) (4,4,3) (5,5,2) (6,6,2) (7,7,2) (8,8,4) (9,9,3)
                L8 C 13 7
                  L9 C 10 6
                    L10 C 15 7
                      L11 H  (1,1,3) (2,2,3) (3,3,4) (4,4,3) (5,5,1) (6,6,1) (7,7,2) (8,8,4) (9,9,2)
                    L10 H  (1,1,3) (2,2,3) (3,3,4) (4,4,3) (5,5,1) (6,6,2) (7,7,2) (8,8,3) (9,9,2)
                  L9 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,1) (6,6,2) (7,7,2) (8,8,4) (9,9,3)
                L8 C 10 6
                  L9 C 12 6
                    L10 C 13 6
                      L11 H  (1,1,3) (2,2,3) (3,3,3) (4,4,4) (5,5,1) (6,6,2) (7,7,2) (8,8,4) (9,9,2)
                    L10 H  (1,1,3) (2,2,3) (3,3,4) (4,4,3) (5,5,2) (6,6,2) (7,7,2) (8,8,4) (9,9,2)
                  L9 H  (1,1,3) (2,2,3) (3,3,5) (4,4,4) (5,5,3) (6,6,2) (7,7,2) (8,8,4) (9,9,2)
                L8 H  (1,1,4) (2,2,4) (3,4,8) (5,5,3) (6,6,2) (7,7,2) (8,8,4) (9,9,3)
              L7 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,3) (6,6,2) (7,7,2) (8,9,6)
            L6 C 16 6
              L7 C 13 7
                L8 H  (1,1,4) (2,2,4) (3,6,7) (4,4,3) (5,5,3) (7,7,3) (8,8,3) (9,9,3)
              L7 C 14 -5
                L8 H  (1,1,4) (2,2,4) (3,3,4) (4,4,3) (5,5,4) (6,6,2) (7,7,2) (8,8,3) (9,9,3)
              L7 H  (1,1,4) (2,2,4) (3,7,7) (4,4,4) (5,6,5) (8,8,3) (9,9,3)
            L6 C 13 7
              L7 H  (1,1,4) (2,2,4) (3,5,7) (4,4,3) (6,6,3) (7,7,2) (8,8,4) (9,9,3)
            L6 C 14 -5
              L7 H  (1,1,4) (2,2,4) (3,3,4) (4,4,3) (5,6,6) (7,7,2) (8,8,4) (9,9,3)
            L6 C 17 7
              L7 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,6,5) (7,7,2) (8,8,3) (9,9,3)
            L6 C 17 6
              L7 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,6,5) (7,7,2) (8,9,6)
            L6 C 13 6
              L7 H  (1,1,4) (2,2,4) (3,4,8) (5,6,5) (7,7,2) (8,8,4) (9,9,3)
            L6 H  (1,3,8) (2,2,4) (4,4,4) (5,6,5) (7,7,2) (8,8,4) (9,9,3)
          L5 C 14 7
            L6 H  (1,1,4) (2,2,4) (3,5,7) (4,4,3) (6,6,3) (7,8,6) (9,9,3)
          L5 C 16 7
            L6 H  (1,1,4) (2,2,4) (3,5,8) (3,6,8) (4,4,3) (5,6,7) (7,7,3) (8,9,5)
          L5 C 13 7
            L6 H  (1,1,4) (2,2,4) (3,3,5) (4,4,2) (5,6,6) (7,8,6) (9,9,3)
          L5 C 16 6
            L6 C 14 -5
              L7 H  (1,1,4) (2,3,7) (4,4,3) (5,5,4) (6,6,3) (7,7,3) (8,8,3) (9,9,3)
            L6 C 11 7
              L7 H  (1,1,4) (2,2,4) (3,9,6) (4,4,3) (5,6,7) (7,7,3) (8,8,3)
            L6 C 10 6
              L7 H  (1,1,4) (2,2,3) (3,3,4) (4,4,3) (5,5,4) (6,6,4) (7,7,3) (8,8,3) (9,9,2)
            L6 C 11 -5
              L7 R
            L6 C 18 -5
              L7 R
            L6 C 17 7
              L7 H  (1,1,4) (2,2,4) (3,5,8) (3,6,8) (4,4,3) (5,6,7) (7,7,3) (8,8,2) (9,9,3)
            L6 C 13 6
              L7 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,6,5) (7,7,3) (8,8,3) (9,9,3)
            L6 H  (1,1,4) (2,2,4) (3,9,6) (4,4,3) (5,6,7) (7,7,3) (8,8,3)
          L5 C 14 -5
            L6 H  (1,1,4) (2,3,7) (4,4,3) (5,7,6) (6,8,7) (9,9,3)
          L5 C 11 7
            L6 H  (1,1,4) (2,2,4) (3,9,6) (4,4,3) (5,5,4) (6,6,3) (7,8,6)
          L5 C 10 6
            L6 H  (1,1,4) (2,2,3) (3,3,4) (4,4,3) (5,5,4) (6,6,3) (7,7,3) (8,8,4) (9,9,2)
          L5 C 11 -5
            L6 R
          L5 C 18 -5
            L6 R
          L5 C 17 7
            L6 H  (1,1,4) (2,2,4) (3,5,8) (4,4,3) (6,6,3) (7,8,5) (9,9,3)
          L5 C 15 7
            L6 H  (1,1,4) (2,2,4) (3,6,7) (3,5,8) (4,4,3) (5,6,6) (7,7,2) (8,8,4) (9,9,3)
          L5 C 23 -5
            L6 R
          L5 C 24 -5
            L6 R
          L5 C 17 6
            L6 C 12 7
              L7 H  (1,1,4) (2,2,4) (3,3,3) (4,4,3) (5,5,4) (6,6,3) (7,7,3) (8,8,3) (9,9,3)
            L6 C 13 6
              L7 H  (1,1,4) (2,2,4) (3,3,5) (4,4,2) (5,5,3) (6,6,3) (7,7,3) (8,8,3) (9,9,3)
            L6 H  (1,1,4) (2,2,4) (3,5,7) (4,4,3) (6,6,3) (7,7,3) (8,8,3) (9,9,3)
          L5 C 12 7
            L6 H  (1,1,4) (2,2,4) (3,3,3) (4,4,3) (5,8,7) (6,6,3) (7,7,3) (9,9,3)
          L5 C 13 6
            L6 H  (1,1,4) (2,2,4) (3,3,5) (4,4,2) (5,5,3) (6,6,3) (7,7,3) (8,9,6)
          L5 H  (1,1,4) (2,2,4) (3,9,5) (4,4,3) (5,5,4) (6,6,3) (7,7,3) (8,8,4)
        L4 C 3 8
          L5 H  (1,1,4) (2,3,5) (4,4,3) (5,5,4) (6,7,7) (6,8,7) (7,8,7) (9,9,4)
        L4 C 3 -6
          L5 C 15 -5
            L6 R
          L5 C 17 7
            L6 C 14 7
              L7 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,3) (6,6,2) (7,8,5) (9,9,3)
            L6 C 13 7
              L7 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,3) (6,7,6) (8,8,2) (9,9,3)
            L6 C 14 -5
              L7 H  (1,1,4) (2,2,4) (3,3,4) (4,4,3) (5,5,4) (6,6,3) (7,7,3) (8,8,2) (9,9,3)
            L6 H  (1,1,4) (2,2,4) (3,7,8) (4,4,4) (5,6,5) (8,8,2) (9,9,3)
          L5 C 14 7
            L6 C 17 -5
              L7 C 10 7
                L8 C 12 7
                  L9 C 16 7
                    L10 H  (1,1,4) (2,2,4) (3,3,3) (4,4,3) (5,5,2) (6,6,1) (7,7,3) (8,8,3) (9,9,4)
                  L9 H  (1,1,4) (2,2,4) (3,3,3) (4,4,3) (5,5,2) (6,6,2) (7,7,3) (8,8,4) (9,9,3)
                L8 H  (1,3,8) (2,2,4) (4,4,4) (5,5,3) (6,6,2) (7,7,3) (8,9,6)
              L7 C 11 -5
                L8 R
              L7 C 18 -5
                L8 R
              L7 C 12 7
                L8 H  (1,1,4) (2,2,4) (3,3,3) (4,4,3) (5,5,2) (6,6,2) (7,7,3) (8,8,4) (9,9,4)
              L7 C 13 7
                L8 C 16 7
                  L9 H  (1,1,4) (2,2,4) (3,3,4) (4,4,3) (5,5,1) (6,6,1) (7,7,3) (8,8,3) (9,9,4)
                L8 H  (1,1,4) (2,2,4) (3,3,4) (4,4,3) (5,5,1) (6,6,2) (7,7,3) (8,8,4) (9,9,4)
              L7 C 16 7
                L8 C 10 6
                  L9 H  (1,1,3) (2,2,3) (3,3,5) (4,4,4) (5,5,3) (6,6,1) (7,7,3) (8,8,3) (9,9,4)
                L8 H  (1,1,4) (2,2,4) (3,3,4) (4,4,4) (5,5,3) (6,6,1) (7,7,3) (8,8,3) (9,9,4)
              L7 C 26 -6
                L8 R
              L7 C 10 6
                L8 C 12 6
                  L9 H  (1,1,3) (2,2,3) (3,3,4) (4,4,4) (5,5,2) (6,6,2) (7,7,3) (8,8,4) (9,9,3)
                L8 H  (1,1,3) (2,2,3) (3,3,5) (4,4,4) (5,5,3) (6,6,2) (7,7,3) (8,8,4) (9,9,3)
              L7 C 11 -6
                L8 R
              L7 C 12 6
                L8 H  (1,1,4) (2,2,4) (3,3,3) (4,4,4) (5,5,2) (6,6,2) (7,7,3) (8,8,4) (9,9,4)
              L7 C 21 -5
                L8 R
              L7 C 13 6
                L8 C 23 -5
                  L9 R
                L8 C 16 6
                  L9 H  (1,1,4) (2,2,4) (3,3,3) (4,4,3) (5,5,2) (6,6,1) (7,7,3) (8,8,3) (9,9,4)
                L8 H  (1,1,4) (2,2,4) (3,3,3) (4,4,3) (5,5,2) (6,6,2) (7,7,3) (8,8,4) (9,9,4)
              L7 H  (1,1,4) (2,2,4) (3,3,4) (4,4,4) (5,5,3) (6,6,1) (7,7,3) (8,8,3) (9,9,4)
            L6 C 18 7
              L7 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,3) (6,7,5) (8,9,5)
            L6 C 16 7
              L7 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,3) (6,6,1) (7,7,3) (8,9,5)
            L6 C 16 6
              L7 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,3) (6,6,1) (7,7,4) (8,9,5)
            L6 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,2) (6,6,2) (7,7,3) (8,9,6)
          L5 C 17 -5
            L6 C 13 7
              L7 H  (1,1,4) (2,2,4) (3,3,4) (4,4,3) (5,6,5) (7,7,3) (8,9,7)
            L6 C 14 -5
              L7 H  (1,3,7) (1,9,8) (2,2,4) (3,7,6) (4,4,3) (5,7,6) (5,8,7) (6,6,3) (8,9,7)
            L6 C 13 6
              L7 H  (1,1,4) (2,2,4) (3,4,7) (5,6,5) (7,7,3) (8,9,7)
            L6 H  (1,3,8) (2,2,4) (4,4,4) (5,6,5) (7,7,3) (8,9,6)
          L5 C 13 7
            L6 C 18 7
              L7 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,3) (6,7,6) (8,9,5)
            L6 H  (1,1,4) (2,2,4) (3,7,8) (4,4,3) (5,6,5) (8,9,6)
          L5 C 14 -5
            L6 H  (1,1,4) (2,2,4) (3,3,4) (4,4,3) (5,6,6) (7,7,3) (8,9,6)
          L5 C 18 7
            L6 H  (1,1,4) (2,2,4) (3,7,8) (4,4,4) (5,6,5) (8,9,5)
          L5 C 16 7
            L6 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,6,5) (7,7,3) (8,9,5)
          L5 C 13 6
            L6 H  (1,1,4) (2,2,4) (3,4,8) (3,7,8) (4,7,7) (5,6,5) (8,9,6)
          L5 H  (1,1,4) (2,2,4) (3,7,8) (4,4,4) (5,6,5) (8,9,5)
        L4 C 14 7
          L5 H  (1,1,4) (2,2,4) (3,5,7) (4,4,3) (6,7,5) (8,9,7)
        L4 C 17 7
          L5 H  (1,1,4) (2,2,4) (3,5,8) (3,6,8) (4,4,3) (5,6,7) (7,8,5) (9,9,3)
        L4 C 13 7
          L5 C 17 -5
            L6 H  (1,1,4) (2,2,4) (3,6,7) (4,4,2) (5,5,3) (7,7,3) (8,9,7)
          L5 C 15 7
            L6 H  (1,1,4) (2,2,4) (3,3,5) (4,4,2) (5,5,3) (6,6,3) (7,7,3) (8,9,6)
          L5 C 10 6
            L6 H  (1,1,4) (2,2,3) (3,3,4) (4,4,2) (5,5,3) (6,6,4) (7,7,4) (8,9,6)
          L5 H  (1,1,4) (2,2,4) (3,6,8) (4,4,2) (5,5,3) (7,8,6) (7,9,7) (8,9,6)
        L4 C 14 -5
          L5 H  (1,1,4) (2,3,7) (4,4,3) (5,6,6) (7,7,3) (8,9,7)
        L4 C 17 -5
          L5 C 11 7
            L6 C 15 7
              L7 C 12 7
                L8 H  (1,1,4) (2,2,4) (3,3,0) (4,4,3) (5,5,3) (6,6,3) (7,7,3) (8,8,4) (9,9,4)
              L7 C 13 6
                L8 H  (1,1,4) (2,2,4) (3,3,3) (4,4,3) (5,5,3) (6,6,3) (7,7,3) (8,9,7)
              L7 C 23 -5
                L8 R
              L7 C 18 7
                L8 H  (1,1,4) (2,2,4) (3,3,4) (4,4,3) (5,6,6) (7,7,3) (8,9,6)
              L7 H  (1,1,4) (2,5,7) (3,3,3) (4,4,3) (6,6,3) (7,7,3) (8,8,3) (9,9,4)
            L6 C 12 7
              L7 H  (1,1,4) (2,2,4) (3,3,0) (4,4,3) (5,5,4) (6,6,4) (7,7,3) (8,8,4) (9,9,4)
            L6 C 13 6
              L7 H  (1,1,4) (2,2,4) (3,3,3) (4,4,3) (5,6,5) (7,7,3) (8,8,4) (9,9,4)
            L6 C 23 -5
              L7 R
            L6 C 15 6
              L7 H  (1,1,4) (2,2,4) (3,5,7) (3,9,7) (4,4,3) (5,6,6) (6,8,6) (7,7,3) (8,9,7)
            L6 C 16 -5
              L7 R
            L6 C 24 -5
              L7 R
            L6 C 18 7
              L7 H  (1,1,4) (2,2,4) (3,3,4) (4,4,3) (5,6,7) (7,7,3) (8,9,5)
            L6 H  (1,1,4) (2,3,6) (4,4,3) (5,6,7) (7,7,3) (8,8,3) (9,9,4)
          L5 C 10 6
            L6 H  (1,1,4) (2,2,3) (3,3,4) (4,4,3) (5,6,7) (7,7,3) (8,9,6)
          L5 C 11 -5
            L6 R
          L5 C 18 -5
            L6 R
          L5 C 21 -5
            L6 R
          L5 C 15 7
            L6 C 13 6
              L7 H  (1,1,4) (2,2,4) (3,3,3) (4,4,3) (5,5,3) (6,6,3) (7,7,3) (8,9,7)
            L6 C 23 -5
              L7 R
            L6 C 12 7
              L7 H  (1,1,4) (2,2,4) (3,3,2) (4,4,3) (5,5,3) (6,6,3) (7,7,3) (8,8,4) (9,9,4)
            L6 C 16 6
              L7 H  (1,1,4) (2,2,4) (3,3,4) (4,4,3) (5,9,7) (6,6,3) (7,7,2) (8,8,3)
            L6 H  (1,1,4) (2,2,4) (3,9,6) (4,4,3) (5,6,6) (7,7,3) (8,8,4)
          L5 C 13 6
            L6 H  (1,1,4) (2,2,4) (3,3,3) (4,4,3) (5,6,5) (7,7,3) (8,8,4) (9,9,4)
          L5 C 23 -5
            L6 R
          L5 C 15 6
            L6 H  (1,1,4) (2,2,4) (3,5,7) (3,9,7) (4,4,3) (5,6,6) (6,8,6) (7,7,3) (8,9,7)
          L5 C 16 -5
            L6 R
          L5 C 24 -5
            L6 R
          L5 C 12 7
            L6 H  (1,1,4) (2,2,4) (3,3,2) (4,4,3) (5,6,6) (7,7,3) (8,8,3) (9,9,4)
          L5 C 12 6
            L6 H  (1,1,4) (2,2,4) (3,3,2) (4,4,3) (5,6,6) (7,7,3) (8,8,3) (9,9,4)
          L5 H  (1,1,4) (2,2,4) (3,3,4) (4,4,3) (5,5,3) (6,6,4) (7,7,3) (8,9,5)
        L4 C 11 7
          L5 C 15 7
            L6 H  (1,1,4) (2,2,4) (3,3,4) (4,4,3) (5,6,6) (7,7,3) (8,9,6)
          L5 C 16 7
            L6 H  (1,1,4) (2,2,4) (3,3,4) (4,4,3) (5,6,7) (7,7,3) (8,9,5)
          L5 C 18 7
            L6 H  (1,1,4) (2,2,4) (3,5,7) (4,4,3) (6,7,7) (8,9,5)
          L5 H  (1,1,4) (2,7,7) (3,3,3) (4,4,3) (5,6,7) (8,9,6)
        L4 C 10 6
          L5 C 15 7
            L6 H  (1,1,4) (2,2,3) (3,3,4) (4,4,3) (5,5,4) (6,6,3) (7,7,3) (8,9,6)
          L5 C 16 7
            L6 H  (1,1,4) (2,2,3) (3,3,4) (4,4,3) (5,6,7) (7,7,3) (8,8,3) (9,9,3)
          L5 C 13 6
            L6 H  (1,1,4) (2,2,3) (3,3,4) (4,4,3) (5,5,3) (6,7,7) (8,9,6)
          L5 C 23 -5
            L6 R
          L5 C 18 7
            L6 H  (1,1,3) (2,2,3) (3,3,4) (4,4,3) (5,5,4) (6,7,7) (8,8,3) (9,9,3)
          L5 C 15 6
            L6 H  (1,1,4) (2,2,3) (3,3,4) (4,4,3) (5,5,4) (6,7,6) (8,9,6)
          L5 H  (1,1,4) (2,2,3) (3,3,4) (4,4,3) (5,6,7) (7,7,3) (8,8,3) (9,9,3)
        L4 C 11 -5
          L5 R
        L4 C 18 -5
          L5 R
        L4 C 15 7
          L5 H  (1,1,4) (2,2,4) (3,6,7) (3,5,8) (4,4,3) (5,6,6) (7,7,3) (8,9,6)
        L4 C 16 7
          L5 H  (1,1,4) (2,2,4) (3,5,8) (3,6,8) (4,4,3) (5,6,7) (7,7,3) (8,9,5)
        L4 C 13 6
          L5 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,6,5) (7,8,6) (7,9,7) (8,9,6)
        L4 C 23 -5
          L5 R
        L4 C 15 6
          L5 H  (1,1,4) (2,2,4) (3,7,7) (3,9,7) (4,4,3) (5,8,6) (6,6,3) (7,9,7)
        L4 C 16 -5
          L5 R
        L4 C 24 -5
          L5 R
        L4 C 26 -5
          L5 R
        L4 C 12 7
          L5 H  (1,1,4) (2,2,4) (3,3,3) (4,4,3) (5,6,6) (7,7,3) (8,8,3) (9,9,4)
        L4 H  (1,1,4) (2,2,4) (3,9,6) (4,4,3) (5,6,7) (7,7,3) (8,8,3)
      L3 C 8 -5
        L4 C 6 8
          L5 C 3 8
            L6 H  (1,1,4) (2,2,4) (3,3,2) (4,4,3) (5,5,3) (6,6,1) (7,7,3) (8,8,4) (9,9,5)
          L5 C 9 8
            L6 S 7 1 5 9317
          L5 C 3 -6
            L6 C 9 -6
              L7 H  (1,1,4) (2,2,4) (3,4,8) (5,5,3) (6,6,1) (7,8,5) (9,9,5)
            L6 C 16 7
              L7 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,3) (6,6,1) (7,7,1) (8,8,2) (9,9,5)
            L6 C 5 8
              L7 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,1) (6,6,1) (7,7,3) (8,8,3) (9,9,5)
            L6 C 7 8
              L7 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,3) (6,6,1) (7,7,1) (8,8,2) (9,9,5)
            L6 C 5 7
              L7 H  (1,1,4) (2,2,4) (3,9,9) (4,4,3) (5,5,3) (6,6,1) (7,7,3) (8,8,3)
            L6 C 7 7
              L7 H  (1,1,4) (2,2,4) (3,9,9) (4,4,4) (5,5,3) (6,6,1) (7,7,3) (8,8,2)
            L6 H  (1,1,4) (2,2,4) (3,7,7) (3,9,9) (4,4,4) (5,5,3) (6,6,1) (7,9,7) (8,8,3)
          L5 C 9 -6
            L6 S 7 1 5 9333
          L5 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,3) (6,6,1) (7,7,3) (8,9,7)
        L4 C 6 7
          L5 C 3 8
            L6 H  (1,1,4) (2,3,5) (4,5,6) (6,7,7) (6,8,7) (7,8,7) (9,9,5)
          L5 C 9 8
            L6 S 7 1 5 9339
          L5 C 3 -6
            L6 C 9 -6
              L7 C 5 8
                L8 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,1) (6,7,5) (8,9,8)
              L7 C 7 8
                L8 S 7 1 7 9345
              L7 C 5 -6
                L8 C 7 7
                  L9 C 33 6
                    L10 H  (1,1,4) (2,2,4) (3,9,9) (4,5,5) (6,7,5) (8,8,3)
                  L9 H  (1,1,4) (2,2,4) (3,9,9) (4,6,5) (5,5,2) (7,8,6)
                L8 H  (1,1,4) (2,2,4) (3,9,8) (4,6,7) (5,5,2) (7,8,5)
              L7 C 7 -6
                L8 S 7 1 7 9353
              L7 C 14 -5
                L8 C 16 7
                  L9 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,4) (6,6,1) (7,7,1) (8,8,3) (9,9,5)
                L8 C 16 6
                  L9 H  (1,1,4) (2,2,4) (3,9,9) (4,4,3) (5,5,4) (6,6,1) (7,7,2) (8,8,3)
                L8 C 10 7
                  L9 C 13 7
                    L10 H  (1,1,4) (2,2,4) (3,3,4) (4,4,3) (5,5,1) (6,6,1) (7,7,4) (8,8,3) (9,9,5)
                  L9 C 13 6
                    L10 H  (1,1,4) (2,2,4) (3,3,4) (4,4,3) (5,5,2) (6,6,1) (7,7,4) (8,8,3) (9,9,5)
                  L9 C 33 6
                    L10 H  (1,1,4) (2,2,4) (3,5,8) (4,4,3) (6,6,0) (7,7,3) (8,8,3) (9,9,5)
                  L9 C 12 7
                    L10 H  (1,1,4) (2,2,4) (3,3,3) (4,4,2) (5,5,4) (6,6,1) (7,7,4) (8,8,3) (9,9,5)
                  L9 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,6,3) (7,9,8) (8,8,3)
                L8 H  (1,1,4) (2,9,8) (3,5,8) (4,4,3) (6,6,1) (7,8,6)
              L7 C 15 -5
                L8 S 7 1 7 9371
              L7 C 13 7
                L8 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,1) (6,6,1) (7,7,4) (8,8,3) (9,9,5)
              L7 C 16 7
                L8 S 7 1 7 9375
              L7 C 23 -5
                L8 H  (1,1,4) (2,2,4) (3,5,8) (4,4,3) (6,6,0) (7,9,8) (8,8,3)
              L7 C 34 -5
                L8 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,3) (6,6,0) (7,9,8) (8,8,3)
              L7 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,7,5) (6,6,1) (8,8,3) (9,9,5)
            L6 C 5 8
              L7 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,1) (6,6,3) (7,8,6) (7,9,8) (8,9,7)
            L6 C 7 8
              L7 H  (1,1,4) (2,2,4) (3,9,9) (4,5,7) (6,6,3) (7,7,1) (8,8,2)
            L6 C 5 -6
              L7 C 7 7
                L8 C 17 -5
                  L9 H  (1,1,4) (2,2,4) (3,4,8) (3,9,9) (4,7,7) (5,5,2) (6,6,3) (7,9,7) (8,8,2)
                L8 C 18 7
                  L9 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,3) (6,7,6) (8,8,2) (9,9,2)
                L8 C 16 7
                  L9 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,3) (6,6,3) (7,7,1) (8,8,2) (9,9,3)
                L8 C 10 6
                  L9 C 16 6
                    L10 H  (1,1,3) (2,2,4) (3,3,5) (4,4,4) (5,5,3) (6,6,3) (7,7,2) (8,8,2) (9,9,3)
                  L9 C 33 6
                    L10 H  (1,1,3) (2,2,4) (3,3,5) (4,4,4) (5,5,3) (6,7,5) (8,8,2) (9,9,4)
                  L9 C 36 6
                    L10 H  (1,1,3) (2,2,4) (3,3,5) (4,4,4) (5,5,3) (6,6,2) (7,9,7) (8,8,2)
                  L9 C 12 7
                    L10 H  (1,1,3) (2,2,4) (3,3,3) (4,4,3) (5,5,2) (6,6,2) (7,7,4) (8,8,2) (9,9,4)
                  L9 C 13 7
                    L10 H  (1,1,3) (2,2,4) (3,3,4) (4,4,3) (5,5,1) (6,6,2) (7,7,4) (8,8,2) (9,9,4)
                  L9 C 14 7
                    L10 H  (1,1,3) (2,2,4) (3,3,5) (4,4,4) (5,5,3) (6,6,0) (7,7,4) (8,8,2) (9,9,4)
                  L9 C 17 7
                    L10 C 12 6
                      L11 H  (1,1,3) (2,2,4) (3,3,4) (4,4,4) (5,5,2) (6,6,2) (7,7,4) (8,8,2) (9,9,4)
                    L10 C 21 -5
                      L11 R
                    L10 C 13 6
                      L11 H  (1,1,3) (2,2,4) (3,3,4) (4,4,3) (5,5,2) (6,6,2) (7,7,4) (8,8,2) (9,9,4)
                    L10 H  (1,1,3) (2,2,4) (3,3,5) (4,4,4) (5,5,3) (6,6,2) (7,9,7) (8,8,2)
                  L9 H  (1,1,3) (2,2,4) (3,3,5) (4,4,4) (5,5,3) (6,6,2) (7,7,3) (8,8,2) (9,9,2)
                L8 H  (1,1,4) (2,2,4) (3,4,8) (3,7,9) (4,6,6) (5,5,3) (6,7,6) (8,8,2) (9,9,3)
              L7 C 14 7
                L8 H  (1,1,4) (2,2,4) (3,7,7) (3,9,9) (4,4,4) (5,7,5) (5,9,6) (6,6,2) (8,8,3)
              L7 C 15 7
                L8 H  (1,1,4) (2,2,4) (3,7,7) (3,9,9) (4,4,4) (5,7,5) (5,9,6) (6,6,2) (8,8,3)
              L7 C 24 6
                L8 C 17 7
                  L9 H  (1,1,4) (2,2,4) (3,9,8) (4,6,7) (5,7,4) (8,8,3)
                L8 C 10 7
                  L9 H  (1,1,3) (2,2,4) (3,9,8) (4,4,4) (5,7,5) (5,6,6) (6,7,6) (8,8,3)
                L8 C 11 -5
                  L9 R
                L8 C 18 -5
                  L9 R
                L8 C 10 6
                  L9 H  (1,1,3) (2,2,3) (3,6,8) (4,4,4) (5,5,3) (7,7,3) (8,8,3) (9,9,3)
                L8 C 17 6
                  L9 H  (1,1,4) (2,2,4) (3,9,7) (4,6,7) (5,5,3) (7,7,2) (8,8,3)
                L8 H  (1,1,4) (2,2,4) (3,8,7) (3,9,9) (4,5,5) (6,7,6) (8,9,7)
              L7 C 17 7
                L8 H  (1,1,4) (2,2,4) (3,9,8) (4,6,7) (5,7,4) (8,8,3)
              L7 C 10 7
                L8 H  (1,1,3) (2,2,4) (3,9,8) (4,6,7) (5,7,5) (8,8,3)
              L7 C 11 -5
                L8 R
              L7 C 18 -5
                L8 R
              L7 C 10 6
                L8 H  (1,1,3) (2,2,3) (3,6,8) (4,4,4) (5,5,3) (7,7,3) (8,8,3) (9,9,3)
              L7 C 17 6
                L8 H  (1,1,4) (2,2,4) (3,9,7) (4,6,7) (5,5,3) (7,7,2) (8,8,3)
              L7 C 13 -5
                L8 R
              L7 C 33 6
                L8 H  (1,1,4) (2,2,4) (3,8,7) (3,9,9) (4,5,5) (6,7,6) (8,9,7)
              L7 H  (1,1,4) (2,2,4) (3,8,7) (3,9,9) (4,4,3) (5,7,4) (6,6,4) (8,9,7)
            L6 C 7 -6
              L7 C 17 7
                L8 H  (1,9,7) (2,2,4) (3,5,8) (4,4,3) (6,6,3) (7,7,2) (8,8,3)
              L7 C 10 7
                L8 H  (1,1,3) (2,2,4) (3,5,8) (4,4,3) (6,7,5) (8,8,3) (9,9,4)
              L7 C 11 -5
                L8 R
              L7 C 18 -5
                L8 R
              L7 C 24 6
                L8 C 13 7
                  L9 C 10 6
                    L10 C 16 7
                      L11 H  (1,1,3) (2,2,3) (3,3,4) (4,4,3) (5,5,1) (6,6,3) (7,7,1) (8,8,2) (9,9,3)
                    L10 H  (1,1,3) (2,2,3) (3,3,4) (4,4,3) (5,5,1) (6,6,3) (7,7,3) (8,8,3) (9,9,3)
                  L9 H  (1,1,4) (2,2,4) (3,9,9) (4,4,3) (5,5,1) (6,6,3) (7,7,3) (8,8,3)
                L8 C 10 6
                  L9 C 13 6
                    L10 C 16 7
                      L11 H  (1,1,3) (2,2,3) (3,3,4) (4,4,3) (5,5,2) (6,6,3) (7,7,1) (8,8,2) (9,9,3)
                    L10 H  (1,1,3) (2,2,3) (3,3,4) (4,4,3) (5,5,2) (6,6,3) (7,7,3) (8,8,3) (9,9,3)
                  L9 H  (1,1,3) (2,2,3) (3,3,5) (4,4,3) (5,5,4) (6,6,3) (7,7,3) (8,8,3) (9,9,3)
                L8 H  (1,1,4) (2,2,4) (3,7,7) (3,9,9) (4,4,3) (5,6,5) (7,9,7) (8,8,3)
              L7 C 13 7
                L8 C 10 6
                  L9 C 16 7
                    L10 H  (1,1,3) (2,2,3) (3,3,4) (4,4,3) (5,5,1) (6,6,2) (7,7,1) (8,8,2) (9,9,3)
                  L9 H  (1,1,3) (2,2,3) (3,3,4) (4,4,3) (5,5,1) (6,6,2) (7,7,3) (8,8,3) (9,9,3)
                L8 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,1) (6,6,2) (7,7,3) (8,8,3) (9,9,5)
              L7 C 10 6
                L8 C 13 6
                  L9 H  (1,1,3) (2,2,3) (3,3,4) (4,4,3) (5,5,2) (6,6,2) (7,7,3) (8,8,3) (9,9,3)
                L8 H  (1,1,3) (2,2,3) (3,3,5) (4,4,3) (5,5,4) (6,6,2) (7,7,3) (8,8,3) (9,9,3)
              L7 H  (1,1,4) (2,2,4) (3,7,7) (3,9,9) (4,5,6) (6,6,2) (7,9,7) (8,8,3)
            L6 H  (1,1,4) (2,2,4) (3,5,8) (4,4,3) (6,6,1) (7,9,8) (8,8,2)
          L5 C 9 -6
            L6 S 7 1 5 9487
          L5 C 5 8
            L6 H  (1,1,4) (2,2,4) (3,3,5) (4,4,2) (5,5,1) (6,6,3) (7,9,8) (8,8,3)
          L5 C 7 8
            L6 S 7 1 5 9491
          L5 C 5 -6
            L6 C 7 7
              L7 H  (1,1,4) (2,2,4) (3,4,7) (5,6,5) (7,9,8) (8,8,2)
            L6 C 10 6
              L7 H  (1,1,3) (2,2,3) (3,3,4) (4,4,3) (5,5,3) (6,6,4) (7,7,3) (8,8,3) (9,9,4)
            L6 C 11 -5
              L7 R
            L6 C 18 -5
              L7 S 7 1 6 9500
            L6 C 14 7
              L7 H  (1,1,4) (2,2,4) (3,7,7) (4,4,3) (5,5,3) (6,6,2) (8,9,7)
            L6 C 15 7
              L7 S 7 1 6 9504
            L6 C 24 6
              L7 H  (1,1,4) (2,2,4) (3,4,7) (5,7,5) (5,6,6) (6,7,6) (8,9,7)
            L6 C 12 7
              L7 H  (1,1,4) (2,2,4) (3,3,3) (4,4,3) (5,5,2) (6,6,4) (7,7,3) (8,9,7)
            L6 C 17 7
              L7 S 7 1 6 9510
            L6 C 12 6
              L7 H  (1,1,4) (2,2,4) (3,3,3) (4,4,3) (5,5,2) (6,6,4) (7,7,3) (8,9,7)
            L6 C 17 6
              L7 S 7 1 6 9514
            L6 H  (1,1,4) (2,2,4) (3,3,5) (4,4,2) (5,5,2) (6,6,4) (7,7,2) (8,8,2) (9,9,5)
          L5 H  (1,1,4) (2,2,4) (3,5,8) (4,4,2) (6,7,5) (8,9,7)
        L4 C 5 8
          L5 C 7 8
            L6 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,1) (6,6,0) (7,7,1) (8,8,3) (9,9,5)
          L5 C 7 7
            L6 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,1) (6,6,0) (7,7,4) (8,8,3) (9,9,5)
          L5 C 3 8
            L6 H  (1,1,4) (2,2,4) (3,3,2) (4,4,2) (5,5,1) (6,6,2) (7,7,4) (8,8,4) (9,9,5)
          L5 C 9 8
            L6 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,1) (6,6,2) (7,7,4) (8,8,3) (9,9,2)
          L5 C 3 -6
            L6 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,1) (6,6,2) (7,8,7) (7,9,8) (8,9,8)
          L5 H  (1,1,4) (2,2,4) (3,3,5) (4,4,2) (5,5,1) (6,7,5) (8,8,4) (9,9,5)
        L4 C 7 8
          L5 S 7 1 4 9530
        L4 C 5 7
          L5 C 7 7
            L6 H  (1,1,4) (2,2,4) (3,5,8) (4,4,3) (6,6,0) (7,9,8) (8,8,3)
          L5 C 3 8
            L6 H  (1,1,4) (2,2,4) (3,3,2) (4,4,2) (5,5,4) (6,7,5) (8,8,4) (9,9,5)
          L5 C 9 8
            L6 H  (1,1,4) (2,2,4) (3,5,8) (4,4,3) (6,6,2) (7,7,4) (8,8,3) (9,9,2)
          L5 C 3 -6
            L6 C 9 -6
              L7 C 14 7
                L8 C 16 7
                  L9 H  (1,1,4) (2,2,4) (3,5,7) (3,9,9) (4,4,3) (5,7,6) (6,6,2) (7,9,7) (8,8,3)
                L8 C 15 7
                  L9 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,3) (6,6,0) (7,7,2) (8,8,4) (9,9,5)
                L8 C 16 6
                  L9 H  (1,1,4) (2,2,4) (3,9,9) (4,5,5) (6,6,2) (7,8,6)
                L8 C 11 -5
                  L9 R
                L8 C 17 -5
                  L9 R
                L8 C 25 -5
                  L9 R
                L8 C 10 7
                  L9 C 13 7
                    L10 C 15 6
                      L11 H  (1,1,4) (2,2,4) (3,3,3) (4,4,3) (5,5,0) (6,6,2) (7,7,3) (8,8,3) (9,9,4)
                    L10 H  (1,1,4) (2,2,4) (3,3,3) (4,4,3) (5,5,0) (6,6,1) (7,7,4) (8,8,3) (9,9,4)
                  L9 H  (1,1,4) (2,3,7) (4,4,3) (5,5,3) (6,6,2) (7,7,4) (8,8,3) (9,9,4)
                L8 C 18 -5
                  L9 R
                L8 C 13 7
                  L9 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,0) (6,6,2) (7,7,4) (8,8,3) (9,9,4)
                L8 C 13 6
                  L9 C 10 6
                    L10 H  (1,1,3) (2,2,3) (3,3,4) (4,4,3) (5,5,2) (6,6,2) (7,7,4) (8,8,3) (9,9,4)
                  L9 H  (1,1,4) (2,2,4) (3,9,8) (4,4,3) (5,5,2) (6,6,2) (7,7,4) (8,8,3)
                L8 C 12 7
                  L9 C 10 6
                    L10 H  (1,1,3) (2,2,3) (3,3,3) (4,4,2) (5,5,3) (6,6,2) (7,7,4) (8,8,3) (9,9,4)
                  L9 H  (1,1,4) (2,2,4) (3,3,4) (4,4,2) (5,5,3) (6,6,2) (7,7,4) (8,8,3) (9,9,4)
                L8 H  (1,1,4) (2,3,8) (4,4,3) (5,5,2) (6,6,2) (7,7,4) (8,8,3) (9,9,4)
              L7 C 13 7
                L8 H  (1,1,4) (2,2,4) (3,9,8) (4,4,3) (5,6,4) (7,8,7)
              L7 C 14 6
                L8 C 16 7
                  L9 H  (1,1,4) (2,2,4) (3,9,9) (4,4,3) (5,6,5) (5,7,6) (6,7,4) (8,8,3)
                L8 C 15 7
                  L9 H  (1,1,4) (2,2,4) (3,9,9) (4,4,3) (5,5,4) (6,6,0) (7,7,2) (8,8,4)
                L8 C 16 6
                  L9 C 13 6
                    L10 H  (1,1,4) (2,2,4) (3,9,8) (4,4,3) (5,5,3) (6,6,2) (7,8,6)
                  L9 C 10 7
                    L10 H  (1,8,7) (2,2,4) (3,5,8) (4,4,3) (6,9,5) (7,7,3)
                  L9 C 11 -5
                    L10 R
                  L9 C 18 -5
                    L10 R
                  L9 C 23 6
                    L10 C 10 6
                      L11 C 12 7
                        L12 C 17 7
                          L13 H  (1,1,3) (2,2,3) (3,3,3) (4,4,2) (5,5,3) (6,6,2) (7,7,3) (8,8,3) (9,9,3)
                        L12 H  (1,1,3) (2,2,3) (3,3,3) (4,4,2) (5,5,3) (6,6,2) (7,7,3) (8,8,4) (9,9,4)
                      L11 H  (1,1,3) (2,2,3) (3,3,5) (4,4,3) (5,5,3) (6,6,2) (7,7,3) (8,8,4) (9,9,4)
                    L10 C 12 7
                      L11 C 17 7
                        L12 C 15 6
                          L13 H  (1,1,4) (2,2,4) (3,3,4) (4,4,2) (5,5,3) (6,6,2) (7,7,2) (8,8,3) (9,9,4)
                        L12 H  (1,1,4) (2,2,4) (3,3,4) (4,4,2) (5,5,3) (6,6,1) (7,7,3) (8,8,2) (9,9,4)
                      L11 H  (1,1,4) (2,2,4) (3,3,4) (4,4,2) (5,5,3) (6,6,2) (7,7,3) (8,9,8)
                    L10 C 11 -6
                      L11 R
                    L10 C 17 7
                      L11 C 15 6
                        L12 C 18 7
                          L13 H  (1,1,4) (2,2,4) (3,3,4) (4,4,3) (5,5,3) (6,6,2) (7,7,2) (8,8,3) (9,9,2)
                        L12 H  (1,1,4) (2,2,4) (3,3,4) (4,4,3) (5,5,3) (6,6,2) (7,7,2) (8,8,3) (9,9,4)
                      L11 H  (1,1,4) (2,2,4) (3,3,4) (4,4,3) (5,5,3) (6,6,1) (7,7,3) (8,8,2) (9,9,4)
                    L10 C 17 6
                      L11 C 15 6
                        L12 C 18 7
                          L13 H  (1,1,4) (2,2,4) (3,3,4) (4,4,3) (5,5,3) (6,6,2) (7,7,2) (8,8,4) (9,9,2)
                        L12 H  (1,1,4) (2,2,4) (3,3,4) (4,4,3) (5,5,3) (6,6,2) (7,7,2) (8,8,3) (9,9,4)
                      L11 H  (1,1,4) (2,2,4) (3,3,4) (4,4,3) (5,5,3) (6,6,1) (7,7,3) (8,8,3) (9,9,4)
                    L10 H  (1,1,4) (2,2,4) (3,3,4) (4,4,3) (5,5,3) (6,6,1) (7,7,3) (8,8,3) (9,9,5)
                  L9 H  (1,1,4) (2,2,4) (3,5,8) (4,4,3) (6,7,3) (8,9,8)
                L8 C 11 -5
                  L9 R
                L8 C 17 -5
                  L9 R
                L8 C 25 -5
                  L9 R
                L8 C 10 7
                  L9 C 13 6
                    L10 C 32 6
                      L11 H  (1,1,4) (2,2,4) (3,3,3) (4,4,3) (5,5,2) (6,6,2) (7,7,4) (8,8,3) (9,9,4)
                    L10 H  (1,1,4) (2,2,4) (3,3,3) (4,4,3) (5,5,3) (6,6,2) (7,7,4) (8,8,3) (9,9,4)
                  L9 H  (1,1,4) (2,3,7) (4,4,3) (5,7,7) (6,6,2) (8,8,3) (9,9,4)
                L8 C 18 -5
                  L9 R
                L8 C 13 6
                  L9 H  (1,1,4) (2,2,4) (3,9,8) (4,4,3) (5,7,6) (6,6,2) (8,8,3)
                L8 C 23 6
                  L9 C 10 6
                    L10 H  (1,1,3) (2,2,3) (3,3,5) (4,4,3) (5,5,3) (6,6,2) (7,7,4) (8,8,3) (9,9,4)
                  L9 C 12 7
                    L10 C 15 6
                      L11 C 11 7
                        L12 H  (1,1,4) (2,2,4) (3,3,2) (4,4,2) (5,5,3) (6,6,2) (7,7,3) (8,8,3) (9,9,4)
                      L11 H  (1,1,4) (2,2,4) (3,3,4) (4,4,2) (5,5,3) (6,6,2) (7,7,3) (8,8,3) (9,9,3)
                    L10 H  (1,1,4) (2,2,4) (3,3,4) (4,4,2) (5,5,3) (6,6,1) (7,7,4) (8,8,3) (9,9,4)
                  L9 C 11 -6
                    L10 R
                  L9 C 15 6
                    L10 C 18 7
                      L11 C 12 6
                        L12 H  (1,1,4) (2,2,4) (3,3,3) (4,4,2) (5,5,3) (6,6,2) (7,7,3) (8,8,3) (9,9,3)
                      L11 H  (1,1,4) (2,2,4) (3,3,4) (4,4,3) (5,5,3) (6,6,2) (7,7,3) (8,8,3) (9,9,3)
                    L10 H  (1,1,4) (2,2,4) (3,3,4) (4,4,3) (5,5,3) (6,6,2) (7,7,3) (8,8,3) (9,9,4)
                  L9 H  (1,1,4) (2,2,4) (3,3,4) (4,4,3) (5,5,3) (6,6,1) (7,7,4) (8,8,3) (9,9,4)
                L8 H  (1,1,4) (2,3,8) (4,5,6) (6,6,2) (7,7,3) (8,8,3) (9,9,4)
              L7 C 15 7
                L8 H  (1,1,4) (2,2,4) (3,9,9) (4,4,3) (5,5,4) (6,6,0) (7,7,2) (8,8,4)
              L7 C 16 7
                L8 H  (1,1,4) (2,2,4) (3,9,9) (4,5,6) (6,7,4) (8,8,3)
              L7 C 15 -5
                L8 C 17 -5
                  L9 R
                L8 C 24 -5
                  L9 R
                L8 C 25 -6
                  L9 R
                L8 C 10 7
                  L9 C 13 6
                    L10 H  (1,1,4) (2,2,4) (3,3,4) (4,4,3) (5,5,3) (6,6,1) (7,7,4) (8,8,3) (9,9,4)
                  L9 H  (1,1,4) (2,2,4) (3,5,8) (3,7,8) (4,4,3) (5,7,7) (6,6,1) (8,8,3) (9,9,4)
                L8 C 11 -5
                  L9 R
                L8 C 18 -5
                  L9 R
                L8 C 13 6
                  L9 H  (1,1,4) (2,2,4) (3,9,8) (4,4,3) (5,5,3) (6,6,1) (7,7,4) (8,8,3)
                L8 H  (1,1,4) (2,3,8) (4,4,3) (5,7,7) (6,6,1) (8,8,3) (9,9,4)
              L7 C 13 6
                L8 H  (1,1,4) (2,2,4) (3,9,8) (4,4,3) (5,5,3) (6,7,4) (8,8,4)
              L7 C 16 6
                L8 H  (1,1,4) (2,2,4) (3,5,8) (4,4,3) (6,7,3) (8,9,8)
              L7 H  (1,1,4) (2,2,4) (3,5,8) (4,4,3) (6,7,4) (8,8,3) (9,9,4)
            L6 C 14 7
              L7 H  (1,1,4) (2,2,4) (3,5,7) (3,9,9) (4,4,3) (5,8,6) (6,7,5) (8,9,7)
            L6 C 16 7
              L7 H  (1,1,4) (2,2,4) (3,9,9) (4,5,6) (6,6,2) (7,7,3) (8,8,2)
            L6 C 13 7
              L7 C 15 7
                L8 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,3) (6,6,0) (7,7,3) (8,8,3) (9,9,5)
              L7 C 16 6
                L8 H  (1,1,4) (2,2,4) (3,9,9) (4,4,3) (5,5,3) (6,6,2) (7,8,5)
              L7 H  (1,1,4) (2,2,4) (3,9,8) (4,4,3) (5,5,3) (6,7,5) (8,8,3)
            L6 C 14 6
              L7 C 16 6
                L8 H  (1,1,4) (2,2,4) (3,9,9) (4,5,6) (6,6,2) (7,8,5)
              L7 C 25 -5
                L8 R
              L7 C 10 6
                L8 H  (1,1,3) (2,2,4) (3,5,8) (4,4,3) (6,7,5) (8,8,3) (9,9,4)
              L7 H  (1,1,4) (2,2,4) (3,9,8) (4,5,6) (6,7,5) (8,8,3)
            L6 C 15 7
              L7 H  (1,1,4) (2,2,4) (3,9,9) (4,4,3) (5,5,4) (6,6,0) (7,7,3) (8,8,3)
            L6 C 16 6
              L7 H  (1,1,4) (2,2,4) (3,9,9) (4,5,6) (6,6,2) (7,8,5)
            L6 C 25 -5
              L7 R
            L6 C 10 6
              L7 H  (1,1,3) (2,2,4) (3,5,8) (4,4,3) (6,7,5) (8,8,3) (9,9,4)
            L6 H  (1,1,4) (2,2,4) (3,9,8) (4,5,6) (6,7,5) (8,8,3)
          L5 C 9 -6
            L6 C 13 7
              L7 C 15 7
                L8 H  (1,1,4) (2,2,4) (3,3,5) (4,4,2) (5,5,3) (6,6,0) (7,7,3) (8,8,4) (9,9,5)
              L7 H  (1,1,4) (2,2,4) (3,7,8) (3,9,9) (4,4,2) (5,6,4) (5,8,6) (6,7,5) (8,9,9)
            L6 C 13 6
              L7 C 15 7
                L8 H  (1,1,4) (2,2,4) (3,3,5) (4,4,2) (5,5,3) (6,6,0) (7,7,3) (8,8,4) (9,9,5)
              L7 C 16 7
                L8 H  (1,1,4) (2,2,4) (3,9,9) (4,4,2) (5,5,3) (6,6,2) (7,7,3) (8,8,3)
              L7 C 14 7
                L8 H  (1,1,4) (2,2,4) (3,9,9) (4,4,2) (5,5,2) (6,7,5) (8,8,4)
              L7 C 10 6
                L8 H  (1,1,4) (2,2,3) (3,9,8) (4,4,2) (5,5,3) (6,6,2) (7,7,4) (8,8,4)
              L7 C 11 -5
                L8 R
              L7 C 18 -5
                L8 R
              L7 C 15 6
                L8 C 14 6
                  L9 H  (1,1,4) (2,2,4) (3,7,7) (4,4,2) (5,5,3) (6,6,2) (8,9,8)
                L8 C 16 6
                  L9 H  (1,1,4) (2,2,4) (3,3,5) (4,4,2) (5,5,3) (6,6,2) (7,8,6) (7,9,7) (8,9,8)
                L8 H  (1,1,4) (2,2,4) (3,3,3) (4,4,2) (5,5,3) (6,6,2) (7,7,4) (8,8,4) (9,9,4)
              L7 H  (1,1,4) (2,2,4) (3,3,5) (4,4,2) (5,5,3) (6,6,1) (7,7,4) (8,8,3) (9,9,4)
            L6 C 14 7
              L7 C 16 7
                L8 H  (1,1,4) (2,2,4) (3,3,4) (4,4,2) (5,5,3) (6,6,2) (7,7,3) (8,8,3) (9,9,5)
              L7 C 10 6
                L8 H  (1,1,4) (2,2,3) (3,3,4) (4,4,2) (5,5,3) (6,7,5) (8,8,4) (9,9,5)
              L7 H  (1,1,4) (2,2,4) (3,7,7) (4,4,2) (5,5,3) (6,6,2) (8,9,8)
            L6 C 15 7
              L7 H  (1,1,4) (2,2,4) (3,3,4) (4,4,2) (5,5,4) (6,6,0) (7,7,3) (8,8,4) (9,9,5)
            L6 C 14 6
              L7 C 16 7
                L8 H  (1,1,4) (2,2,4) (3,3,4) (4,4,2) (5,5,4) (6,6,2) (7,9,7) (8,8,3)
              L7 C 10 6
                L8 C 16 6
                  L9 H  (1,1,4) (2,2,3) (3,3,4) (4,4,2) (5,5,4) (6,6,2) (7,7,3) (8,8,4) (9,9,4)
                L8 H  (1,1,4) (2,2,3) (3,5,7) (4,4,2) (6,7,5) (8,8,4) (9,9,5)
              L7 H  (1,1,4) (2,2,4) (3,5,7) (4,4,2) (6,7,5) (6,9,6) (7,9,8) (8,8,4)
            L6 C 16 7
              L7 H  (1,1,4) (2,2,4) (3,3,4) (4,4,2) (5,5,4) (6,9,6) (7,7,3) (8,8,3)
            L6 C 15 -5
              L7 H  (1,1,4) (2,2,4) (3,3,4) (4,4,2) (5,5,4) (6,6,1) (7,7,4) (8,8,3) (9,9,4)
            L6 C 10 6
              L7 C 12 -5
                L8 H  (1,1,4) (2,2,3) (3,3,4) (4,4,2) (5,5,3) (6,6,2) (7,7,3) (8,8,4) (9,9,4)
              L7 C 16 6
                L8 H  (1,1,4) (2,2,3) (3,3,4) (4,4,2) (5,5,4) (6,6,2) (7,7,3) (8,8,4) (9,9,4)
              L7 C 25 -5
                L8 R
              L7 C 11 7
                L8 H  (1,1,4) (2,2,3) (3,3,2) (4,4,2) (5,5,4) (6,6,2) (7,7,4) (8,8,4) (9,9,5)
              L7 C 21 6
                L8 C 23 -5
                  L9 H  (1,1,4) (2,2,3) (3,3,2) (4,4,2) (5,5,4) (6,6,2) (7,7,3) (8,8,4) (9,9,5)
                L8 H  (1,1,4) (2,2,3) (3,3,4) (4,4,2) (5,8,7) (6,6,2) (7,9,8)
              L7 C 23 -5
                L8 H  (1,1,4) (2,2,3) (3,3,2) (4,4,2) (5,5,4) (6,6,2) (7,7,3) (8,8,4) (9,9,5)
              L7 H  (1,1,4) (2,2,3) (3,3,4) (4,4,2) (5,8,7) (6,6,2) (7,9,8)
            L6 H  (1,1,4) (2,2,4) (3,5,7) (4,4,2) (6,6,2) (7,8,7) (7,9,8) (8,9,8)
          L5 H  (1,1,4) (2,2,4) (3,5,8) (4,4,2) (6,7,5) (8,9,7)
        L4 C 7 7
          L5 S 7 1 4 9770
        L4 C 3 8
          L5 C 9 8
            L6 H  (1,1,4) (2,2,4) (3,3,2) (4,4,3) (5,5,4) (6,6,4) (7,7,4) (8,8,3) (9,9,2)
          L5 C 9 -6
            L6 C 14 7
              L7 H  (1,1,4) (2,2,4) (3,3,2) (4,4,3) (5,7,6) (6,6,2) (8,8,4) (9,9,5)
            L6 C 15 7
              L7 H  (1,1,4) (2,2,4) (3,3,2) (4,4,3) (5,7,6) (6,6,2) (8,8,4) (9,9,5)
            L6 C 14 6
              L7 H  (1,1,4) (2,3,5) (4,4,3) (5,6,6) (5,7,7) (6,7,6) (8,8,4) (9,9,5)
            L6 C 16 7
              L7 H  (1,1,4) (2,2,4) (3,3,2) (4,4,3) (5,5,4) (6,7,5) (8,8,3) (9,9,5)
            L6 C 15 6
              L7 C 16 6
                L8 H  (1,1,4) (2,2,4) (3,3,2) (4,4,3) (5,5,4) (6,7,5) (8,9,8)
              L7 H  (1,1,4) (2,2,4) (3,3,2) (4,4,2) (5,5,3) (6,6,3) (7,9,8) (8,8,4)
            L6 H  (1,1,4) (2,2,4) (3,3,2) (4,4,3) (5,7,7) (6,6,3) (8,8,3) (9,9,4)
          L5 H  (1,1,4) (2,3,5) (4,4,3) (5,6,7) (7,9,8) (8,8,3)
        L4 C 9 8
          L5 S 7 1 4 9790
        L4 C 3 -6
          L5 C 9 -6
            L6 C 14 7
              L7 H  (1,1,4) (2,2,4) (3,9,8) (4,5,5) (6,6,2) (7,8,7)
            L6 C 15 7
              L7 S 7 1 6 9796
            L6 C 14 6
              L7 C 16 7
                L8 H  (1,1,4) (2,2,4) (3,9,8) (4,7,6) (5,6,5) (8,8,3)
              L7 C 13 7
                L8 H  (1,1,4) (2,2,4) (3,9,8) (4,4,3) (5,6,4) (7,8,7)
              L7 C 16 6
                L8 C 13 6
                  L9 C 10 7
                    L10 H  (1,1,4) (2,2,4) (3,4,7) (5,5,3) (6,7,5) (8,9,7)
                  L9 C 11 -5
                    L10 R
                  L9 C 18 -5
                    L10 R
                  L9 C 15 6
                    L10 C 10 6
                      L11 H  (1,1,3) (2,2,3) (3,6,7) (4,4,4) (5,5,3) (7,7,3) (8,9,7)
                    L10 C 12 6
                      L11 H  (1,1,4) (2,2,4) (3,9,7) (4,4,4) (5,5,2) (6,7,5) (8,8,4)
                    L10 H  (1,1,4) (2,2,4) (3,9,8) (4,4,3) (5,5,3) (6,7,4) (8,8,4)
                  L9 H  (1,1,4) (2,2,4) (3,9,7) (4,7,6) (5,5,3) (6,6,3) (8,8,3)
                L8 H  (1,1,4) (2,2,4) (3,9,8) (4,4,3) (5,6,5) (7,8,6)
              L7 H  (1,1,4) (2,2,4) (3,4,8) (3,7,8) (4,7,7) (5,6,4) (8,8,3) (9,9,4)
            L6 C 15 6
              L7 S 7 1 6 9820
            L6 H  (1,1,4) (2,2,4) (3,9,7) (4,4,3) (5,6,6) (5,7,7) (6,7,6) (8,8,3)
          L5 C 14 7
            L6 C 16 7
              L7 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,9,6) (6,6,2) (7,7,3) (8,8,2)
            L6 C 16 6
              L7 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,9,6) (6,6,2) (7,8,5)
            L6 H  (1,1,4) (2,2,4) (3,9,7) (4,4,4) (5,5,2) (6,6,2) (7,7,4) (8,8,3)
          L5 C 15 7
            L6 C 13 7
              L7 H  (1,1,4) (2,2,4) (3,7,7) (3,9,9) (4,4,3) (5,5,3) (6,6,2) (7,9,7) (8,8,3)
            L6 C 17 7
              L7 H  (1,1,4) (2,2,4) (3,9,7) (4,4,4) (5,5,4) (6,6,2) (7,7,2) (8,8,3)
            L6 C 10 7
              L7 H  (1,1,3) (2,2,4) (3,9,7) (4,4,4) (5,5,4) (6,6,2) (7,7,3) (8,8,3)
            L6 C 11 -5
              L7 R
            L6 C 18 -5
              L7 R
            L6 C 13 6
              L7 H  (1,1,4) (2,2,4) (3,7,7) (3,9,9) (4,5,6) (6,6,2) (7,9,7) (8,8,3)
            L6 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,4) (6,6,2) (7,7,1) (8,8,3) (9,9,3)
          L5 C 16 7
            L6 C 14 6
              L7 C 10 6
                L8 H  (1,1,3) (2,2,4) (3,9,7) (4,4,4) (5,6,6) (7,7,3) (8,8,2)
              L7 C 11 -5
                L8 R
              L7 C 18 -5
                L8 R
              L7 C 13 7
                L8 H  (1,1,4) (2,2,4) (3,9,9) (4,4,3) (5,5,3) (6,7,5) (8,8,2)
              L7 C 13 6
                L8 H  (1,1,4) (2,2,4) (3,7,7) (3,4,8) (4,7,6) (5,6,5) (8,8,2) (9,9,5)
              L7 H  (1,1,4) (2,2,4) (3,3,4) (4,9,6) (5,5,4) (6,6,3) (7,7,3) (8,8,2)
            L6 H  (1,1,4) (2,2,4) (3,3,4) (4,4,3) (5,9,8) (6,7,5) (8,8,2)
          L5 C 14 6
            L6 C 16 6
              L7 C 10 6
                L8 H  (1,1,3) (2,2,4) (3,9,7) (4,4,4) (5,6,6) (7,7,3) (8,8,3)
              L7 C 11 -5
                L8 R
              L7 C 18 -5
                L8 R
              L7 C 13 7
                L8 H  (1,1,4) (2,2,4) (3,9,9) (4,4,3) (5,6,4) (7,7,3) (8,8,3)
              L7 C 13 6
                L8 C 17 7
                  L9 H  (1,1,4) (2,2,4) (3,4,8) (5,5,3) (6,7,5) (8,8,3) (9,9,3)
                L8 C 36 6
                  L9 H  (1,1,4) (2,2,4) (3,4,8) (5,5,3) (6,9,6) (7,8,5)
                L8 C 15 6
                  L9 H  (1,1,4) (2,2,4) (3,4,8) (3,9,9) (4,7,6) (5,6,5) (7,8,5) (8,9,7)
                L8 H  (1,1,4) (2,2,4) (3,9,9) (4,4,4) (5,6,4) (7,7,3) (8,8,2)
              L7 H  (1,1,4) (2,2,4) (3,3,4) (4,9,6) (5,8,6) (6,6,3) (7,7,3)
            L6 H  (1,1,4) (2,2,4) (3,9,7) (4,4,4) (5,6,4) (7,7,4) (8,8,3)
          L5 C 12 -5
            L6 R
          L5 C 16 6
            L6 H  (1,1,4) (2,2,4) (3,3,4) (4,4,3) (5,6,6) (5,9,7) (6,9,8) (7,8,5)
          L5 H  (1,1,4) (2,2,4) (3,9,7) (4,4,3) (5,6,5) (7,7,4) (8,8,3)
        L4 C 9 -6
          L5 S 7 1 4 9882
        L4 C 14 7
          L5 H  (1,1,4) (2,2,4) (3,5,7) (4,4,3) (6,7,5) (8,9,7)
        L4 C 15 7
          L5 S 7 1 4 9886
        L4 C 10 6
          L5 C 13 7
            L6 H  (1,1,3) (2,2,3) (3,3,4) (4,4,2) (5,5,3) (6,6,4) (7,7,4) (8,8,3) (9,9,4)
          L5 C 16 7
            L6 S 7 1 5 9891
          L5 C 14 6
            L6 C 16 6
              L7 H  (1,1,3) (2,2,3) (3,3,4) (4,4,3) (5,5,4) (6,9,7) (7,7,3) (8,8,3)
            L6 C 25 -5
              L7 R
            L6 C 13 6
              L7 H  (1,1,3) (2,2,3) (3,3,4) (4,4,3) (5,5,3) (6,6,3) (7,7,4) (8,8,3) (9,9,4)
            L6 C 23 -5
              L7 R
            L6 C 15 6
              L7 H  (1,1,3) (2,2,3) (3,3,4) (4,4,3) (5,6,7) (5,7,7) (6,7,7) (8,8,3) (9,9,4)
            L6 H  (1,1,3) (2,2,3) (3,3,4) (4,4,3) (5,6,6) (7,7,4) (8,8,3) (9,9,4)
          L5 H  (1,1,3) (2,2,3) (3,3,4) (4,4,3) (5,5,4) (6,7,6) (8,8,3) (9,9,4)
        L4 C 11 -5
          L5 R
        L4 C 18 -5
          L5 S 7 1 4 9908
        L4 C 13 7
          L5 C 15 6
            L6 C 16 7
              L7 H  (1,1,4) (2,2,4) (3,3,5) (4,4,2) (5,5,3) (6,7,4) (8,8,2) (9,9,5)
            L6 C 16 6
              L7 H  (1,1,4) (2,2,4) (3,3,5) (4,4,2) (5,5,3) (6,7,5) (8,9,7)
            L6 H  (1,1,4) (2,2,4) (3,9,8) (4,4,2) (5,5,3) (6,7,6) (8,8,3)
          L5 C 17 7
            L6 H  (1,1,4) (2,2,4) (3,3,5) (4,4,2) (5,5,3) (6,7,6) (8,8,3) (9,9,3)
          L5 C 16 6
            L6 H  (1,1,4) (2,2,4) (3,3,5) (4,4,2) (5,6,5) (7,7,3) (8,8,2) (9,9,5)
          L5 H  (1,1,4) (2,2,4) (3,9,7) (4,4,2) (5,5,3) (6,6,3) (7,7,4) (8,8,3)
        L4 C 16 7
          L5 S 7 1 4 9922
        L4 C 14 6
          L5 C 16 6
            L6 C 12 7
              L7 H  (1,1,4) (2,2,4) (3,3,3) (4,4,3) (5,6,5) (7,7,3) (8,8,3) (9,9,5)
            L6 C 13 6
              L7 H  (1,1,4) (2,2,4) (3,4,7) (3,6,8) (4,5,5) (5,6,5) (7,7,3) (8,9,7)
            L6 H  (1,1,4) (2,2,4) (3,9,7) (4,4,3) (5,8,6) (6,6,3) (7,7,3)
          L5 C 25 -5
            L6 R
          L5 C 12 7
            L6 C 15 6
              L7 C 13 6
                L8 S 7 1 5 9931
              L7 C 23 -5
                L8 R
              L7 C 17 7
                L8 H  (1,1,4) (2,2,4) (3,3,3) (4,4,3) (5,5,3) (6,6,4) (7,7,3) (8,8,3) (9,9,3)
              L7 C 18 8
                L8 H  (1,1,4) (2,2,4) (3,3,3) (4,4,3) (5,5,3) (6,7,7) (8,8,3) (9,9,3)
              L7 C 17 6
                L8 H  (1,1,4) (2,2,4) (3,3,3) (4,4,3) (5,5,3) (6,6,4) (7,7,3) (8,8,3) (9,9,2)
              L7 C 11 7
                L8 H  (1,1,4) (2,2,4) (3,3,0) (4,4,3) (5,5,3) (6,6,4) (7,7,4) (8,8,3) (9,9,4)
              L7 C 18 7
                L8 C 21 6
                  L9 H  (1,1,4) (2,2,4) (3,3,2) (4,4,3) (5,5,3) (6,7,7) (8,8,3) (9,9,4)
                L8 C 30 -5
                  L9 R
                L8 C 24 6
                  L9 H  (1,1,4) (2,2,4) (3,3,3) (4,4,3) (5,5,2) (6,6,4) (7,7,3) (8,8,3) (9,9,4)
                L8 H  (1,1,4) (2,2,4) (3,3,3) (4,4,3) (5,5,3) (6,6,0) (7,7,4) (8,8,3) (9,9,4)
              L7 C 27 -5
                L8 R
              L7 C 36 -5
                L8 R
              L7 C 21 6
                L8 H  (1,1,4) (2,2,4) (3,3,2) (4,4,3) (5,5,3) (6,7,7) (8,8,3) (9,9,4)
              L7 C 30 -5
                L8 R
              L7 C 24 6
                L8 H  (1,1,4) (2,2,4) (3,3,3) (4,4,3) (5,5,2) (6,6,4) (7,7,3) (8,8,3) (9,9,4)
              L7 H  (1,1,4) (2,2,4) (3,3,3) (4,4,3) (5,5,3) (6,6,0) (7,7,4) (8,8,3) (9,9,4)
            L6 H  (1,1,4) (2,2,4) (3,3,3) (4,4,3) (5,6,5) (7,7,4) (8,8,3) (9,9,4)
          L5 C 13 6
            L6 C 15 6
              L7 S 7 1 5 9931
            L6 H  (1,1,4) (2,2,4) (3,9,8) (4,4,3) (5,6,4) (7,7,4) (8,8,3)
          L5 C 23 -5
            L6 R
          L5 C 15 6
            L6 C 17 7
              L7 S 7 1 5 9967
            L6 H  (1,1,4) (2,2,4) (3,9,6) (4,4,3) (5,6,7) (5,7,7) (6,7,7) (8,8,3)
          L5 C 25 -6
            L6 R
          L5 C 17 7
            L6 H  (1,1,4) (2,2,4) (3,7,7) (4,4,3) (5,6,6) (8,8,3) (9,9,3)
          L5 H  (1,1,4) (2,2,4) (3,9,6) (4,4,3) (5,6,6) (7,7,4) (8,8,3)
        L4 C 15 6
          L5 S 7 1 4 9982
        L4 C 23 -6
          L5 R
        L4 C 24 -5
          L5 R
        L4 C 25 -6
          L5 R
        L4 C 12 7
          L5 C 17 7
            L6 H  (1,1,4) (2,2,4) (3,3,3) (4,4,3) (5,5,4) (6,6,2) (7,7,4) (8,8,3) (9,9,3)
          L5 C 36 6
            L6 H  (1,1,4) (2,2,4) (3,3,3) (4,4,3) (5,9,7) (6,6,2) (7,7,4) (8,8,3)
          L5 C 17 6
            L6 H  (1,1,4) (2,2,4) (3,3,3) (4,4,3) (5,5,4) (6,6,2) (7,7,4) (8,8,3) (9,9,3)
          L5 H  (1,1,4) (2,2,4) (3,3,3) (4,4,3) (5,5,3) (6,6,2) (7,9,8) (8,8,3)
        L4 C 17 7
          L5 S 7 1 4 9998
        L4 C 21 6
          L5 C 36 6
            L6 H  (1,1,4) (2,2,4) (3,9,6) (4,4,3) (5,5,4) (6,6,2) (7,7,4) (8,8,3)
          L5 C 17 6
            L6 H  (1,1,4) (2,2,4) (3,7,7) (4,4,3) (5,5,4) (6,6,2) (8,8,3) (9,9,3)
          L5 H  (1,1,4) (2,2,4) (3,3,3) (4,4,3) (5,5,3) (6,6,2) (7,9,8) (8,8,3)
        L4 C 36 6
          L5 C 12 6
            L6 H  (1,1,4) (2,2,4) (3,3,3) (4,4,3) (5,9,7) (6,6,2) (7,7,4) (8,8,3)
          L5 H  (1,1,4) (2,2,4) (3,5,8) (4,4,3) (6,6,2) (7,7,3) (8,8,3) (9,9,3)
        L4 C 12 6
          L5 H  (1,1,4) (2,2,4) (3,5,6) (4,4,3) (6,6,2) (7,9,8) (8,8,3)
        L4 C 17 6
          L5 S 7 1 4 10012
        L4 H  (1,1,4) (2,2,4) (3,3,5) (4,4,2) (5,5,3) (6,6,2) (7,7,3) (8,8,2) (9,9,5)
      L3 C 6 8
        L4 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,3) (6,6,1) (7,8,5) (9,9,4)
      L3 C 8 8
        L4 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,4) (6,7,5) (8,8,1) (9,9,3)
      L3 C 6 7
        L4 C 8 7
          L5 C 3 8
            L6 H  (1,1,4) (2,2,4) (3,3,2) (4,4,3) (5,5,4) (6,6,4) (7,7,1) (8,8,4) (9,9,4)
          L5 C 7 8
            L6 H  (1,1,4) (2,2,4) (3,5,8) (4,4,4) (6,6,3) (7,7,0) (8,8,3) (9,9,4)
          L5 C 9 8
            L6 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,4) (6,6,4) (7,7,1) (8,8,3) (9,9,0)
          L5 C 5 8
            L6 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,1) (6,6,3) (7,7,1) (8,8,4) (9,9,4)
          L5 C 3 -6
            L6 C 7 -6
              L7 C 9 7
                L8 H  (1,9,7) (2,2,4) (3,5,8) (4,4,4) (6,6,4) (7,7,0) (8,8,3)
              L7 C 5 7
                L8 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,4) (6,6,3) (7,7,0) (8,8,4) (9,9,3)
              L7 C 14 7
                L8 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,3) (6,6,2) (7,7,0) (8,8,4) (9,9,3)
              L7 C 15 7
                L8 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,3) (6,6,2) (7,7,0) (8,8,4) (9,9,3)
              L7 C 16 7
                L8 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,3) (6,6,4) (7,7,0) (8,8,2) (9,9,3)
              L7 C 17 7
                L8 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,3) (6,6,4) (7,7,0) (8,8,2) (9,9,3)
              L7 C 24 6
                L8 H  (1,1,4) (2,2,4) (3,3,5) (4,6,7) (5,5,3) (7,7,0) (8,8,4) (9,9,3)
              L7 C 26 6
                L8 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,3) (6,6,4) (7,7,0) (8,9,6)
              L7 C 10 7
                L8 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,3) (6,6,4) (7,7,0) (8,8,4) (9,9,2)
              L7 C 11 -5
                L8 R
              L7 C 18 -5
                L8 R
              L7 C 33 6
                L8 H  (1,1,4) (2,2,4) (3,3,5) (4,6,7) (5,5,3) (7,7,0) (8,8,4) (9,9,3)
              L7 C 35 6
                L8 C 12 7
                  L9 C 10 6
                    L10 H  (1,1,3) (2,2,3) (3,3,3) (4,4,3) (5,5,2) (6,6,4) (7,7,0) (8,8,4) (9,9,2)
                  L9 H  (1,1,4) (2,2,4) (3,3,4) (4,4,3) (5,5,2) (6,6,4) (7,7,0) (8,8,4) (9,9,3)
                L8 C 13 7
                  L9 C 10 6
                    L10 C 16 6
                      L11 H  (1,1,3) (2,2,3) (3,3,4) (4,4,3) (5,5,1) (6,6,4) (7,7,0) (8,8,3) (9,9,2)
                    L10 H  (1,1,3) (2,2,3) (3,3,4) (4,4,3) (5,5,1) (6,6,4) (7,7,0) (8,8,4) (9,9,2)
                  L9 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,1) (6,6,4) (7,7,0) (8,8,4) (9,9,3)
                L8 C 10 6
                  L9 C 16 6
                    L10 C 12 6
                      L11 H  (1,1,3) (2,2,3) (3,3,4) (4,4,3) (5,5,2) (6,6,4) (7,7,0) (8,8,3) (9,9,2)
                    L10 H  (1,1,3) (2,2,3) (3,3,5) (4,4,4) (5,5,3) (6,6,4) (7,7,0) (8,8,3) (9,9,2)
                  L9 H  (1,1,3) (2,2,3) (3,3,5) (4,4,4) (5,5,3) (6,6,4) (7,7,0) (8,8,4) (9,9,2)
                L8 H  (1,1,4) (2,2,4) (3,4,8) (5,5,3) (6,6,4) (7,7,0) (8,8,4) (9,9,3)
              L7 C 12 7
                L8 C 10 6
                  L9 C 13 7
                    L10 H  (1,1,3) (2,2,3) (3,3,3) (4,4,2) (5,5,1) (6,6,4) (7,7,0) (8,8,4) (9,9,2)
                  L9 H  (1,1,3) (2,2,3) (3,3,3) (4,4,3) (5,5,2) (6,6,4) (7,7,0) (8,8,4) (9,9,2)
                L8 H  (1,1,4) (2,2,4) (3,3,4) (4,4,3) (5,5,2) (6,6,4) (7,7,0) (8,8,4) (9,9,3)
              L7 C 13 7
                L8 C 10 6
                  L9 H  (1,1,3) (2,2,3) (3,3,4) (4,4,3) (5,5,1) (6,6,4) (7,7,0) (8,8,4) (9,9,2)
                L8 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,1) (6,6,4) (7,7,0) (8,8,4) (9,9,3)
              L7 C 10 6
                L8 C 12 6
                  L9 H  (1,1,3) (2,2,3) (3,3,4) (4,4,3) (5,5,2) (6,6,4) (7,7,0) (8,8,4) (9,9,2)
                L8 H  (1,1,3) (2,2,3) (3,3,5) (4,4,4) (5,5,3) (6,6,4) (7,7,0) (8,8,4) (9,9,2)
              L7 H  (1,1,4) (2,2,4) (3,4,8) (5,5,3) (6,6,4) (7,7,0) (8,8,4) (9,9,3)
            L6 H  (1,9,7) (2,2,4) (3,5,8) (4,4,4) (6,6,3) (7,7,1) (8,8,3)
          L5 H  (1,1,4) (2,2,4) (3,4,7) (3,5,8) (4,5,6) (6,6,4) (7,7,1) (8,9,7)
        L4 C 9 8
          L5 H  (1,1,4) (2,2,4) (3,5,8) (4,4,4) (6,6,4) (7,7,3) (8,8,2) (9,9,1)
        L4 C 9 7
          L5 H  (1,9,7) (2,2,4) (3,5,8) (4,4,4) (6,8,5) (6,7,6) (7,8,4)
        L4 C 3 8
          L5 H  (1,1,4) (2,2,4) (3,3,2) (4,4,3) (5,6,7) (7,7,3) (8,9,7)
        L4 C 7 8
          L5 H  (1,1,4) (2,2,4) (3,5,8) (4,4,4) (6,6,3) (7,7,1) (8,8,2) (9,9,4)
        L4 C 5 8
          L5 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,1) (6,6,3) (7,7,3) (8,9,7)
        L4 C 3 -6
          L5 C 7 7
            L6 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,6,5) (7,7,3) (8,9,5)
          L5 C 5 7
            L6 H  (1,1,4) (2,2,4) (3,5,8) (4,4,3) (6,7,4) (8,9,7)
          L5 C 17 7
            L6 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,3) (6,8,5) (7,7,2) (9,9,3)
          L5 C 15 7
            L6 C 17 6
              L7 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,3) (6,6,2) (7,7,2) (8,9,6)
            L6 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,3) (6,6,2) (7,8,4) (9,9,4)
          L5 C 15 6
            L6 C 17 6
              L7 C 18 7
                L8 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,3) (6,6,4) (7,7,2) (8,9,4)
              L7 C 10 7
                L8 C 24 6
                  L9 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,3) (6,6,3) (7,7,2) (8,9,5)
                L8 C 18 6
                  L9 H  (1,7,5) (2,2,4) (3,3,5) (4,4,4) (5,5,3) (6,6,4) (8,9,5)
                L8 H  (1,1,4) (2,2,4) (3,3,4) (4,6,7) (5,5,2) (7,7,2) (8,8,3) (9,9,4)
              L7 C 11 -5
                L8 R
              L7 C 18 -5
                L8 R
              L7 C 27 -5
                L8 R
              L7 C 24 6
                L8 C 12 7
                  L9 C 16 7
                    L10 H  (1,1,4) (2,2,4) (3,3,4) (4,4,3) (5,5,2) (6,6,3) (7,7,0) (8,8,1) (9,9,4)
                  L9 H  (1,1,4) (2,2,4) (3,3,4) (4,4,3) (5,5,2) (6,6,3) (7,7,2) (8,8,3) (9,9,4)
                L8 C 13 7
                  L9 C 16 7
                    L10 C 10 6
                      L11 H  (1,1,3) (2,2,3) (3,3,4) (4,4,3) (5,5,1) (6,6,3) (7,7,0) (8,8,1) (9,9,3)
                    L10 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,1) (6,6,3) (7,7,0) (8,8,1) (9,9,4)
                  L9 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,1) (6,6,3) (7,7,2) (8,8,3) (9,9,4)
                L8 C 16 7
                  L9 C 10 6
                    L10 C 12 6
                      L11 H  (1,1,3) (2,2,3) (3,3,4) (4,4,4) (5,5,2) (6,6,3) (7,7,0) (8,8,1) (9,9,3)
                    L10 H  (1,1,3) (2,2,3) (3,3,5) (4,4,4) (5,5,3) (6,6,3) (7,7,0) (8,8,1) (9,9,3)
                  L9 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,3) (6,6,3) (7,7,0) (8,8,1) (9,9,4)
                L8 C 10 6
                  L9 C 12 6
                    L10 C 13 6
                      L11 H  (1,1,3) (2,2,3) (3,3,3) (4,4,4) (5,5,1) (6,6,3) (7,7,2) (8,8,3) (9,9,4)
                    L10 H  (1,1,3) (2,2,3) (3,3,4) (4,4,3) (5,5,2) (6,6,3) (7,7,2) (8,8,3) (9,9,4)
                  L9 H  (1,1,3) (2,2,3) (3,3,5) (4,4,4) (5,5,3) (6,6,3) (7,7,2) (8,8,3) (9,9,4)
                L8 H  (1,1,4) (2,2,4) (3,4,8) (5,5,3) (6,6,3) (7,7,1) (8,8,3) (9,9,4)
              L7 C 12 7
                L8 C 16 7
                  L9 C 10 6
                    L10 H  (1,1,3) (2,2,3) (3,3,3) (4,4,3) (5,5,2) (6,6,4) (7,7,0) (8,8,1) (9,9,3)
                  L9 H  (1,1,4) (2,2,4) (3,3,4) (4,4,3) (5,5,2) (6,6,4) (7,7,0) (8,8,1) (9,9,4)
                L8 H  (1,1,4) (2,2,4) (3,3,4) (4,4,3) (5,5,2) (6,6,4) (7,7,2) (8,8,3) (9,9,4)
              L7 C 13 7
                L8 C 16 7
                  L9 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,1) (6,6,4) (7,7,0) (8,8,1) (9,9,4)
                L8 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,1) (6,6,4) (7,7,2) (8,8,3) (9,9,4)
              L7 C 16 7
                L8 C 10 6
                  L9 H  (1,1,3) (2,2,3) (3,3,5) (4,4,4) (5,5,3) (6,6,4) (7,7,0) (8,8,1) (9,9,3)
                L8 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,3) (6,6,4) (7,7,0) (8,8,1) (9,9,4)
              L7 C 10 6
                L8 C 33 6
                  L9 H  (1,1,3) (2,2,3) (3,3,5) (4,4,4) (5,5,3) (6,6,3) (7,7,2) (8,8,3) (9,9,4)
                L8 H  (1,1,3) (2,2,3) (3,3,5) (4,4,4) (5,5,3) (6,6,4) (7,7,2) (8,8,2) (9,9,4)
              L7 H  (1,1,4) (2,2,4) (3,4,8) (5,5,3) (6,6,4) (7,7,1) (8,9,6)
            L6 C 16 7
              L7 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,3) (6,6,4) (7,7,0) (8,8,2) (9,9,4)
            L6 C 10 7
              L7 H  (1,5,6) (2,2,4) (3,9,8) (4,4,4) (6,6,4) (7,8,4)
            L6 C 11 -5
              L7 R
            L6 C 18 -5
              L7 R
            L6 C 16 6
              L7 C 24 6
                L8 C 12 7
                  L9 C 10 6
                    L10 H  (1,1,3) (2,2,3) (3,3,3) (4,4,3) (5,5,2) (6,6,3) (7,7,2) (8,8,3) (9,9,4)
                  L9 H  (1,1,4) (2,2,4) (3,3,4) (4,4,3) (5,5,2) (6,6,3) (7,7,2) (8,8,3) (9,9,4)
                L8 C 13 7
                  L9 C 10 6
                    L10 C 26 7
                      L11 H  (1,1,3) (2,2,3) (3,3,4) (4,4,3) (5,5,1) (6,6,3) (7,7,0) (8,8,3) (9,9,3)
                    L10 H  (1,1,3) (2,2,3) (3,3,4) (4,4,3) (5,5,1) (6,6,3) (7,7,2) (8,8,2) (9,9,4)
                  L9 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,1) (6,6,3) (7,7,2) (8,8,3) (9,9,4)
                L8 C 10 6
                  L9 C 12 6
                    L10 C 13 6
                      L11 H  (1,1,3) (2,2,3) (3,3,3) (4,4,4) (5,5,1) (6,6,3) (7,7,2) (8,8,3) (9,9,4)
                    L10 H  (1,1,3) (2,2,3) (3,3,4) (4,4,3) (5,5,2) (6,6,3) (7,7,2) (8,8,3) (9,9,4)
                  L9 H  (1,1,3) (2,2,3) (3,3,5) (4,4,4) (5,5,3) (6,6,3) (7,7,2) (8,8,3) (9,9,4)
                L8 H  (1,1,4) (2,2,4) (3,4,8) (5,5,3) (6,6,3) (7,7,2) (8,9,6)
              L7 C 12 7
                L8 C 10 6
                  L9 C 33 6
                    L10 H  (1,1,3) (2,2,3) (3,3,3) (4,4,3) (5,5,2) (6,6,3) (7,7,2) (8,8,3) (9,9,4)
                  L9 H  (1,1,3) (2,2,3) (3,3,3) (4,4,3) (5,5,2) (6,6,4) (7,7,2) (8,8,3) (9,9,4)
                L8 H  (1,1,4) (2,2,4) (3,3,4) (4,4,3) (5,5,2) (6,6,4) (7,7,2) (8,8,3) (9,9,4)
              L7 C 13 7
                L8 C 10 6
                  L9 H  (1,1,3) (2,2,3) (3,3,4) (4,4,3) (5,5,1) (6,6,4) (7,7,2) (8,8,3) (9,9,4)
                L8 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,1) (6,6,4) (7,7,2) (8,8,3) (9,9,4)
              L7 C 10 6
                L8 C 33 6
                  L9 H  (1,1,3) (2,2,3) (3,3,5) (4,4,4) (5,5,3) (6,6,3) (7,7,2) (8,8,3) (9,9,4)
                L8 H  (1,1,3) (2,2,3) (3,3,5) (4,4,4) (5,5,3) (6,6,4) (7,7,2) (8,9,5)
              L7 C 33 6
                L8 C 12 6
                  L9 H  (1,1,4) (2,2,4) (3,3,4) (4,4,4) (5,5,2) (6,6,3) (7,7,2) (8,8,3) (9,9,4)
                L8 H  (1,1,4) (2,2,4) (3,4,8) (5,5,3) (6,6,3) (7,7,2) (8,9,6)
              L7 C 12 6
                L8 C 13 6
                  L9 C 11 7
                    L10 H  (1,1,4) (2,2,4) (3,3,2) (4,4,4) (5,5,1) (6,6,4) (7,7,2) (8,8,3) (9,9,4)
                  L9 H  (1,1,4) (2,2,4) (3,3,4) (4,4,3) (5,5,1) (6,6,4) (7,7,2) (8,8,3) (9,9,4)
                L8 H  (1,1,4) (2,2,4) (3,3,3) (4,4,3) (5,5,2) (6,6,4) (7,7,2) (8,8,3) (9,9,4)
              L7 C 14 -5
                L8 R
              L7 C 21 -5
                L8 R
              L7 C 13 6
                L8 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,2) (6,6,4) (7,7,2) (8,9,6)
              L7 C 11 -6
                L8 R
              L7 C 23 -5
                L8 R
              L7 C 18 7
                L8 H  (1,1,4) (2,2,4) (3,3,4) (4,4,4) (5,5,3) (6,8,6) (7,7,2) (9,9,3)
              L7 H  (1,1,4) (2,2,4) (3,3,4) (4,4,4) (5,5,3) (6,6,4) (7,7,1) (8,8,2) (9,9,4)
            L6 C 26 -5
              L7 R
            L6 C 24 6
              L7 C 12 7
                L8 C 10 6
                  L9 C 13 7
                    L10 H  (1,1,3) (2,2,3) (3,3,3) (4,4,2) (5,5,1) (6,6,3) (7,7,2) (8,8,3) (9,9,4)
                  L9 H  (1,1,3) (2,2,3) (3,3,3) (4,4,3) (5,5,2) (6,6,3) (7,7,2) (8,8,3) (9,9,4)
                L8 H  (1,1,4) (2,2,4) (3,3,4) (4,4,3) (5,5,2) (6,6,3) (7,7,2) (8,8,3) (9,9,4)
              L7 C 13 7
                L8 C 10 6
                  L9 C 12 6
                    L10 H  (1,1,3) (2,2,3) (3,3,3) (4,4,3) (5,5,1) (6,6,3) (7,7,2) (8,8,3) (9,9,4)
                  L9 H  (1,1,3) (2,2,3) (3,3,4) (4,4,3) (5,5,1) (6,6,3) (7,7,2) (8,8,3) (9,9,4)
                L8 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,1) (6,6,3) (7,7,2) (8,8,3) (9,9,4)
              L7 C 10 6
                L8 C 12 6
                  L9 C 13 6
                    L10 H  (1,1,3) (2,2,3) (3,3,3) (4,4,4) (5,5,1) (6,6,3) (7,7,2) (8,8,3) (9,9,4)
                  L9 H  (1,1,3) (2,2,3) (3,3,4) (4,4,3) (5,5,2) (6,6,3) (7,7,2) (8,8,3) (9,9,4)
                L8 H  (1,1,3) (2,2,3) (3,3,5) (4,4,4) (5,5,3) (6,6,3) (7,7,2) (8,8,3) (9,9,4)
              L7 C 12 6
                L8 C 13 6
                  L9 C 11 7
                    L10 H  (1,1,4) (2,2,4) (3,3,2) (4,4,4) (5,5,1) (6,6,3) (7,7,2) (8,8,3) (9,9,4)
                  L9 H  (1,1,4) (2,2,4) (3,3,4) (4,4,3) (5,5,1) (6,6,3) (7,7,2) (8,8,3) (9,9,4)
                L8 H  (1,1,4) (2,2,4) (3,3,3) (4,4,3) (5,5,2) (6,6,3) (7,7,2) (8,8,3) (9,9,4)
              L7 C 21 -5
                L8 R
              L7 C 13 6
                L8 C 23 -5
                  L9 R
                L8 C 18 7
                  L9 C 14 6
                    L10 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,2) (6,6,1) (7,7,2) (8,8,3) (9,9,3)
                  L9 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,2) (6,6,3) (7,7,2) (8,8,3) (9,9,3)
                L8 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,2) (6,6,3) (7,7,1) (8,8,3) (9,9,4)
              L7 C 11 -6
                L8 R
              L7 C 23 -5
                L8 R
              L7 C 18 7
                L8 C 14 6
                  L9 C 26 7
                    L10 H  (1,1,4) (2,2,4) (3,3,4) (4,4,4) (5,5,3) (6,6,1) (7,7,1) (8,8,3) (9,9,2)
                  L9 H  (1,1,4) (2,2,4) (3,3,4) (4,4,4) (5,5,3) (6,6,1) (7,7,2) (8,8,2) (9,9,3)
                L8 H  (1,1,4) (2,2,4) (3,3,4) (4,4,4) (5,5,3) (6,6,3) (7,7,2) (8,8,3) (9,9,3)
              L7 H  (1,1,4) (2,2,4) (3,3,4) (4,4,4) (5,5,3) (6,6,3) (7,7,1) (8,8,3) (9,9,4)
            L6 C 12 7
              L7 H  (1,1,4) (2,2,4) (3,3,4) (4,4,3) (5,5,2) (6,6,4) (7,7,2) (8,8,3) (9,9,4)
            L6 C 13 7
              L7 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,1) (6,6,4) (7,7,2) (8,8,3) (9,9,4)
            L6 C 10 6
              L7 H  (1,1,3) (2,2,3) (3,3,5) (4,4,4) (5,5,3) (6,6,4) (7,7,2) (8,9,6)
            L6 C 12 6
              L7 H  (1,1,4) (2,2,4) (3,3,4) (4,6,7) (5,5,2) (7,7,2) (8,8,3) (9,9,4)
            L6 C 21 -5
              L7 R
            L6 C 13 6
              L7 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,2) (6,6,4) (7,9,5) (8,8,3)
            L6 C 11 -6
              L7 R
            L6 C 23 -5
              L7 R
            L6 C 33 6
              L7 H  (1,1,4) (2,2,4) (3,3,4) (4,4,4) (5,5,3) (6,6,3) (7,9,5) (8,8,3)
            L6 H  (1,1,4) (2,2,4) (3,3,4) (4,4,4) (5,5,3) (6,6,4) (7,8,4) (7,9,5) (8,9,6)
          L5 C 16 7
            L6 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,3) (6,6,4) (7,7,0) (8,8,2) (9,9,4)
          L5 C 17 6
            L6 C 18 7
              L7 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,3) (6,6,4) (7,7,2) (8,9,4)
            L6 C 14 7
              L7 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,3) (6,6,2) (7,7,2) (8,9,6)
            L6 C 24 6
              L7 C 10 7
                L8 H  (1,1,4) (2,2,4) (3,6,8) (4,4,4) (5,5,3) (7,7,2) (8,9,5)
              L7 C 11 -5
                L8 R
              L7 C 18 -5
                L8 R
              L7 C 27 -5
                L8 R
              L7 C 12 7
                L8 C 10 6
                  L9 C 16 6
                    L10 H  (1,1,3) (2,2,3) (3,3,3) (4,4,3) (5,5,2) (6,6,4) (7,7,1) (8,8,3) (9,9,3)
                  L9 H  (1,1,3) (2,2,3) (3,3,3) (4,4,3) (5,5,2) (6,6,4) (7,7,2) (8,8,3) (9,9,4)
                L8 H  (1,1,4) (2,2,4) (3,3,4) (4,4,3) (5,5,2) (6,6,4) (7,7,1) (8,8,3) (9,9,4)
              L7 C 13 7
                L8 C 10 6
                  L9 C 16 6
                    L10 H  (1,1,3) (2,2,3) (3,3,4) (4,4,3) (5,5,1) (6,6,4) (7,7,1) (8,8,3) (9,9,3)
                  L9 H  (1,1,3) (2,2,3) (3,3,4) (4,4,3) (5,5,1) (6,6,4) (7,7,2) (8,8,3) (9,9,4)
                L8 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,1) (6,6,4) (7,7,1) (8,8,3) (9,9,4)
              L7 C 10 6
                L8 C 12 6
                  L9 C 13 6
                    L10 H  (1,1,3) (2,2,3) (3,3,3) (4,4,4) (5,5,1) (6,6,4) (7,7,2) (8,8,3) (9,9,4)
                  L9 H  (1,1,3) (2,2,3) (3,3,4) (4,4,3) (5,5,2) (6,6,4) (7,7,2) (8,8,3) (9,9,4)
                L8 H  (1,1,3) (2,2,3) (3,6,8) (4,4,4) (5,5,3) (7,7,2) (8,8,3) (9,9,4)
              L7 H  (1,1,4) (2,2,4) (3,4,8) (5,5,3) (6,6,4) (7,7,1) (8,9,6)
            L6 C 10 7
              L7 H  (1,1,4) (2,2,4) (3,6,8) (4,4,4) (5,5,3) (7,7,2) (8,9,5)
            L6 C 11 -5
              L7 R
            L6 C 18 -5
              L7 R
            L6 C 27 -5
              L7 R
            L6 C 12 7
              L7 C 10 6
                L8 C 14 6
                  L9 H  (1,1,3) (2,2,3) (3,3,3) (4,4,3) (5,5,2) (6,6,4) (7,7,2) (8,8,3) (9,9,4)
                L8 H  (1,1,3) (2,2,3) (3,3,3) (4,4,3) (5,5,2) (6,6,4) (7,7,2) (8,8,3) (9,9,4)
              L7 H  (1,1,4) (2,2,4) (3,3,4) (4,4,3) (5,5,2) (6,6,4) (7,7,1) (8,8,3) (9,9,4)
            L6 C 13 7
              L7 C 10 6
                L8 H  (1,1,3) (2,2,3) (3,3,4) (4,4,3) (5,5,1) (6,6,4) (7,7,2) (8,8,3) (9,9,4)
              L7 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,1) (6,6,4) (7,7,1) (8,8,3) (9,9,4)
            L6 C 10 6
              L7 C 14 6
                L8 H  (1,1,3) (2,2,3) (3,6,8) (4,4,4) (5,5,3) (7,7,2) (8,8,3) (9,9,4)
              L7 H  (1,1,3) (2,2,3) (3,6,8) (4,4,4) (5,5,3) (7,7,2) (8,8,3) (9,9,4)
            L6 H  (1,1,4) (2,2,4) (3,4,8) (5,5,3) (6,6,4) (7,7,1) (8,9,6)
          L5 C 16 6
            L6 H  (1,1,4) (2,2,4) (3,3,5) (4,6,7) (5,5,3) (7,8,3) (9,9,4)
          L5 C 25 -5
            L6 R
          L5 C 26 -5
            L6 R
          L5 C 14 7
            L6 C 10 7
              L7 H  (1,1,4) (2,2,4) (3,9,8) (4,4,4) (5,5,3) (6,6,2) (7,7,2) (8,8,3)
            L6 C 11 -5
              L7 R
            L6 C 18 -5
              L7 R
            L6 C 12 7
              L7 H  (1,1,4) (2,2,4) (3,3,4) (4,4,3) (5,5,2) (6,6,2) (7,7,2) (8,8,3) (9,9,4)
            L6 C 13 7
              L7 C 10 6
                L8 H  (1,1,3) (2,2,3) (3,3,4) (4,4,3) (5,5,1) (6,6,2) (7,7,2) (8,8,3) (9,9,4)
              L7 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,1) (6,6,2) (7,7,2) (8,8,3) (9,9,4)
            L6 C 10 6
              L7 C 12 6
                L8 H  (1,1,3) (2,2,3) (3,3,4) (4,4,4) (5,5,2) (6,6,2) (7,7,2) (8,8,3) (9,9,4)
              L7 H  (1,1,3) (2,2,3) (3,3,5) (4,4,4) (5,5,3) (6,6,2) (7,7,2) (8,8,3) (9,9,4)
            L6 H  (1,1,4) (2,2,4) (3,4,8) (5,5,3) (6,6,2) (7,7,2) (8,8,3) (9,9,4)
          L5 C 24 6
            L6 C 10 7
              L7 H  (1,5,6) (2,2,4) (3,6,8) (3,9,8) (4,4,4) (6,9,7) (7,7,2) (8,8,3)
            L6 C 11 -5
              L7 R
            L6 C 18 -5
              L7 R
            L6 C 12 7
              L7 H  (1,1,4) (2,2,4) (3,3,4) (4,4,3) (5,5,2) (6,6,4) (7,7,2) (8,8,3) (9,9,4)
            L6 C 13 7
              L7 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,1) (6,6,4) (7,7,2) (8,8,3) (9,9,4)
            L6 C 10 6
              L7 H  (1,1,3) (2,2,3) (3,6,8) (4,4,4) (5,5,3) (7,7,2) (8,8,3) (9,9,4)
            L6 H  (1,1,4) (2,2,4) (3,5,7) (3,4,8) (4,9,8) (5,6,6) (6,7,5) (7,9,5) (8,8,3)
          L5 C 10 7
            L6 H  (1,5,6) (2,2,4) (3,9,8) (4,6,7) (7,7,2) (8,8,3)
          L5 C 11 -5
            L6 R
          L5 C 18 -5
            L6 R
          L5 C 12 7
            L6 H  (1,1,4) (2,2,4) (3,3,4) (4,4,3) (5,5,2) (6,6,4) (7,7,2) (8,8,3) (9,9,4)
          L5 C 13 7
            L6 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,1) (6,6,4) (7,7,2) (8,8,3) (9,9,4)
          L5 C 10 6
            L6 H  (1,1,3) (2,2,3) (3,6,8) (4,4,4) (5,5,3) (7,7,2) (8,8,3) (9,9,4)
          L5 H  (1,1,4) (2,2,4) (3,4,8) (5,6,6) (7,9,5) (8,8,3)
        L4 C 7 7
          L5 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,6,5) (7,7,3) (8,8,2) (9,9,4)
        L4 C 5 7
          L5 H  (1,1,4) (2,2,4) (3,5,8) (4,4,2) (6,6,3) (7,7,2) (8,9,7)
        L4 C 17 7
          L5 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,3) (6,6,4) (7,7,2) (8,8,2) (9,9,3)
        L4 C 15 7
          L5 H  (1,1,4) (2,2,4) (3,8,8) (4,4,3) (5,5,3) (6,6,2) (7,7,2) (9,9,4)
        L4 C 15 6
          L5 C 17 6
            L6 H  (1,1,4) (2,2,4) (3,5,7) (4,4,3) (6,6,4) (7,7,2) (8,9,6)
          L5 H  (1,1,4) (2,2,4) (3,3,4) (4,4,3) (5,5,3) (6,6,4) (7,8,4) (9,9,4)
        L4 H  (1,1,4) (2,2,4) (3,4,7) (5,6,6) (7,7,2) (8,8,3) (9,9,4)
      L3 C 8 7
        L4 C 5 8
          L5 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,1) (6,6,2) (7,7,3) (8,8,4) (9,9,4)
        L4 C 5 7
          L5 H  (1,9,7) (2,2,4) (3,5,8) (4,4,3) (6,6,2) (7,8,6)
        L4 C 3 8
          L5 H  (1,1,4) (2,2,4) (3,3,2) (4,4,3) (5,6,7) (7,7,3) (8,9,7)
        L4 C 7 8
          L5 H  (1,9,7) (2,2,4) (3,3,5) (4,4,4) (5,5,4) (6,6,2) (7,7,1) (8,8,3)
        L4 C 9 8
          L5 H  (1,1,4) (2,2,4) (3,6,8) (4,4,4) (5,5,4) (7,7,3) (8,8,3) (9,9,0)
        L4 C 3 -6
          L5 C 7 7
            L6 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,7,6) (6,6,2) (8,9,5)
          L5 C 9 7
            L6 C 14 7
              L7 H  (1,9,7) (2,2,4) (3,3,5) (4,4,4) (5,5,3) (6,6,2) (7,7,2) (8,8,3)
            L6 C 15 7
              L7 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,4) (6,6,2) (7,7,0) (8,8,3) (9,9,4)
            L6 C 14 6
              L7 H  (1,9,7) (2,2,4) (3,3,5) (4,7,5) (5,6,6) (8,8,3)
            L6 H  (1,9,7) (2,2,4) (3,3,4) (4,4,3) (5,5,4) (6,6,3) (7,7,2) (8,8,3)
          L5 C 14 7
            L6 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,3) (6,8,5) (7,7,2) (9,9,3)
          L5 C 16 7
            L6 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,6,6) (7,7,2) (8,8,2) (9,9,3)
          L5 C 15 7
            L6 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,4) (6,6,2) (7,7,0) (8,8,4) (9,9,3)
          L5 C 16 6
            L6 C 14 6
              L7 C 13 7
                L8 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,3) (6,8,6) (7,7,2) (9,9,3)
              L7 C 13 6
                L8 H  (1,1,4) (2,2,4) (3,4,8) (5,6,5) (7,7,2) (8,8,4) (9,9,3)
              L7 H  (1,1,4) (2,2,4) (3,9,7) (4,7,5) (4,5,8) (5,6,6) (6,7,4) (8,8,4)
            L6 H  (1,1,4) (2,2,4) (3,3,4) (4,4,3) (5,6,6) (7,7,2) (8,8,4) (9,9,3)
          L5 C 14 6
            L6 C 13 7
              L7 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,3) (6,8,6) (7,7,2) (9,9,3)
            L6 C 17 7
              L7 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,6,6) (7,7,2) (8,8,2) (9,9,3)
            L6 C 13 6
              L7 H  (1,1,4) (2,2,4) (3,4,8) (5,6,5) (7,7,2) (8,8,4) (9,9,3)
            L6 H  (1,1,4) (2,2,4) (3,9,7) (4,7,5) (4,5,8) (5,6,6) (6,7,4) (8,8,4)
          L5 C 12 -5
            L6 R
          L5 C 15 6
            L6 H  (1,1,4) (2,2,4) (3,3,4) (4,4,3) (5,5,4) (6,8,6) (7,7,2) (9,9,3)
          L5 C 24 -5
            L6 R
          L5 C 25 -5
            L6 R
          L5 C 17 7
            L6 H  (1,1,4) (2,2,4) (3,3,4) (4,4,3) (5,5,4) (6,6,3) (7,7,2) (8,8,2) (9,9,3)
          L5 C 26 6
            L6 H  (1,1,4) (2,2,4) (3,3,4) (4,4,3) (5,5,4) (6,6,3) (7,7,2) (8,9,6)
          L5 C 10 7
            L6 H  (1,1,4) (2,2,4) (3,3,4) (4,4,3) (5,5,4) (6,6,3) (7,7,2) (8,8,4) (9,9,2)
          L5 C 11 -5
            L6 R
          L5 C 18 -5
            L6 R
          L5 C 13 6
            L6 H  (1,1,4) (2,2,4) (3,3,4) (4,4,3) (5,5,3) (6,6,3) (7,7,2) (8,8,4) (9,9,3)
          L5 H  (1,1,4) (2,2,4) (3,3,4) (4,4,3) (5,5,4) (6,8,6) (7,7,2) (9,9,3)
        L4 C 7 7
          L5 H  (1,1,4) (2,9,7) (3,5,8) (4,4,3) (6,6,2) (7,7,3) (8,8,3)
        L4 C 9 7
          L5 H  (1,1,4) (2,9,7) (3,5,8) (3,6,8) (4,4,3) (5,6,7) (7,7,2) (8,8,3)
        L4 C 14 7
          L5 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,3) (6,6,2) (7,7,2) (8,8,4) (9,9,3)
        L4 C 16 7
          L5 H  (1,1,4) (2,2,4) (3,6,8) (4,4,3) (5,5,4) (7,7,2) (8,8,2) (9,9,3)
        L4 C 13 7
          L5 H  (1,1,4) (2,2,4) (3,3,5) (4,4,2) (5,5,3) (6,6,3) (7,7,2) (8,8,4) (9,9,3)
        L4 C 15 7
          L5 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,4) (6,6,2) (7,7,0) (8,8,4) (9,9,3)
        L4 C 16 6
          L5 C 14 6
            L6 H  (1,1,4) (2,2,4) (3,4,7) (5,6,6) (7,7,2) (8,8,4) (9,9,3)
          L5 H  (1,1,4) (2,2,4) (3,5,8) (4,4,3) (6,8,6) (7,7,2) (9,9,3)
        L4 C 14 6
          L5 H  (1,1,4) (2,2,4) (3,4,7) (3,5,8) (4,6,6) (5,6,6) (7,7,2) (8,8,4) (9,9,3)
        L4 H  (1,1,4) (2,2,4) (3,5,8) (4,4,3) (6,8,6) (7,7,2) (9,9,3)
      L3 C 9 8
        L4 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,4) (6,7,6) (8,8,2) (9,9,1)
      L3 C 5 8
        L4 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,1) (6,6,2) (7,7,4) (8,9,7)
      L3 C 7 8
        L4 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,4) (6,6,2) (7,7,1) (8,8,2) (9,9,4)
      L3 C 9 7
        L4 C 5 7
          L5 H  (1,9,7) (2,2,4) (3,5,8) (4,4,3) (6,6,2) (7,7,4) (8,8,2)
        L4 C 3 8
          L5 H  (1,1,4) (2,2,4) (3,3,2) (4,4,3) (5,5,4) (6,7,6) (8,8,2) (9,9,4)
        L4 C 7 7
          L5 H  (1,9,7) (2,2,4) (3,3,5) (4,4,4) (5,5,4) (6,6,2) (7,7,4) (8,8,0)
        L4 C 3 -6
          L5 C 14 7
            L6 H  (1,9,7) (2,2,4) (3,3,5) (4,4,4) (5,5,3) (6,6,2) (7,7,3) (8,8,2)
          L5 C 15 7
            L6 H  (1,9,7) (2,2,4) (3,3,5) (4,4,4) (5,5,4) (6,6,2) (7,7,2) (8,8,2)
          L5 C 17 7
            L6 C 15 6
              L7 H  (1,9,6) (2,2,4) (3,3,5) (4,4,4) (5,6,6) (7,7,3) (8,8,2)
            L6 H  (1,9,6) (2,2,4) (3,5,8) (3,6,8) (4,4,4) (5,6,7) (7,7,3) (8,8,2)
          L5 C 15 6
            L6 H  (1,9,7) (2,2,4) (3,3,5) (4,4,4) (5,6,6) (7,8,4)
          L5 C 17 6
            L6 C 13 7
              L7 H  (1,1,4) (2,2,4) (3,9,8) (4,4,3) (5,5,3) (6,6,3) (7,7,3) (8,8,2)
            L6 C 14 6
              L7 H  (1,9,7) (2,2,4) (3,3,5) (4,4,4) (5,6,6) (7,8,4)
            L6 H  (1,9,7) (2,2,4) (3,3,4) (4,4,3) (5,5,4) (6,6,3) (7,7,3) (8,8,2)
          L5 C 13 7
            L6 H  (1,1,4) (2,2,4) (3,9,8) (4,4,3) (5,5,3) (6,6,3) (7,7,3) (8,8,2)
          L5 C 16 7
            L6 H  (1,1,4) (2,2,4) (3,6,8) (4,4,4) (5,5,4) (7,7,2) (8,8,0) (9,9,4)
          L5 C 14 6
            L6 C 16 6
              L7 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,6,6) (7,8,3) (9,9,4)
            L6 C 25 -5
              L7 R
            L6 C 26 -5
              L7 R
            L6 C 18 7
              L7 H  (1,1,4) (2,2,4) (3,5,8) (4,4,4) (6,6,3) (7,7,3) (8,8,2) (9,9,2)
            L6 C 13 6
              L7 H  (1,9,7) (2,2,4) (3,4,8) (5,5,3) (6,6,3) (7,7,3) (8,8,2)
            L6 H  (1,9,7) (2,2,4) (3,5,8) (4,4,4) (6,8,4) (7,7,3)
          L5 H  (1,9,7) (2,2,4) (3,3,4) (4,4,3) (5,5,4) (6,6,3) (7,7,3) (8,8,2)
        L4 H  (1,1,4) (2,9,7) (3,5,8) (4,4,3) (6,7,6) (8,8,2)
      L3 C 5 7
        L4 C 3 8
          L5 H  (1,1,4) (2,2,4) (3,3,2) (4,4,2) (5,5,4) (6,6,2) (7,7,4) (8,8,4) (9,9,4)
        L4 C 7 7
          L5 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,4) (6,6,0) (7,7,4) (8,8,2) (9,9,4)
        L4 C 3 -6
          L5 C 16 7
            L6 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,4) (6,6,2) (7,7,2) (8,8,2) (9,9,4)
          L5 C 17 7
            L6 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,4) (6,6,2) (7,7,3) (8,8,2) (9,9,3)
          L5 C 14 7
            L6 H  (1,1,4) (2,2,4) (3,5,7) (4,4,3) (6,6,2) (7,7,3) (8,9,7)
          L5 C 16 6
            L6 H  (1,1,4) (2,2,4) (3,5,8) (4,4,3) (6,6,2) (7,8,5) (9,9,4)
          L5 C 13 7
            L6 H  (1,1,4) (2,2,4) (3,8,8) (4,4,3) (5,6,4) (7,7,3) (9,9,4)
          L5 C 14 6
            L6 H  (1,1,4) (2,2,4) (3,5,8) (4,4,3) (6,7,4) (8,9,7)
          L5 C 15 7
            L6 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,4) (6,6,0) (7,7,2) (8,8,4) (9,9,4)
          L5 C 18 7
            L6 H  (1,1,4) (2,2,4) (3,5,8) (4,4,3) (6,6,2) (7,7,3) (8,8,3) (9,9,3)
          L5 C 17 6
            L6 H  (1,1,4) (2,2,4) (3,5,8) (4,4,3) (6,6,2) (7,7,3) (8,9,6)
          L5 H  (1,1,4) (2,2,4) (3,5,8) (4,4,3) (6,6,2) (7,8,5) (9,9,4)
        L4 H  (1,1,4) (2,2,4) (3,5,8) (4,4,2) (6,6,2) (7,8,6) (9,9,4)
      L3 C 3 8
        L4 H  (1,1,4) (2,2,4) (3,3,2) (4,4,3) (5,5,4) (6,7,6) (6,8,7) (7,8,6) (9,9,4)
      L3 C 7 7
        L4 C 3 -6
          L5 C 15 7
            L6 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,4) (6,6,2) (7,7,2) (8,9,5)
          L5 C 16 7
            L6 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,4) (6,6,2) (7,7,2) (8,9,5)
          L5 C 14 7
            L6 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,3) (6,6,0) (7,7,4) (8,8,2) (9,9,4)
          L5 C 15 6
            L6 C 17 7
              L7 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,4) (6,6,2) (7,7,4) (8,8,0) (9,9,3)
            L6 C 13 7
              L7 H  (1,1,4) (2,2,4) (3,5,7) (4,4,3) (6,6,2) (7,7,4) (8,8,2) (9,9,4)
            L6 C 18 7
              L7 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,7,7) (6,6,2) (8,9,4)
            L6 C 17 6
              L7 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,7,7) (6,6,2) (8,9,4)
            L6 C 27 -6
              L7 R
            L6 C 13 6
              L7 H  (1,1,4) (2,2,4) (3,4,8) (5,5,3) (6,6,2) (7,7,4) (8,8,1) (9,9,4)
            L6 H  (1,3,8) (2,2,4) (4,4,4) (5,7,7) (6,6,2) (8,8,1) (9,9,4)
          L5 C 17 7
            L6 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,4) (6,6,2) (7,7,4) (8,8,0) (9,9,3)
          L5 C 13 7
            L6 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,7,6) (6,6,2) (8,8,2) (9,9,4)
          L5 C 18 7
            L6 H  (1,1,4) (2,2,4) (3,5,8) (4,4,4) (6,6,2) (7,9,6) (8,8,2)
          L5 C 16 6
            L6 C 14 6
              L7 C 18 6
                L8 C 13 6
                  L9 H  (1,1,4) (2,2,4) (3,5,7) (3,4,8) (4,5,6) (6,6,2) (7,7,4) (8,8,2) (9,9,4)
                L8 C 23 -5
                  L9 R
                L8 C 10 7
                  L9 H  (1,1,4) (2,2,4) (3,5,8) (4,4,4) (6,6,2) (7,9,6) (8,8,2)
                L8 H  (1,1,4) (2,3,8) (4,4,4) (5,7,7) (6,6,2) (8,8,1) (9,9,4)
              L7 H  (1,1,4) (2,2,4) (3,3,4) (4,4,4) (5,5,3) (6,6,2) (7,9,7) (8,8,2)
            L6 H  (1,1,4) (2,2,4) (3,3,4) (4,4,3) (5,5,4) (6,6,1) (7,7,4) (8,8,2) (9,9,4)
          L5 C 14 6
            L6 C 17 6
              L7 H  (1,1,4) (2,2,4) (3,5,8) (4,4,4) (6,6,2) (7,7,4) (8,9,4)
            L6 C 26 -5
              L7 R
            L6 C 27 -6
              L7 R
            L6 C 13 6
              L7 H  (1,1,4) (2,2,4) (3,4,8) (5,5,3) (6,6,2) (7,7,4) (8,8,1) (9,9,4)
            L6 H  (1,3,8) (2,2,4) (4,4,4) (5,7,7) (6,6,2) (8,8,1) (9,9,4)
          L5 H  (1,1,4) (2,2,4) (3,3,4) (4,4,3) (5,5,4) (6,6,1) (7,7,4) (8,8,2) (9,9,4)
        L4 H  (1,1,4) (2,2,4) (3,5,8) (4,4,3) (6,6,2) (7,7,4) (8,9,5)
      L3 C 3 -6
        L4 R
      L3 C 14 7
        L4 H  (1,1,4) (2,2,4) (3,5,7) (4,4,3) (6,6,2) (7,7,3) (8,9,7)
      L3 C 15 7
        L4 H  (1,1,4) (2,2,4) (3,5,8) (4,4,3) (6,6,2) (7,7,2) (8,9,7)
      L3 C 16 7
        L4 H  (1,1,4) (2,2,4) (3,5,8) (3,6,8) (4,4,3) (5,6,7) (7,7,2) (8,8,2) (9,9,4)
      L3 C 17 7
        L4 H  (1,1,4) (2,2,4) (3,5,8) (3,6,8) (4,4,3) (5,6,7) (7,7,3) (8,8,2) (9,9,3)
      L3 C 13 7
        L4 C 15 6
          L5 H  (1,1,4) (2,2,4) (3,8,8) (4,4,2) (5,5,3) (6,7,5) (9,9,4)
        L4 C 17 6
          L5 H  (1,1,4) (2,2,4) (3,3,5) (4,4,2) (5,5,3) (6,6,3) (7,7,3) (8,9,6)
        L4 H  (1,1,4) (2,2,4) (3,3,4) (4,4,2) (5,5,3) (6,6,3) (7,7,3) (8,8,3) (9,9,4)
      L3 C 15 6
        L4 C 17 6
          L5 H  (1,1,4) (2,2,4) (3,5,8) (4,4,3) (6,7,5) (8,9,6)
        L4 C 13 6
          L5 H  (1,1,4) (2,3,7) (4,4,3) (5,5,3) (6,6,3) (7,8,6) (9,9,4)
        L4 C 23 -5
          L5 R
        L4 C 10 6
          L5 H  (1,1,4) (2,2,3) (3,3,4) (4,4,3) (5,5,4) (6,7,5) (8,8,3) (9,9,4)
        L4 H  (1,1,4) (2,2,4) (3,9,7) (4,4,3) (5,5,4) (6,7,5) (8,8,3)
      L3 C 17 6
        L4 C 13 6
          L5 H  (1,1,4) (2,2,4) (3,4,7) (3,6,8) (4,7,6) (5,5,3) (6,7,6) (8,9,6)
        L4 C 23 -5
          L5 R
        L4 C 10 6
          L5 H  (1,1,4) (2,2,3) (3,3,4) (4,4,3) (5,5,4) (6,6,3) (7,7,3) (8,9,5)
        L4 C 11 -5
          L5 R
        L4 C 18 -5
          L5 R
        L4 C 14 6
          L5 H  (1,1,4) (2,2,4) (3,9,7) (4,4,3) (5,8,6) (6,6,3) (7,7,3)
        L4 C 23 -6
          L5 R
        L4 C 24 -5
          L5 R
        L4 C 16 6
          L5 H  (1,1,4) (2,2,4) (3,3,4) (4,4,3) (5,5,4) (6,6,3) (7,8,4) (9,9,4)
        L4 C 25 -5
          L5 R
        L4 C 12 7
          L5 H  (1,1,4) (2,2,4) (3,3,3) (4,4,3) (5,5,4) (6,6,3) (7,7,3) (8,8,3) (9,9,3)
        L4 C 18 7
          L5 H  (1,1,4) (2,2,4) (3,3,4) (4,4,3) (5,5,4) (6,6,3) (7,7,3) (8,9,4)
        L4 H  (1,1,4) (2,2,4) (3,3,2) (4,4,3) (5,5,4) (6,6,3) (7,7,3) (8,8,3) (9,9,3)
      L3 H  (1,1,4) (2,2,4) (3,3,4) (4,4,3) (5,6,7) (7,8,4) (9,9,4)
    L2 C 8 -5
      L3 S 7 1 2 10688
    L2 C 5 -5
      L3 C 6 -5
        L4 C 7 -5
          L5 S 2 1 2 5392
        L4 C 8 8
          L5 H  (1,1,4) (2,2,4) (3,4,6) (5,5,4) (6,6,4) (7,7,3) (8,8,1) (9,9,3)
        L4 C 8 7
          L5 C 3 8
            L6 H  (1,1,4) (2,2,4) (3,3,1) (4,4,3) (5,5,4) (6,7,7) (8,9,7)
          L5 C 4 8
            L6 S 3 1 5 10699
          L5 C 3 7
            L6 C 4 7
              L7 C 7 8
                L8 H  (1,1,4) (2,2,4) (3,3,4) (4,6,7) (5,5,4) (7,7,0) (8,8,3) (9,9,4)
              L7 C 9 8
                L8 S 3 1 7 10705
              L7 C 7 -6
                L8 C 9 7
                  L9 H  (1,1,4) (2,9,7) (3,4,6) (5,5,4) (6,6,4) (7,8,5)
                L8 C 16 7
                  L9 H  (1,1,4) (2,2,4) (3,4,6) (5,5,4) (6,6,4) (7,7,3) (8,8,2) (9,9,3)
                L8 C 17 7
                  L9 S 3 1 8 10712
                L8 C 26 6
                  L9 C 12 6
                    L10 C 10 6
                      L11 H  (1,1,4) (2,2,3) (3,4,6) (5,5,4) (6,6,4) (7,7,3) (8,8,4) (9,9,2)
                    L10 H  (1,1,4) (2,2,4) (3,4,5) (5,5,4) (6,6,4) (7,7,3) (8,9,6)
                  L9 C 10 7
                    L10 H  (1,1,4) (2,2,3) (3,4,6) (5,5,4) (6,6,4) (7,7,3) (8,8,4) (9,9,2)
                  L9 H  (1,1,4) (2,2,4) (3,4,5) (5,5,4) (6,6,4) (7,7,3) (8,9,6)
                L8 C 12 6
                  L9 C 10 6
                    L10 H  (1,1,4) (2,2,3) (3,4,6) (5,5,4) (6,6,4) (7,7,3) (8,8,4) (9,9,2)
                  L9 C 14 6
                    L10 S 3 1 9 10725
                  L9 H  (1,1,4) (2,2,4) (3,4,4) (5,5,4) (6,6,4) (7,7,3) (8,8,4) (9,9,3)
                L8 C 35 6
                  L9 C 10 7
                    L10 H  (1,1,4) (2,2,3) (3,4,6) (5,5,4) (6,6,4) (7,7,3) (8,8,4) (9,9,2)
                  L9 H  (1,1,4) (2,2,4) (3,4,5) (5,5,4) (6,6,4) (7,8,6) (9,9,3)
                L8 C 10 7
                  L9 H  (1,1,4) (2,2,3) (3,4,6) (5,5,4) (6,6,4) (7,7,3) (8,8,4) (9,9,2)
                L8 H  (1,1,4) (2,2,4) (3,4,5) (5,5,4) (6,6,4) (7,9,5) (8,8,4)
              L7 H  (1,1,4) (2,2,4) (3,4,6) (5,5,4) (6,7,7) (8,9,5)
            L6 C 7 8
              L7 H  (1,1,4) (2,2,4) (3,3,4) (4,4,3) (5,5,4) (6,6,4) (7,7,0) (8,8,3) (9,9,4)
            L6 C 9 8
              L7 H  (1,1,4) (2,2,4) (3,3,4) (4,4,3) (5,5,4) (6,6,4) (7,7,4) (8,8,3) (9,9,0)
            L6 C 7 -6
              L7 C 9 7
                L8 H  (1,3,7) (2,9,7) (4,4,3) (5,5,4) (6,6,4) (7,8,5)
              L7 C 11 7
                L8 H  (1,1,4) (2,2,4) (3,4,4) (5,5,4) (6,6,4) (7,7,3) (8,8,4) (9,9,3)
              L7 C 21 6
                L8 C 16 7
                  L9 H  (1,1,4) (2,3,7) (4,4,3) (5,5,4) (6,6,4) (7,7,3) (8,8,2) (9,9,3)
                L8 C 17 7
                  L9 H  (1,1,4) (2,3,7) (4,4,3) (5,5,4) (6,6,4) (7,7,3) (8,8,2) (9,9,3)
                L8 C 26 6
                  L9 H  (1,1,4) (2,2,4) (3,4,5) (5,5,4) (6,6,4) (7,7,3) (8,9,6)
                L8 C 12 7
                  L9 H  (1,1,4) (2,2,4) (3,3,1) (4,4,3) (5,5,4) (6,6,4) (7,7,3) (8,8,4) (9,9,3)
                L8 C 14 7
                  L9 H  (1,1,4) (2,2,4) (3,5,7) (4,4,2) (6,6,4) (7,7,2) (8,8,4) (9,9,3)
                L8 C 13 -5
                  L9 R
                L8 C 15 -5
                  L9 R
                L8 C 35 6
                  L9 H  (1,1,4) (2,2,4) (3,4,5) (5,5,4) (6,6,4) (7,8,6) (9,9,3)
                L8 H  (1,1,4) (2,2,4) (3,4,5) (5,5,4) (6,6,4) (7,9,5) (8,8,4)
              L7 C 16 7
                L8 H  (1,1,4) (2,3,7) (4,4,3) (5,5,4) (6,6,4) (7,7,3) (8,8,2) (9,9,3)
              L7 C 17 7
                L8 H  (1,1,4) (2,3,7) (4,4,3) (5,5,4) (6,6,4) (7,7,3) (8,8,2) (9,9,3)
              L7 C 26 6
                L8 H  (1,1,4) (2,4,6) (2,3,7) (3,4,6) (5,5,4) (6,6,4) (7,7,3) (8,9,6)
              L7 C 12 7
                L8 H  (1,1,4) (2,4,6) (3,9,5) (5,5,4) (6,6,4) (7,7,3) (8,8,4)
              L7 C 30 -5
                L8 R
              L7 C 14 7
                L8 H  (1,1,4) (2,3,7) (4,4,2) (5,5,4) (6,6,4) (7,7,2) (8,8,4) (9,9,3)
              L7 C 13 -5
                L8 R
              L7 C 15 -5
                L8 R
              L7 C 35 6
                L8 H  (1,1,4) (2,4,6) (2,3,7) (3,4,6) (5,5,4) (6,6,4) (7,8,6) (9,9,3)
              L7 H  (1,1,4) (2,4,6) (2,3,7) (3,4,6) (5,5,4) (6,6,4) (7,9,5) (8,8,4)
            L6 H  (1,1,4) (2,3,7) (4,4,3) (5,5,4) (6,7,7) (8,9,5)
          L5 C 4 7
            L6 S 3 1 5 10783
          L5 C 7 8
            L6 H  (1,1,4) (2,2,4) (3,3,4) (4,6,7) (5,5,4) (7,7,0) (8,8,3) (9,9,4)
          L5 C 9 8
            L6 S 3 1 5 10787
          L5 C 7 -6
            L6 C 9 7
              L7 H  (1,9,7) (2,2,4) (3,4,6) (5,5,4) (6,6,4) (7,8,5)
            L6 C 12 7
              L7 H  (1,1,4) (2,2,4) (3,3,2) (4,4,2) (5,5,4) (6,6,4) (7,7,3) (8,8,4) (9,9,3)
            L6 C 12 -5
              L7 H  (1,1,4) (2,2,4) (3,4,6) (5,5,4) (6,6,4) (7,7,2) (8,8,4) (9,9,2)
            L6 C 16 7
              L7 H  (1,1,4) (2,2,4) (3,4,6) (5,5,4) (6,6,4) (7,7,3) (8,8,2) (9,9,3)
            L6 C 17 7
              L7 S 3 1 6 10798
            L6 C 26 6
              L7 C 11 7
                L8 H  (1,1,4) (2,2,4) (3,3,3) (4,7,5) (5,5,4) (6,6,4) (8,9,6)
              L7 C 10 -5
                L8 R
              L7 C 13 7
                L8 H  (1,1,4) (2,2,4) (3,4,5) (5,5,4) (6,6,4) (7,7,3) (8,8,4) (9,9,2)
              L7 H  (1,1,4) (2,2,4) (3,4,6) (5,5,4) (6,6,4) (7,7,2) (8,8,4) (9,9,2)
            L6 C 11 7
              L7 H  (1,1,4) (2,2,4) (3,4,5) (3,7,5) (4,7,5) (5,5,4) (6,6,4) (8,8,4) (9,9,3)
            L6 C 13 7
              L7 S 3 1 6 10810
            L6 H  (1,1,4) (2,2,4) (3,4,6) (5,5,4) (6,6,4) (7,7,2) (8,8,4) (9,9,2)
          L5 H  (1,1,4) (2,2,4) (3,4,6) (5,5,4) (6,7,7) (8,9,5)
        L4 C 3 8
          L5 H  (1,1,4) (2,2,4) (3,4,3) (5,5,4) (6,6,4) (7,7,4) (8,9,7)
        L4 C 4 8
          L5 S 3 1 4 10816
        L4 C 3 7
          L5 C 7 8
            L6 H  (1,1,4) (2,2,4) (3,3,4) (4,6,7) (5,5,4) (7,7,1) (8,8,2) (9,9,4)
          L5 C 9 8
            L6 H  (1,1,4) (2,2,4) (3,3,4) (4,5,7) (6,6,4) (7,7,4) (8,8,2) (9,9,1)
          L5 C 7 7
            L6 H  (1,1,4) (2,2,4) (3,4,6) (5,5,4) (6,7,7) (8,9,5)
          L5 C 9 7
            L6 H  (1,1,4) (2,9,7) (3,4,6) (5,5,4) (6,6,4) (7,8,5)
          L5 C 15 -5
            L6 R
          L5 C 18 -5
            L6 R
          L5 C 4 7
            L6 C 16 7
              L7 H  (1,1,4) (2,2,4) (3,4,6) (5,5,4) (6,6,4) (7,7,3) (8,9,5)
            L6 C 17 7
              L7 S 3 1 6 10834
            L6 C 16 6
              L7 C 12 6
                L8 C 10 6
                  L9 H  (1,9,7) (2,2,3) (3,4,6) (5,5,4) (6,6,4) (7,8,6)
                L8 C 11 -5
                  L9 R
                L8 C 14 6
                  L9 H  (1,1,4) (2,2,4) (3,4,5) (5,5,3) (6,6,4) (7,8,5) (9,9,4)
                L8 H  (1,1,4) (2,2,4) (3,4,4) (5,5,4) (6,6,4) (7,7,4) (8,9,6)
              L7 C 10 7
                L8 H  (1,1,4) (2,2,3) (3,4,6) (5,5,4) (6,6,4) (7,8,6) (9,9,3)
              L7 C 11 -5
                L8 R
              L7 C 14 7
                L8 H  (1,1,4) (2,2,4) (3,4,5) (5,5,3) (6,6,4) (7,7,3) (8,9,7)
              L7 H  (1,1,4) (2,2,4) (3,4,4) (5,5,4) (6,6,4) (7,7,4) (8,9,6)
            L6 C 17 6
              L7 S 3 1 6 10852
            L6 C 26 -5
              L7 R
            L6 C 12 6
              L7 C 10 6
                L8 H  (1,1,3) (2,2,3) (3,4,6) (5,5,4) (6,6,4) (7,7,4) (8,9,6)
              L7 C 14 6
                L8 S 3 1 7 10859
              L7 C 11 -5
                L8 R
              L7 C 13 -5
                L8 S 3 1 7 10863
              L7 C 21 6
                L8 C 31 6
                  L9 C 15 7
                    L10 H  (1,1,4) (2,2,4) (3,3,2) (4,4,2) (5,5,4) (6,6,4) (7,7,3) (8,8,3) (9,9,4)
                  L9 H  (1,1,4) (2,2,4) (3,3,2) (4,4,2) (5,5,4) (6,6,4) (7,7,4) (8,9,6)
                L8 C 15 7
                  L9 H  (1,1,4) (2,2,4) (3,3,1) (4,4,3) (5,5,4) (6,6,4) (7,7,3) (8,8,3) (9,9,4)
                L8 H  (1,1,4) (2,2,4) (3,3,1) (4,4,3) (5,5,4) (6,6,4) (7,7,4) (8,9,6)
              L7 C 31 6
                L8 C 15 7
                  L9 H  (1,1,4) (2,2,4) (3,3,3) (4,4,1) (5,5,4) (6,6,4) (7,7,3) (8,8,3) (9,9,4)
                L8 H  (1,1,4) (2,2,4) (3,3,3) (4,4,1) (5,5,4) (6,6,4) (7,7,4) (8,9,6)
              L7 C 15 7
                L8 H  (1,1,4) (2,2,4) (3,4,4) (5,5,4) (6,6,4) (7,7,3) (8,8,3) (9,9,4)
              L7 H  (1,1,4) (2,2,4) (3,4,4) (5,5,4) (6,6,4) (7,7,4) (8,9,6)
            L6 C 10 7
              L7 H  (1,1,3) (2,2,3) (3,4,6) (5,5,4) (6,6,4) (7,7,4) (8,8,3) (9,9,3)
            L6 C 14 7
              L7 S 3 1 6 10882
            L6 C 11 -5
              L7 R
            L6 C 13 -5
              L7 S 3 1 6 10886
            L6 C 10 6
              L7 H  (1,1,3) (2,2,3) (3,3,2) (4,4,3) (5,5,4) (6,6,4) (7,7,4) (8,8,3) (9,9,4)
            L6 C 14 6
              L7 S 3 1 6 10890
            L6 C 21 6
              L7 H  (1,1,4) (2,2,4) (3,4,3) (5,5,4) (6,6,4) (7,7,4) (8,8,3) (9,9,4)
            L6 C 31 6
              L7 H  (1,1,4) (2,2,4) (3,4,3) (5,5,4) (6,6,4) (7,7,4) (8,8,3) (9,9,4)
            L6 C 15 7
              L7 H  (1,1,4) (2,2,4) (3,4,4) (5,5,4) (6,6,4) (7,7,3) (8,8,3) (9,9,4)
            L6 H  (1,1,4) (2,2,4) (3,4,4) (5,5,4) (6,6,4) (7,7,4) (8,9,6)
          L5 C 11 7
            L6 C 16 7
              L7 H  (1,1,4) (2,2,4) (3,4,4) (5,5,4) (6,6,4) (7,7,3) (8,8,2) (9,9,4)
            L6 C 17 7
              L7 H  (1,1,4) (2,2,4) (3,4,4) (5,5,4) (6,6,4) (7,7,4) (8,8,2) (9,9,3)
            L6 C 16 6
              L7 H  (1,1,4) (2,2,4) (3,4,4) (5,5,4) (6,6,4) (7,8,6) (9,9,4)
            L6 C 17 6
              L7 H  (1,1,4) (2,2,4) (3,4,4) (5,5,4) (6,6,4) (7,7,4) (8,9,6)
            L6 C 26 -5
              L7 R
            L6 C 14 7
              L7 H  (1,1,4) (2,2,4) (3,3,3) (4,4,2) (5,5,4) (6,6,3) (7,7,3) (8,8,3) (9,9,4)
            L6 C 13 -5
              L7 R
            L6 C 12 7
              L7 H  (1,1,4) (2,2,4) (3,3,0) (4,4,3) (5,5,4) (6,6,4) (7,7,4) (8,8,3) (9,9,4)
            L6 C 14 6
              L7 H  (1,1,4) (2,2,4) (3,3,3) (4,4,2) (5,5,3) (6,6,3) (7,7,4) (8,8,3) (9,9,4)
            L6 C 22 6
              L7 C 10 7
                L8 H  (1,1,3) (2,2,3) (3,3,2) (4,4,3) (5,5,4) (6,6,4) (7,7,4) (8,8,3) (9,9,3)
              L7 C 10 6
                L8 H  (1,1,3) (2,2,3) (3,3,2) (4,4,3) (5,5,4) (6,6,4) (7,7,4) (8,8,3) (9,9,4)
              L7 C 15 7
                L8 H  (1,1,4) (2,2,4) (3,3,2) (4,4,3) (5,5,4) (6,6,4) (7,9,6) (8,8,3)
              L7 H  (1,1,4) (2,2,4) (3,4,4) (5,5,4) (6,6,4) (7,7,4) (8,9,6)
            L6 C 13 -6
              L7 R
            L6 C 10 7
              L7 H  (1,1,3) (2,2,3) (3,3,3) (4,4,1) (5,5,4) (6,6,4) (7,7,4) (8,8,3) (9,9,3)
            L6 C 10 6
              L7 H  (1,1,3) (2,2,3) (3,3,3) (4,4,1) (5,5,4) (6,6,4) (7,7,4) (8,8,3) (9,9,4)
            L6 C 12 6
              L7 H  (1,1,4) (2,2,4) (3,3,2) (4,4,1) (5,5,4) (6,6,4) (7,7,4) (8,8,3) (9,9,4)
            L6 C 13 -7
              L7 R
            L6 C 15 7
              L7 H  (1,1,4) (2,2,4) (3,3,3) (4,4,1) (5,5,4) (6,6,4) (7,7,3) (8,8,3) (9,9,4)
            L6 H  (1,1,4) (2,2,4) (3,3,3) (4,4,1) (5,5,4) (6,6,4) (7,7,4) (8,9,6)
          L5 C 16 7
            L6 H  (1,1,4) (2,4,6) (2,3,7) (3,4,6) (5,5,4) (6,6,4) (7,7,3) (8,8,2) (9,9,4)
          L5 C 17 7
            L6 H  (1,1,4) (2,4,6) (2,3,7) (3,4,6) (5,5,4) (6,6,4) (7,7,4) (8,8,2) (9,9,3)
          L5 C 21 6
            L6 C 16 6
              L7 C 12 7
                L8 H  (1,1,4) (2,2,4) (3,3,1) (4,4,3) (5,5,4) (6,6,4) (7,8,6) (9,9,4)
              L7 C 14 7
                L8 H  (1,1,4) (2,2,4) (3,9,7) (4,4,2) (5,5,4) (6,6,4) (7,8,5)
              L7 C 13 -5
                L8 R
              L7 C 12 6
                L8 H  (1,1,4) (2,3,6) (2,4,6) (3,4,5) (5,5,4) (6,6,4) (7,7,4) (8,9,6)
              L7 H  (1,1,4) (2,2,4) (3,4,5) (3,9,7) (4,6,5) (5,5,4) (6,9,8) (7,8,6)
            L6 C 17 6
              L7 C 12 7
                L8 H  (1,1,4) (2,2,4) (3,3,1) (4,4,3) (5,5,4) (6,6,4) (7,7,4) (8,9,6)
              L7 C 14 7
                L8 H  (1,1,4) (2,2,4) (3,3,4) (4,4,2) (5,5,4) (6,6,3) (7,7,3) (8,9,6)
              L7 C 13 -5
                L8 R
              L7 C 12 6
                L8 H  (1,1,4) (2,3,6) (2,4,6) (3,4,5) (5,5,4) (6,6,4) (7,7,4) (8,9,6)
              L7 H  (1,1,4) (2,3,7) (2,6,8) (3,4,5) (4,6,5) (5,5,4) (7,7,4) (8,9,6)
            L6 C 26 -5
              L7 R
            L6 C 12 7
              L7 H  (1,1,4) (2,4,6) (3,3,1) (5,5,4) (6,6,4) (7,7,4) (8,8,3) (9,9,4)
            L6 C 14 7
              L7 H  (1,1,4) (2,2,4) (3,9,7) (4,4,2) (5,5,4) (6,6,3) (7,7,3) (8,8,3)
            L6 C 13 -5
              L7 R
            L6 C 12 6
              L7 C 14 6
                L8 H  (1,1,4) (2,2,4) (3,3,3) (4,4,2) (5,5,3) (6,6,3) (7,7,4) (8,8,3) (9,9,4)
              L7 C 10 7
                L8 H  (1,1,3) (2,2,3) (3,3,3) (4,4,3) (5,5,4) (6,6,4) (7,7,4) (8,8,3) (9,9,3)
              L7 C 11 -5
                L8 R
              L7 C 10 6
                L8 H  (1,1,3) (2,2,3) (3,3,2) (4,4,3) (5,5,4) (6,6,4) (7,7,4) (8,8,3) (9,9,4)
              L7 H  (1,1,4) (2,2,4) (3,3,2) (4,4,1) (5,5,4) (6,6,4) (7,7,4) (8,8,3) (9,9,4)
            L6 C 14 6
              L7 H  (1,1,4) (2,2,4) (3,9,7) (4,4,2) (5,5,3) (6,6,3) (7,7,4) (8,8,3)
            L6 C 13 -6
              L7 R
            L6 C 30 6
              L7 H  (1,1,4) (2,2,4) (3,9,6) (4,4,1) (5,5,4) (6,6,4) (7,7,4) (8,8,3)
            L6 C 21 -6
              L7 R
            L6 C 10 6
              L7 H  (1,1,3) (2,2,3) (3,3,4) (4,4,1) (5,5,4) (6,6,4) (7,7,4) (8,8,3) (9,9,4)
            L6 C 11 -5
              L7 R
            L6 C 15 7
              L7 H  (1,1,4) (2,2,4) (3,3,3) (4,4,1) (5,5,4) (6,6,4) (7,7,3) (8,8,3) (9,9,4)
            L6 H  (1,1,4) (2,2,4) (3,3,3) (4,4,1) (5,5,4) (6,6,4) (7,7,4) (8,9,6)
          L5 C 16 6
            L6 C 12 7
              L7 H  (1,1,4) (2,3,6) (2,4,6) (3,9,6) (4,9,7) (5,5,4) (6,6,4) (7,8,6)
            L6 C 30 -5
              L7 R
            L6 C 14 7
              L7 H  (1,1,4) (2,2,4) (3,9,7) (4,4,2) (5,5,4) (6,6,4) (7,8,5)
            L6 C 13 -5
              L7 R
            L6 C 10 7
              L7 H  (1,7,7) (2,2,3) (3,3,4) (4,4,3) (5,5,4) (6,6,4) (8,9,5)
            L6 C 11 -5
              L7 R
            L6 C 17 6
              L7 H  (1,1,4) (2,2,4) (3,3,3) (4,9,6) (5,5,4) (6,6,4) (7,8,5)
            L6 H  (1,1,4) (2,4,6) (3,3,3) (5,5,4) (6,7,7) (6,9,8) (7,8,6) (8,9,6)
          L5 C 12 7
            L6 C 17 6
              L7 C 10 6
                L8 H  (1,1,4) (2,2,3) (3,3,3) (4,4,3) (5,5,4) (6,6,4) (7,7,4) (8,9,5)
              L7 H  (1,1,4) (2,2,4) (3,3,2) (4,4,2) (5,5,4) (6,6,4) (7,7,4) (8,8,3) (9,9,3)
            L6 C 26 -5
              L7 R
            L6 C 10 6
              L7 H  (1,1,3) (2,2,3) (3,3,3) (4,4,3) (5,5,4) (6,6,4) (7,7,4) (8,9,6)
            L6 H  (1,1,4) (2,2,4) (3,3,2) (4,6,5) (5,5,4) (7,7,4) (8,8,3) (9,9,4)
          L5 C 30 -5
            L6 R
          L5 C 17 6
            L6 C 14 7
              L7 H  (1,1,4) (2,2,4) (3,3,4) (4,4,2) (5,5,4) (6,6,3) (7,7,3) (8,9,6)
            L6 C 13 -5
              L7 R
            L6 C 10 7
              L7 H  (1,1,4) (2,2,3) (3,4,6) (5,5,4) (6,6,4) (7,7,4) (8,9,5)
            L6 H  (1,4,6) (2,9,7) (3,3,3) (5,5,4) (6,6,4) (7,8,6)
          L5 C 26 -5
            L6 R
          L5 C 14 7
            L6 H  (1,1,4) (2,2,4) (3,9,7) (4,4,2) (5,5,4) (6,6,3) (7,7,3) (8,8,3)
          L5 C 13 -5
            L6 R
          L5 C 10 7
            L6 H  (1,1,3) (2,2,3) (3,3,4) (4,4,3) (5,5,4) (6,6,4) (7,7,4) (8,9,5)
          L5 C 11 -5
            L6 R
          L5 C 10 6
            L6 H  (1,1,3) (2,2,3) (3,3,3) (4,4,3) (5,5,4) (6,6,4) (7,7,4) (8,9,6)
          L5 C 14 6
            L6 H  (1,1,4) (2,2,4) (3,3,3) (4,4,2) (5,5,3) (6,6,3) (7,7,4) (8,8,3) (9,9,4)
          L5 C 13 -6
            L6 R
          L5 C 12 6
            L6 C 15 7
              L7 H  (1,1,4) (2,2,4) (3,3,3) (4,4,1) (5,5,4) (6,6,4) (7,7,3) (8,8,3) (9,9,4)
            L6 H  (1,1,4) (2,2,4) (3,3,3) (4,4,1) (5,5,4) (6,6,4) (7,7,4) (8,9,6)
          L5 C 22 -5
            L6 R
          L5 C 30 -6
            L6 R
          L5 C 15 7
            L6 H  (1,1,4) (2,2,4) (3,3,3) (4,4,1) (5,5,4) (6,6,4) (7,7,3) (8,8,3) (9,9,4)
          L5 H  (1,1,4) (2,2,4) (3,3,3) (4,4,1) (5,5,4) (6,6,4) (7,7,4) (8,9,6)
        L4 C 4 7
          L5 S 3 1 4 11060
        L4 C 7 8
          L5 H  (1,1,4) (2,2,4) (3,3,4) (4,6,7) (5,5,4) (7,7,1) (8,8,2) (9,9,4)
        L4 C 9 8
          L5 S 3 1 4 11064
        L4 C 7 7
          L5 H  (1,1,4) (2,2,4) (3,4,6) (5,5,4) (6,7,7) (8,9,5)
        L4 C 9 7
          L5 S 3 1 4 11068
        L4 C 15 -5
          L5 R
        L4 C 18 -5
          L5 S 3 1 4 11072
        L4 C 12 7
          L5 C 16 7
            L6 H  (1,1,4) (2,2,4) (3,3,2) (4,4,2) (5,5,4) (6,6,4) (7,7,3) (8,8,2) (9,9,4)
          L5 C 17 7
            L6 S 3 1 5 11077
          L5 C 16 6
            L6 H  (1,1,4) (2,2,4) (3,3,2) (4,4,2) (5,5,4) (6,6,4) (7,8,6) (9,9,4)
          L5 H  (1,1,4) (2,2,4) (3,3,2) (4,6,5) (5,5,4) (7,7,4) (8,9,7)
        L4 C 16 7
          L5 H  (1,1,4) (2,2,4) (3,4,6) (5,5,4) (6,6,4) (7,7,3) (8,9,5)
        L4 C 17 7
          L5 S 3 1 4 11084
        L4 C 12 -5
          L5 C 16 6
            L6 H  (1,1,4) (2,9,7) (3,4,6) (5,5,4) (6,6,4) (7,8,5)
          L5 C 17 6
            L6 S 3 1 5 11089
          L5 C 26 -5
            L6 R
          L5 C 10 7
            L6 H  (1,1,3) (2,2,4) (3,4,6) (5,5,4) (6,7,7) (8,8,3) (9,9,3)
          L5 C 14 7
            L6 S 3 1 5 11095
          L5 C 11 -5
            L6 R
          L5 C 13 -5
            L6 S 3 1 5 11099
          L5 C 10 6
            L6 H  (1,1,3) (2,2,3) (3,4,6) (5,5,4) (6,7,7) (8,8,3) (9,9,4)
          L5 H  (1,1,4) (2,2,4) (3,3,3) (4,5,7) (6,7,7) (8,9,5)
        L4 C 11 7
          L5 C 13 7
            L6 H  (1,1,4) (2,2,4) (3,4,3) (5,5,4) (6,6,4) (7,7,4) (8,9,7)
          L5 C 14 -5
            L6 R
          L5 C 16 6
            L6 H  (1,1,4) (2,2,4) (3,4,5) (5,5,4) (6,6,4) (7,8,5) (9,9,4)
          L5 H  (1,1,4) (2,2,4) (3,4,5) (5,5,4) (6,6,3) (7,8,6) (9,9,4)
        L4 C 13 7
          L5 S 3 1 4 11112
        L4 C 10 -5
          L5 R
        L4 C 14 -5
          L5 S 3 1 4 11116
        L4 C 16 6
          L5 H  (1,1,4) (2,2,4) (3,4,6) (5,5,4) (6,9,7) (7,8,5)
        L4 H  (1,1,4) (2,2,4) (3,4,6) (5,7,7) (5,9,8) (6,6,3) (7,8,6) (8,9,6)
      L3 C 7 -5
        L4 C 3 8
          L5 H  (1,1,4) (2,2,4) (3,4,3) (5,7,7) (6,8,8) (9,9,4)
        L4 C 9 8
          L5 S 7 1 4 11124
        L4 C 4 8
          L5 C 8 8
            L6 H  (1,1,4) (2,2,4) (3,3,3) (4,4,1) (5,5,3) (6,6,5) (7,7,3) (8,8,1) (9,9,3)
          L5 C 9 7
            L6 H  (1,1,4) (2,2,4) (3,3,3) (4,4,1) (5,5,3) (6,6,5) (7,8,7) (7,9,7) (8,9,7)
          L5 H  (1,1,4) (2,2,4) (3,3,3) (4,4,1) (5,5,3) (6,7,8) (6,8,8) (7,8,7) (9,9,4)
        L4 C 8 8
          L5 S 7 1 4 11132
        L4 C 3 7
          L5 C 9 7
            L6 C 6 8
              L7 H  (1,1,4) (2,2,4) (3,4,7) (5,5,3) (6,6,2) (7,7,3) (8,9,7)
            L6 C 4 7
              L7 C 8 7
                L8 C 6 -6
                  L9 C 10 6
                    L10 H  (1,1,3) (2,2,3) (3,3,4) (4,6,8) (5,5,3) (7,7,3) (8,9,6)
                  L9 H  (1,1,4) (2,2,4) (3,3,3) (4,6,8) (5,5,3) (7,7,3) (8,9,5)
                L8 H  (1,1,4) (2,2,4) (3,3,4) (4,4,4) (5,5,2) (6,6,4) (7,7,2) (8,9,6)
              L7 C 6 -6
                L8 C 18 7
                  L9 H  (1,1,4) (2,2,4) (3,4,6) (5,5,3) (6,6,5) (7,7,4) (8,9,4)
                L8 H  (1,8,6) (1,9,7) (2,6,8) (3,4,6) (5,5,3) (7,7,4) (8,9,6)
              L7 H  (1,1,4) (2,2,4) (3,4,6) (5,5,2) (6,6,4) (7,7,3) (8,8,3) (9,9,4)
            L6 C 8 7
              L7 S 7 1 6 11150
            L6 C 6 -6
              L7 C 11 7
                L8 H  (1,1,4) (2,9,7) (3,4,4) (5,7,7) (6,6,5) (8,8,3)
              L7 H  (1,3,7) (1,9,7) (2,6,8) (3,5,7) (4,8,5) (5,7,7) (7,9,7)
            L6 H  (1,3,7) (2,9,7) (4,4,3) (5,5,3) (6,6,4) (7,7,3) (8,8,3)
          L5 C 8 7
            L6 C 6 8
              L7 H  (1,1,4) (2,2,4) (3,3,4) (4,4,4) (5,5,3) (6,6,2) (7,7,2) (8,8,4) (9,9,3)
            L6 C 4 7
              L7 C 6 -6
                L8 C 16 7
                  L9 H  (1,1,4) (2,2,4) (3,4,6) (5,5,3) (6,6,5) (7,7,3) (8,9,5)
                L8 C 16 6
                  L9 H  (1,1,4) (2,2,4) (3,4,6) (5,5,3) (6,8,7) (7,7,3) (9,9,3)
                L8 C 17 7
                  L9 H  (1,1,4) (2,2,4) (3,4,6) (5,5,3) (6,8,7) (7,7,3) (9,9,3)
                L8 C 12 6
                  L9 C 13 7
                    L10 H  (1,1,4) (2,2,4) (3,3,4) (4,4,1) (5,5,3) (6,8,8) (7,7,3) (9,9,3)
                  L9 C 17 6
                    L10 C 10 6
                      L11 H  (1,1,4) (2,2,3) (3,4,6) (5,5,3) (6,6,5) (7,7,3) (8,8,4) (9,9,2)
                    L10 H  (1,1,4) (2,2,4) (3,4,5) (5,5,3) (6,8,8) (7,7,3) (9,9,3)
                  L9 C 10 6
                    L10 H  (1,1,4) (2,2,3) (3,4,6) (5,5,3) (6,6,5) (7,7,3) (8,8,4) (9,9,2)
                  L9 H  (1,1,4) (2,2,4) (3,4,5) (5,5,3) (6,8,8) (7,7,3) (9,9,3)
                L8 C 17 6
                  L9 C 13 7
                    L10 H  (1,1,4) (2,2,4) (3,3,4) (4,4,1) (5,5,3) (6,8,8) (7,7,3) (9,9,3)
                  L9 C 10 7
                    L10 H  (1,1,4) (2,2,3) (3,4,6) (5,5,3) (6,6,5) (7,7,3) (8,8,4) (9,9,2)
                  L9 H  (1,1,4) (2,2,4) (3,4,5) (5,5,3) (6,8,8) (7,7,3) (9,9,3)
                L8 C 13 7
                  L9 H  (1,1,4) (2,2,4) (3,3,4) (4,4,1) (5,5,3) (6,8,8) (7,7,3) (9,9,3)
                L8 C 10 7
                  L9 H  (1,1,4) (2,2,3) (3,4,6) (5,5,3) (6,6,5) (7,7,3) (8,8,4) (9,9,2)
                L8 H  (1,1,4) (2,2,4) (3,4,5) (5,5,3) (6,8,8) (7,7,3) (9,9,3)
              L7 H  (1,1,4) (2,2,4) (3,4,6) (5,5,2) (6,6,4) (7,7,2) (8,8,4) (9,9,3)
            L6 C 6 -6
              L7 C 16 7
                L8 C 11 7
                  L9 H  (1,1,4) (2,2,4) (3,6,7) (4,4,3) (5,5,4) (7,7,3) (8,9,5)
                L8 H  (1,1,4) (2,3,7) (2,6,8) (3,6,8) (4,4,3) (5,5,4) (7,7,3) (8,9,5)
              L7 C 11 7
                L8 H  (1,1,4) (2,2,4) (3,4,4) (5,5,4) (6,8,8) (7,7,3) (9,9,3)
              L7 H  (1,1,4) (2,6,8) (3,4,6) (3,9,6) (4,9,5) (5,5,4) (7,8,6)
            L6 H  (1,1,4) (2,3,7) (4,4,3) (5,5,3) (6,6,4) (7,7,2) (8,8,4) (9,9,3)
          L5 C 6 8
            L6 H  (1,1,4) (2,3,7) (4,5,6) (6,6,2) (7,7,3) (8,8,4) (9,9,4)
          L5 C 4 7
            L6 C 6 -6
              L7 C 15 -5
                L8 R
              L7 C 17 7
                L8 H  (1,1,4) (2,2,4) (3,4,6) (5,5,3) (6,6,4) (7,7,4) (8,8,2) (9,9,3)
              L7 C 17 -5
                L8 C 12 6
                  L9 C 13 7
                    L10 H  (1,1,4) (2,2,4) (3,3,4) (4,4,1) (5,5,3) (6,6,4) (7,7,3) (8,9,7)
                  L9 C 10 6
                    L10 H  (1,1,4) (2,2,3) (3,3,4) (4,6,7) (5,5,3) (7,7,3) (8,9,6)
                  L9 H  (1,1,4) (2,2,4) (3,4,5) (5,5,3) (6,6,4) (7,7,3) (8,9,7)
                L8 C 13 7
                  L9 H  (1,1,4) (2,2,4) (3,3,4) (4,4,1) (5,5,3) (6,6,4) (7,7,3) (8,9,7)
                L8 C 18 7
                  L9 H  (1,1,4) (2,2,4) (3,4,6) (5,5,3) (6,6,4) (7,7,3) (8,9,6)
                L8 C 27 -6
                  L9 R
                L8 C 10 7
                  L9 H  (1,1,4) (2,2,3) (3,4,6) (5,5,3) (6,6,4) (7,7,3) (8,8,3) (9,9,4)
                L8 H  (1,1,4) (2,2,4) (3,4,5) (5,5,3) (6,6,4) (7,7,3) (8,8,3) (9,9,4)
              L7 H  (1,1,4) (2,2,4) (3,4,6) (5,5,3) (6,7,7) (8,9,6)
            L6 C 17 7
              L7 H  (1,1,4) (2,2,4) (3,4,6) (5,5,2) (6,6,4) (7,7,3) (8,8,3) (9,9,3)
            L6 C 16 7
              L7 H  (1,1,4) (2,2,4) (3,4,6) (5,5,2) (6,6,4) (7,7,2) (8,8,3) (9,9,4)
            L6 C 17 -5
              L7 C 26 -6
                L8 R
              L7 C 14 -5
                L8 H  (1,1,4) (2,2,4) (3,4,5) (5,5,2) (6,6,4) (7,7,3) (8,8,4) (9,9,4)
              L7 C 13 6
                L8 H  (1,1,4) (2,2,4) (3,3,4) (4,4,2) (5,5,2) (6,6,3) (7,7,3) (8,8,4) (9,9,4)
              L7 C 12 6
                L8 C 15 7
                  L9 H  (1,1,4) (2,2,4) (3,3,4) (4,4,4) (5,5,2) (6,6,2) (7,7,3) (8,9,7)
                L8 C 10 6
                  L9 H  (1,1,4) (2,2,3) (3,4,6) (5,5,2) (6,6,4) (7,7,3) (8,8,4) (9,9,3)
                L8 H  (1,1,4) (2,2,4) (3,4,5) (5,5,2) (6,6,4) (7,7,3) (8,8,4) (9,9,4)
              L7 C 15 7
                L8 H  (1,1,4) (2,2,4) (3,3,4) (4,4,4) (5,5,2) (6,6,2) (7,7,3) (8,9,7)
              L7 C 18 7
                L8 H  (1,1,4) (2,2,4) (3,4,6) (5,5,2) (6,6,4) (7,7,3) (8,8,4) (9,9,2)
              L7 C 27 -6
                L8 R
              L7 C 10 7
                L8 H  (1,1,4) (2,2,3) (3,4,6) (5,5,2) (6,6,4) (7,7,3) (8,8,4) (9,9,3)
              L7 H  (1,1,4) (2,2,4) (3,4,5) (5,5,2) (6,6,4) (7,7,3) (8,8,4) (9,9,4)
            L6 H  (1,1,4) (2,2,4) (3,4,6) (5,5,2) (6,6,4) (7,7,3) (8,9,7)
          L5 C 6 -6
            L6 C 15 -5
              L7 R
            L6 C 17 7
              L7 H  (1,1,4) (2,2,4) (3,5,7) (4,4,3) (6,7,7) (8,8,2) (9,9,3)
            L6 C 11 7
              L7 H  (1,1,4) (2,2,4) (3,4,4) (5,5,4) (6,7,7) (8,9,7)
            L6 C 21 6
              L7 H  (1,1,4) (2,6,7) (3,4,5) (5,7,7) (8,9,7)
            L6 C 17 -5
              L7 C 12 7
                L8 H  (1,1,4) (2,3,6) (2,4,6) (3,4,5) (5,5,4) (6,6,4) (7,7,3) (8,9,7)
              L7 C 12 6
                L8 C 18 7
                  L9 H  (1,1,4) (2,3,7) (2,6,7) (3,5,7) (4,4,3) (5,6,8) (7,7,3) (8,9,6)
                L8 C 27 -6
                  L9 R
                L8 C 10 7
                  L9 H  (1,1,4) (2,2,3) (3,5,7) (4,4,3) (6,6,4) (7,7,3) (8,9,6)
                L8 H  (1,4,6) (2,6,7) (3,3,3) (5,5,4) (7,7,3) (8,8,3) (9,9,4)
              L7 H  (1,1,4) (2,2,4) (3,6,7) (4,4,2) (5,5,3) (7,7,3) (8,9,7)
            L6 H  (1,1,4) (2,3,7) (2,6,7) (3,5,7) (4,4,3) (5,7,7) (6,7,7) (8,9,6)
          L5 C 17 7
            L6 H  (1,1,4) (2,2,4) (3,3,4) (4,4,2) (5,5,3) (6,6,4) (7,7,3) (8,8,3) (9,9,3)
          L5 C 16 7
            L6 H  (1,1,4) (2,2,4) (3,3,4) (4,4,2) (5,5,3) (6,6,4) (7,7,2) (8,8,3) (9,9,4)
          L5 C 11 7
            L6 H  (1,1,4) (2,2,4) (3,5,5) (4,4,2) (6,6,4) (7,7,3) (8,8,4) (9,9,4)
          L5 C 21 6
            L6 C 17 -5
              L7 C 26 -6
                L8 R
              L7 C 14 7
                L8 H  (1,1,4) (2,2,4) (3,6,7) (3,9,7) (4,4,2) (5,5,3) (6,9,7) (7,7,3) (8,8,4)
              L7 C 13 6
                L8 H  (1,1,4) (2,2,4) (3,5,6) (3,9,7) (4,4,2) (5,6,6) (6,9,8) (7,7,3) (8,8,4)
              L7 H  (1,1,4) (2,2,4) (3,3,3) (4,4,2) (5,5,3) (6,6,4) (7,7,3) (8,9,7)
            L6 H  (1,1,4) (2,3,7) (4,4,2) (5,5,3) (6,6,4) (7,7,3) (8,9,7)
          L5 C 17 -5
            L6 C 26 -6
              L7 R
            L6 C 14 7
              L7 H  (1,1,4) (2,3,7) (4,4,2) (5,5,3) (6,9,7) (7,7,3) (8,8,4)
            L6 C 12 7
              L7 H  (1,1,4) (2,2,4) (3,9,6) (4,4,2) (5,5,3) (6,6,4) (7,7,3) (8,8,4)
            L6 C 13 6
              L7 H  (1,1,4) (2,2,4) (3,5,6) (3,9,7) (4,4,2) (5,6,6) (6,9,8) (7,7,3) (8,8,4)
            L6 H  (1,1,4) (2,3,7) (4,4,2) (5,5,3) (6,6,4) (7,7,3) (8,9,7)
          L5 H  (1,1,4) (2,3,7) (4,4,2) (5,5,3) (6,6,4) (7,7,3) (8,9,7)
        L4 C 9 7
          L5 S 7 1 4 11300
        L4 C 4 7
          L5 C 8 7
            L6 C 6 8
              L7 H  (1,1,4) (2,2,4) (3,3,3) (4,4,4) (5,5,2) (6,6,2) (7,7,2) (8,8,4) (9,9,3)
            L6 C 6 -6
              L7 C 13 7
                L8 H  (1,1,4) (2,2,4) (3,4,5) (5,5,3) (6,8,8) (7,7,3) (9,9,3)
              L7 C 16 7
                L8 S 7 1 7 11309
              L7 C 13 6
                L8 H  (1,1,4) (2,2,4) (3,3,3) (4,7,6) (4,6,7) (5,5,3) (6,8,8) (7,8,6) (9,9,3)
              L7 C 16 6
                L8 S 7 1 7 11313
              L7 H  (1,1,4) (2,2,4) (3,3,3) (4,5,6) (4,8,8) (5,7,5) (6,6,4) (7,8,6) (9,9,3)
            L6 H  (1,1,4) (2,2,4) (3,3,3) (4,4,4) (5,5,2) (6,6,4) (7,7,2) (8,8,4) (9,9,3)
          L5 C 6 8
            L6 H  (1,1,4) (2,2,4) (3,3,3) (4,4,4) (5,5,2) (6,6,2) (7,7,3) (8,8,4) (9,9,4)
          L5 C 6 -6
            L6 C 15 -5
              L7 R
            L6 C 17 7
              L7 H  (1,1,4) (2,2,4) (3,3,3) (4,4,4) (5,5,3) (6,7,7) (8,8,2) (9,9,3)
            L6 C 13 7
              L7 H  (1,1,4) (2,2,4) (3,4,5) (5,5,3) (6,7,7) (8,9,7)
            L6 C 13 6
              L7 H  (1,1,4) (2,2,4) (3,3,3) (4,5,6) (4,6,6) (5,7,6) (6,7,7) (8,9,7)
            L6 C 17 -5
              L7 H  (1,1,4) (2,2,4) (3,3,2) (4,6,7) (5,5,3) (7,7,3) (8,9,7)
            L6 H  (1,1,4) (2,2,4) (3,3,3) (4,5,6) (6,7,7) (8,9,6)
          L5 C 13 7
            L6 H  (1,1,4) (2,2,4) (3,4,5) (5,5,2) (6,6,4) (7,7,3) (8,8,4) (9,9,4)
          L5 C 17 7
            L6 H  (1,1,4) (2,2,4) (3,3,3) (4,4,4) (5,5,2) (6,6,4) (7,7,3) (8,8,3) (9,9,3)
          L5 C 13 6
            L6 C 16 7
              L7 H  (1,1,4) (2,2,4) (3,3,3) (4,4,3) (5,5,2) (6,6,4) (7,7,2) (8,8,3) (9,9,4)
            L6 C 17 -5
              L7 H  (1,1,4) (2,2,4) (3,3,2) (4,4,3) (5,5,2) (6,6,4) (7,7,3) (8,8,4) (9,9,4)
            L6 H  (1,1,4) (2,2,4) (3,3,3) (4,4,3) (5,5,2) (6,6,4) (7,7,3) (8,9,7)
          L5 C 16 7
            L6 H  (1,1,4) (2,2,4) (3,3,3) (4,4,4) (5,5,2) (6,6,4) (7,7,2) (8,8,3) (9,9,4)
          L5 C 17 -5
            L6 H  (1,1,4) (2,2,4) (3,9,5) (4,4,4) (5,5,2) (6,6,4) (7,7,3) (8,8,4)
          L5 C 12 7
            L6 H  (1,1,4) (2,2,4) (3,3,3) (4,4,3) (5,5,2) (6,6,4) (7,7,3) (8,9,7)
          L5 C 16 6
            L6 H  (1,1,4) (2,2,4) (3,3,3) (4,4,4) (5,5,2) (6,6,4) (7,7,3) (8,9,6)
          L5 C 26 -5
            L6 R
          L5 C 18 7
            L6 H  (1,1,4) (2,2,4) (3,3,3) (4,4,4) (5,5,2) (6,6,4) (7,7,3) (8,9,6)
          L5 H  (1,1,4) (2,2,4) (3,8,6) (3,9,6) (4,4,4) (5,5,2) (6,6,4) (7,7,3) (8,9,7)
        L4 C 8 7
          L5 S 7 1 4 11354
        L4 C 6 8
          L5 C 12 7
            L6 H  (1,1,4) (2,2,4) (3,3,3) (4,4,3) (5,5,3) (6,6,2) (7,7,3) (8,8,4) (9,9,4)
          L5 C 17 7
            L6 S 7 1 5 11359
          L5 C 12 -5
            L6 C 17 -5
              L7 H  (1,1,4) (2,2,4) (3,4,7) (5,5,3) (6,6,2) (7,7,3) (8,9,7)
            L6 C 16 7
              L7 H  (1,1,4) (2,2,4) (3,3,4) (4,4,4) (5,5,3) (6,6,2) (7,7,2) (8,8,3) (9,9,3)
            L6 C 18 7
              L7 H  (1,1,4) (2,2,4) (3,3,4) (4,4,4) (5,5,3) (6,6,2) (7,7,3) (8,9,6)
            L6 H  (1,1,4) (2,2,4) (3,4,7) (5,5,3) (6,6,2) (7,7,3) (8,9,7)
          L5 C 17 -5
            L6 S 7 1 5 11369
          L5 H  (1,1,4) (2,2,4) (3,4,7) (5,5,3) (6,6,2) (7,7,3) (8,9,7)
        L4 C 6 -6
          L5 C 14 -5
            L6 R
          L5 C 15 -5
            L6 S 7 1 5 11375
          L5 C 12 7
            L6 H  (1,1,4) (2,2,4) (3,3,3) (4,4,2) (5,7,7) (6,6,3) (8,9,7)
          L5 C 17 7
            L6 S 7 1 5 11379
          L5 C 12 -5
            L6 H  (1,1,4) (2,2,4) (3,4,7) (5,5,3) (6,7,6) (8,9,6)
          L5 H  (1,1,4) (2,2,4) (3,4,6) (5,6,6) (5,7,7) (6,7,6) (8,9,7)
        L4 C 12 7
          L5 H  (1,1,4) (2,2,4) (3,3,3) (4,4,2) (5,5,3) (6,6,4) (7,7,3) (8,9,7)
        L4 C 17 7
          L5 S 7 1 4 11386
        L4 C 13 7
          L5 H  (1,1,4) (2,2,4) (3,4,6) (5,5,2) (6,6,4) (7,7,3) (8,9,7)
        L4 C 16 7
          L5 S 7 1 4 11390
        L4 C 12 -5
          L5 C 22 -6
            L6 R
          L5 C 17 -5
            L6 H  (1,1,4) (2,2,4) (3,4,6) (5,5,3) (6,6,4) (7,7,3) (8,9,6)
          L5 C 16 6
            L6 H  (1,1,4) (2,2,4) (3,4,7) (5,5,3) (6,6,4) (7,7,3) (8,9,5)
          L5 H  (1,1,4) (2,2,4) (3,4,7) (5,6,6) (7,7,3) (8,9,6)
        L4 C 17 -5
          L5 S 7 1 4 11400
        L4 H  (1,1,4) (2,2,4) (3,4,6) (5,5,3) (6,6,4) (7,7,3) (8,9,6)
      L3 C 7 8
        L4 H  (1,1,4) (2,2,4) (3,3,4) (4,5,7) (6,6,3) (7,7,1) (8,8,3) (9,9,4)
      L3 C 8 8
        L4 H  (1,1,4) (2,2,4) (3,3,4) (4,6,7) (5,5,4) (7,7,3) (8,8,1) (9,9,3)
      L3 C 7 7
        L4 C 3 8
          L5 H  (1,1,4) (2,2,4) (3,3,1) (4,4,3) (5,5,4) (6,7,7) (8,8,3) (9,9,4)
        L4 C 4 8
          L5 H  (1,1,4) (2,2,4) (3,3,3) (4,4,1) (5,5,3) (6,6,4) (7,7,4) (8,8,3) (9,9,4)
        L4 C 3 7
          L5 H  (1,1,4) (2,2,4) (3,5,7) (4,6,6) (7,7,4) (8,9,5)
        L4 C 9 8
          L5 H  (1,1,4) (2,2,4) (3,3,4) (4,4,4) (5,5,4) (6,6,4) (7,7,4) (8,8,0) (9,9,1)
        L4 C 9 7
          L5 H  (1,9,7) (2,2,4) (3,3,4) (4,4,4) (5,6,6) (7,7,4) (8,8,1)
        L4 C 4 7
          L5 H  (1,1,4) (2,2,4) (3,3,3) (4,4,4) (5,5,3) (6,7,7) (8,9,5)
        L4 H  (1,1,4) (2,2,4) (3,3,4) (4,4,4) (5,6,6) (5,7,7) (6,7,6) (8,9,5)
      L3 C 3 8
        L4 H  (1,1,4) (2,2,4) (3,3,1) (4,4,3) (5,5,4) (6,6,4) (7,8,6) (9,9,4)
      L3 C 4 8
        L4 H  (1,1,4) (2,2,4) (3,3,3) (4,4,1) (5,5,3) (6,6,4) (7,7,4) (8,9,7)
      L3 C 3 7
        L4 C 8 7
          L5 H  (1,1,4) (2,2,4) (3,4,7) (3,5,7) (4,5,7) (6,7,5) (8,9,7)
        L4 C 9 8
          L5 H  (1,1,4) (2,2,4) (3,3,4) (4,4,4) (5,5,4) (6,7,7) (8,8,2) (9,9,1)
        L4 C 6 8
          L5 H  (1,1,4) (2,2,4) (3,3,4) (4,4,4) (5,5,3) (6,6,1) (7,7,2) (8,8,4) (9,9,4)
        L4 C 9 7
          L5 H  (1,1,4) (2,3,7) (2,9,7) (3,5,7) (4,5,7) (4,6,7) (6,7,7) (7,9,7) (8,8,2)
        L4 C 6 7
          L5 H  (1,1,4) (2,3,7) (2,8,7) (3,4,7) (4,6,7) (5,5,3) (6,8,7) (7,7,2) (9,9,4)
        L4 C 4 7
          L5 C 15 7
            L6 H  (1,1,4) (2,2,4) (3,4,6) (5,5,3) (6,6,3) (7,7,2) (8,8,4) (9,9,4)
          L5 C 16 7
            L6 H  (1,1,4) (2,2,4) (3,3,4) (4,6,7) (5,5,3) (7,7,2) (8,8,2) (9,9,4)
          L5 C 17 7
            L6 H  (1,1,4) (2,2,4) (3,3,4) (4,6,7) (4,7,7) (5,5,3) (6,7,7) (8,8,2) (9,9,3)
          L5 C 16 6
            L6 H  (1,1,4) (2,2,4) (3,4,6) (5,5,3) (6,6,4) (7,8,5) (9,9,4)
          L5 C 18 7
            L6 H  (1,1,4) (2,2,4) (3,4,6) (5,5,3) (6,7,7) (8,8,3) (9,9,3)
          L5 C 14 7
            L6 H  (1,1,4) (2,2,4) (3,4,6) (5,5,2) (6,6,3) (7,7,3) (8,8,4) (9,9,4)
          L5 H  (1,1,4) (2,2,4) (3,4,5) (5,5,3) (6,6,4) (7,8,6) (9,9,4)
        L4 C 15 7
          L5 H  (1,1,4) (2,2,4) (3,5,7) (4,4,3) (6,6,3) (7,7,2) (8,9,7)
        L4 C 16 7
          L5 H  (1,1,4) (2,2,4) (3,5,7) (4,4,3) (6,6,4) (7,7,2) (8,8,2) (9,9,4)
        L4 C 17 7
          L5 H  (1,1,4) (2,2,4) (3,5,7) (4,4,3) (6,7,7) (8,8,2) (9,9,3)
        L4 C 16 6
          L5 C 11 7
            L6 H  (1,1,4) (2,2,4) (3,5,6) (4,4,3) (6,6,4) (7,8,5) (9,9,4)
          L5 C 21 6
            L6 H  (1,1,4) (2,2,4) (3,4,5) (5,5,4) (6,6,4) (7,8,5) (9,9,4)
          L5 C 14 7
            L6 H  (1,1,4) (2,2,4) (3,3,4) (4,4,2) (5,5,3) (6,6,3) (7,7,3) (8,8,3) (9,9,4)
          L5 C 18 7
            L6 H  (1,1,4) (2,2,4) (3,5,7) (4,4,3) (6,6,4) (7,7,3) (8,9,5)
          L5 H  (1,1,4) (2,2,4) (3,5,7) (4,4,3) (6,6,4) (7,8,4) (9,9,4)
        L4 C 11 7
          L5 H  (1,1,4) (2,2,4) (3,4,4) (5,5,4) (6,6,4) (7,8,6) (9,9,4)
        L4 C 21 6
          L5 C 14 7
            L6 H  (1,1,4) (2,2,4) (3,3,4) (4,4,2) (5,5,3) (6,6,3) (7,7,3) (8,9,7)
          L5 C 18 7
            L6 H  (1,1,4) (2,2,4) (3,5,7) (4,4,3) (6,7,7) (8,9,5)
          L5 C 15 6
            L6 H  (1,1,4) (2,2,4) (3,4,5) (5,5,4) (6,7,6) (8,9,7)
          L5 H  (1,1,4) (2,3,7) (2,9,7) (3,5,7) (4,4,3) (5,9,8) (6,6,4) (7,8,5)
        L4 C 14 7
          L5 H  (1,1,4) (2,2,4) (3,3,4) (4,4,2) (5,5,3) (6,6,3) (7,7,3) (8,9,7)
        L4 C 18 7
          L5 H  (1,1,4) (2,2,4) (3,5,7) (4,4,3) (6,7,7) (8,9,5)
        L4 C 15 6
          L5 C 17 6
            L6 H  (1,1,4) (2,2,4) (3,5,7) (4,4,3) (6,7,6) (8,9,6)
          L5 H  (1,1,4) (2,3,7) (4,4,3) (5,6,7) (7,8,5) (9,9,4)
        L4 H  (1,1,4) (2,3,7) (2,9,7) (3,5,7) (4,4,3) (5,9,8) (6,6,4) (7,8,5)
      L3 C 8 7
        L4 C 6 8
          L5 H  (1,1,4) (2,2,4) (3,3,4) (4,4,4) (5,5,3) (6,6,1) (7,7,0) (8,8,4) (9,9,4)
        L4 C 4 7
          L5 H  (1,1,4) (2,2,4) (3,3,3) (4,6,7) (5,5,3) (7,7,2) (8,9,7)
        L4 C 6 7
          L5 H  (1,1,4) (2,2,4) (3,3,4) (4,4,4) (5,5,3) (6,6,4) (7,7,0) (8,9,7)
        L4 C 9 8
          L5 H  (1,1,4) (2,2,4) (3,3,4) (4,4,4) (5,5,4) (6,6,4) (7,7,2) (8,8,3) (9,9,0)
        L4 C 9 7
          L5 H  (1,9,7) (2,2,4) (3,3,4) (4,5,7) (4,6,7) (5,6,7) (7,7,2) (8,8,3)
        L4 C 12 7
          L5 H  (1,1,4) (2,2,4) (3,3,3) (4,4,2) (5,5,4) (6,6,4) (7,7,2) (8,8,4) (9,9,3)
        L4 C 16 7
          L5 H  (1,1,4) (2,2,4) (3,3,4) (4,4,4) (5,6,7) (7,7,2) (8,8,2) (9,9,3)
        L4 C 15 7
          L5 H  (1,1,4) (2,2,4) (3,3,4) (4,4,4) (5,5,4) (6,6,2) (7,7,0) (8,8,4) (9,9,3)
        L4 C 16 6
          L5 C 12 -5
            L6 H  (1,1,4) (2,2,4) (3,3,4) (4,4,4) (5,5,3) (6,8,7) (7,7,2) (9,9,2)
          L5 H  (1,1,4) (2,2,4) (3,4,6) (5,5,4) (6,8,7) (7,7,2) (9,9,3)
        L4 C 12 -5
          L5 H  (1,1,4) (2,2,4) (3,3,4) (4,4,4) (5,5,3) (6,8,7) (7,7,2) (9,9,2)
        L4 H  (1,1,4) (2,2,4) (3,4,6) (5,5,4) (6,8,7) (7,7,2) (9,9,3)
      L3 C 9 8
        L4 H  (1,1,4) (2,2,4) (3,3,4) (4,4,4) (5,5,4) (6,7,7) (8,8,2) (9,9,1)
      L3 C 6 8
        L4 H  (1,1,4) (2,2,4) (3,3,4) (4,4,4) (5,5,3) (6,6,1) (7,7,2) (8,8,4) (9,9,4)
      L3 C 4 7
        L4 C 9 7
          L5 H  (1,1,4) (2,2,4) (3,3,3) (4,6,7) (4,7,7) (5,5,3) (6,7,7) (8,8,2) (9,9,4)
        L4 C 6 7
          L5 H  (1,1,4) (2,2,4) (3,3,3) (4,4,4) (5,5,2) (6,6,4) (7,7,2) (8,9,7)
        L4 C 15 7
          L5 H  (1,1,4) (2,2,4) (3,3,3) (4,4,4) (5,5,3) (6,6,3) (7,7,2) (8,9,7)
        L4 C 16 7
          L5 H  (1,1,4) (2,2,4) (3,3,3) (4,4,4) (5,5,3) (6,6,4) (7,7,2) (8,8,2) (9,9,4)
        L4 C 17 7
          L5 H  (1,1,4) (2,2,4) (3,3,3) (4,4,4) (5,5,3) (6,7,7) (8,8,2) (9,9,3)
        L4 C 13 7
          L5 H  (1,1,4) (2,2,4) (3,3,3) (4,4,3) (5,5,3) (6,7,6) (8,9,7)
        L4 C 16 6
          L5 H  (1,1,4) (2,2,4) (3,3,3) (4,6,7) (5,5,3) (7,8,5) (9,9,4)
        L4 C 13 6
          L5 H  (1,1,4) (2,2,4) (3,3,3) (4,4,3) (5,5,3) (6,7,6) (8,9,7)
        L4 C 18 7
          L5 H  (1,1,4) (2,2,4) (3,3,3) (4,6,7) (5,5,3) (7,7,3) (8,8,3) (9,9,3)
        L4 C 14 7
          L5 H  (1,1,4) (2,2,4) (3,3,3) (4,4,4) (5,5,2) (6,6,3) (7,7,3) (8,9,7)
        L4 H  (1,1,4) (2,2,4) (3,3,3) (4,6,7) (5,5,3) (7,7,3) (8,9,6)
      L3 C 9 7
        L4 H  (1,9,7) (2,2,4) (3,3,4) (4,5,7) (6,7,6) (8,8,2)
      L3 C 6 7
        L4 C 12 7
          L5 H  (1,1,4) (2,2,4) (3,3,3) (4,4,3) (5,5,3) (6,6,4) (7,7,2) (8,9,7)
        L4 C 17 7
          L5 H  (1,1,4) (2,2,4) (3,3,4) (4,4,4) (5,5,3) (6,6,4) (7,7,2) (8,8,2) (9,9,3)
        L4 C 15 7
          L5 H  (1,1,4) (2,2,4) (3,3,4) (4,6,6) (5,5,3) (7,7,2) (8,9,7)
        L4 C 14 7
          L5 H  (1,1,4) (2,2,4) (3,4,7) (5,5,3) (6,6,3) (7,7,2) (8,9,7)
        L4 C 15 6
          L5 C 12 -5
            L6 H  (1,1,4) (2,2,4) (3,3,4) (4,6,7) (5,5,3) (7,7,2) (8,9,6)
          L5 H  (1,1,4) (2,2,4) (3,4,7) (5,6,6) (7,7,2) (8,9,7)
        L4 C 16 7
          L5 H  (1,1,4) (2,2,4) (3,3,4) (4,4,4) (5,5,3) (6,6,4) (7,7,0) (8,8,2) (9,9,4)
        L4 C 12 -5
          L5 C 17 6
            L6 H  (1,1,4) (2,2,4) (3,3,4) (4,4,4) (5,5,3) (6,6,4) (7,7,2) (8,9,5)
          L5 C 14 6
            L6 H  (1,1,4) (2,2,4) (3,4,7) (5,5,3) (6,6,3) (7,7,2) (8,8,3) (9,9,4)
          L5 C 16 6
            L6 H  (1,1,4) (2,2,4) (3,3,4) (4,6,7) (5,5,3) (7,7,2) (8,9,6)
          L5 C 25 -5
            L6 R
          L5 C 26 -5
            L6 R
          L5 C 10 7
            L6 H  (1,1,4) (2,2,4) (3,5,6) (4,6,7) (7,7,2) (8,8,3) (9,9,4)
          L5 H  (1,1,4) (2,9,7) (3,3,4) (4,6,7) (5,5,3) (7,7,2) (8,8,3)
        L4 H  (1,1,4) (2,2,4) (3,4,7) (5,6,6) (7,7,2) (8,8,3) (9,9,4)
      L3 C 12 7
        L4 H  (1,1,4) (2,2,4) (3,3,3) (4,4,2) (5,5,4) (6,7,6) (8,9,7)
      L3 C 15 7
        L4 H  (1,1,4) (2,2,4) (3,3,4) (4,5,7) (6,6,2) (7,7,2) (8,9,7)
      L3 C 16 7
        L4 H  (1,1,4) (2,2,4) (3,3,4) (4,5,7) (4,6,7) (5,6,7) (7,7,2) (8,8,2) (9,9,4)
      L3 C 17 7
        L4 H  (1,1,4) (2,2,4) (3,3,4) (4,5,7) (6,7,6) (8,8,2) (9,9,3)
      L3 C 16 6
        L4 C 12 -5
          L5 H  (1,1,4) (2,2,4) (3,4,7) (5,5,3) (6,9,7) (7,8,5)
        L4 H  (1,1,4) (2,2,4) (3,4,6) (5,6,7) (7,8,5) (9,9,4)
      L3 C 12 -5
        L4 H  (1,1,4) (2,2,4) (3,4,7) (5,5,3) (6,7,6) (8,9,6)
      L3 C 14 7
        L4 H  (1,1,4) (2,2,4) (3,4,6) (5,5,3) (6,6,3) (7,7,3) (8,9,7)
      L3 C 18 7
        L4 H  (1,1,4) (2,2,4) (3,4,6) (5,5,4) (6,7,6) (8,8,3) (9,9,3)
      L3 C 15 6
        L4 H  (1,1,4) (2,2,4) (3,4,6) (5,5,4) (6,7,5) (8,9,7)
      L3 H  (1,1,4) (2,2,4) (3,4,6) (5,5,3) (6,9,7) (7,7,3) (8,8,3)
    L2 C 7 -5
      L3 S 7 1 2 11588
    L2 C 6 -5
      L3 C 4 8
        L4 H  (1,1,4) (2,2,4) (3,3,3) (4,4,1) (5,5,3) (6,6,4) (7,7,4) (8,9,7)
      L3 C 8 8
        L4 S 7 1 3 11593
      L3 C 4 7
        L4 C 8 7
          L5 H  (1,9,7) (2,3,7) (4,5,6) (6,6,4) (7,8,6)
        L4 C 9 8
          L5 H  (1,1,4) (2,2,4) (3,3,4) (4,4,4) (5,7,7) (6,6,4) (8,8,2) (9,9,1)
        L4 C 7 8
          L5 H  (1,1,4) (2,2,4) (3,3,4) (4,4,4) (5,5,4) (6,6,3) (7,7,1) (8,8,2) (9,9,4)
        L4 C 9 7
          L5 H  (1,3,7) (1,9,7) (2,3,7) (2,9,8) (4,5,6) (6,6,4) (7,7,4) (8,8,2)
        L4 C 7 7
          L5 H  (1,1,4) (2,3,7) (4,5,6) (6,6,3) (7,7,4) (8,8,2) (9,9,4)
        L4 C 3 8
          L5 H  (1,1,4) (2,2,4) (3,3,0) (4,4,3) (5,5,4) (6,6,4) (7,7,4) (8,9,7)
        L4 C 5 8
          L5 H  (1,1,4) (2,2,4) (3,3,4) (4,4,3) (5,5,1) (6,6,3) (7,7,4) (8,9,7)
        L4 C 3 -6
          L5 C 5 7
            L6 H  (1,1,4) (2,2,4) (3,4,5) (5,7,7) (6,6,3) (8,9,7)
          L5 C 16 7
            L6 H  (1,1,4) (2,2,4) (3,3,3) (4,6,7) (5,5,3) (7,7,3) (8,8,2) (9,9,4)
          L5 C 17 7
            L6 H  (1,1,4) (2,2,4) (3,3,3) (4,6,7) (5,5,3) (7,7,4) (8,8,2) (9,9,3)
          L5 C 16 6
            L6 C 12 7
              L7 H  (1,1,4) (2,2,4) (3,3,3) (4,4,2) (5,5,3) (6,6,4) (7,8,6) (9,9,4)
            L6 C 13 7
              L7 H  (1,1,4) (2,2,4) (3,3,3) (4,4,2) (5,5,3) (6,6,4) (7,8,6) (9,9,4)
            L6 C 18 7
              L7 H  (1,1,4) (2,2,4) (3,3,3) (4,6,7) (5,5,3) (7,8,6) (9,9,3)
            L6 C 22 6
              L7 C 15 7
                L8 H  (1,1,4) (2,2,4) (3,3,3) (4,4,4) (5,5,2) (6,6,3) (7,7,3) (8,8,3) (9,9,4)
              L7 C 17 6
                L8 C 15 6
                  L9 H  (1,1,4) (2,2,4) (3,3,3) (4,4,4) (5,5,2) (6,6,4) (7,7,3) (8,9,6)
                L8 C 25 -5
                  L9 R
                L8 C 10 7
                  L9 H  (1,1,4) (2,2,4) (3,3,2) (4,4,4) (5,5,3) (6,6,4) (7,8,6) (9,9,3)
                L8 C 11 -5
                  L9 R
                L8 C 18 -5
                  L9 R
                L8 C 27 -5
                  L9 R
                L8 C 14 7
                  L9 H  (1,1,4) (2,2,4) (3,3,3) (4,4,4) (5,5,1) (6,6,3) (7,7,3) (8,8,3) (9,9,4)
                L8 C 14 6
                  L9 R
                L8 C 23 -5
                  L9 R
                L8 C 10 6
                  L9 H  (1,1,3) (2,2,3) (3,3,2) (4,4,3) (5,5,3) (6,6,4) (7,7,4) (8,8,3) (9,9,3)
                L8 C 31 6
                  L9 H  (1,1,4) (2,2,4) (3,3,3) (4,4,2) (5,5,3) (6,6,4) (7,7,4) (8,9,6)
                L8 C 12 6
                  L9 H  (1,1,4) (2,2,4) (3,4,5) (5,5,3) (6,6,4) (7,7,4) (8,9,6)
                L8 C 13 6
                  L9 C 11 7
                    L10 H  (1,1,4) (2,2,4) (3,3,1) (4,4,3) (5,5,3) (6,6,4) (7,7,4) (8,8,3) (9,9,4)
                  L9 C 21 -6
                    L10 R
                  L9 C 26 6
                    L10 H  (1,1,4) (2,2,4) (3,3,3) (4,4,3) (5,5,3) (6,6,4) (7,7,3) (8,8,3) (9,9,3)
                  L9 H  (1,1,4) (2,2,4) (3,3,3) (4,4,3) (5,5,3) (6,6,4) (7,7,4) (8,8,0) (9,9,4)
                L8 C 23 -6
                  L9 R
                L8 C 22 -6
                  L9 R
                L8 C 11 7
                  L9 H  (1,1,4) (2,2,4) (3,3,1) (4,4,3) (5,5,3) (6,6,4) (7,7,4) (8,8,3) (9,9,4)
                L8 C 21 -6
                  L9 R
                L8 C 26 6
                  L9 H  (1,1,4) (2,2,4) (3,3,3) (4,4,3) (5,5,3) (6,6,4) (7,7,3) (8,8,3) (9,9,3)
                L8 H  (1,1,4) (2,2,4) (3,3,3) (4,4,3) (5,5,3) (6,6,4) (7,7,4) (8,8,0) (9,9,4)
              L7 H  (1,1,4) (2,2,4) (3,3,3) (4,4,4) (5,5,2) (6,6,4) (7,8,5) (9,9,4)
            L6 C 15 7
              L7 H  (1,1,4) (2,2,4) (3,3,3) (4,4,4) (5,5,2) (6,6,3) (7,7,3) (8,8,3) (9,9,4)
            L6 C 17 6
              L7 C 15 6
                L8 H  (1,1,4) (2,2,4) (3,3,3) (4,4,4) (5,5,2) (6,6,4) (7,7,3) (8,9,6)
              L7 C 25 -5
                L8 R
              L7 C 10 7
                L8 H  (1,1,4) (2,2,4) (3,3,2) (4,4,4) (5,5,3) (6,6,4) (7,8,6) (9,9,3)
              L7 C 11 -5
                L8 R
              L7 C 18 -5
                L8 R
              L7 C 27 -5
                L8 R
              L7 C 31 6
                L8 C 14 7
                  L9 H  (1,1,4) (2,2,4) (3,3,3) (4,4,4) (5,5,1) (6,6,3) (7,7,3) (8,8,3) (9,9,4)
                L8 C 14 6
                  L9 R
                L8 C 23 -5
                  L9 R
                L8 C 10 6
                  L9 H  (1,1,3) (2,2,3) (3,3,2) (4,4,3) (5,5,3) (6,6,4) (7,7,4) (8,8,3) (9,9,3)
                L8 C 12 6
                  L9 C 11 7
                    L10 H  (1,1,4) (2,2,4) (3,3,1) (4,4,3) (5,5,3) (6,6,4) (7,7,4) (8,8,3) (9,9,4)
                  L9 C 21 -5
                    L10 R
                  L9 C 13 6
                    L10 H  (1,1,4) (2,2,4) (3,3,3) (4,4,1) (5,5,3) (6,6,4) (7,7,4) (8,8,3) (9,9,4)
                  L9 C 23 -6
                    L10 R
                  L9 C 26 6
                    L10 H  (1,1,4) (2,2,4) (3,3,3) (4,4,3) (5,5,3) (6,6,4) (7,7,3) (8,8,3) (9,9,3)
                  L9 H  (1,1,4) (2,2,4) (3,3,3) (4,4,3) (5,5,3) (6,6,4) (7,7,4) (8,8,0) (9,9,4)
                L8 C 31 -6
                  L9 R
                L8 C 11 7
                  L9 H  (1,1,4) (2,2,4) (3,3,1) (4,4,3) (5,5,3) (6,6,4) (7,7,4) (8,8,3) (9,9,4)
                L8 C 21 -6
                  L9 R
                L8 C 26 6
                  L9 H  (1,1,4) (2,2,4) (3,3,3) (4,4,3) (5,5,3) (6,6,4) (7,7,3) (8,8,3) (9,9,3)
                L8 H  (1,1,4) (2,2,4) (3,3,3) (4,4,3) (5,5,3) (6,6,4) (7,7,4) (8,8,0) (9,9,4)
              L7 H  (1,1,4) (2,2,4) (3,3,3) (4,4,4) (5,5,1) (6,6,3) (7,7,3) (8,8,3) (9,9,4)
            L6 H  (1,1,4) (2,2,4) (3,3,3) (4,4,4) (5,5,2) (6,6,4) (7,8,5) (9,9,4)
          L5 C 12 7
            L6 H  (1,1,4) (2,2,4) (3,3,3) (4,4,2) (5,5,3) (6,8,7) (6,9,7) (7,7,4) (8,9,7)
          L5 C 13 7
            L6 H  (1,1,4) (2,2,4) (3,3,3) (4,4,2) (5,5,3) (6,8,7) (6,9,7) (7,7,4) (8,9,7)
          L5 C 18 7
            L6 H  (1,1,4) (2,2,4) (3,3,3) (4,6,7) (4,7,8) (5,5,3) (6,8,6) (7,8,6) (9,9,3)
          L5 C 22 6
            L6 C 17 6
              L7 C 10 7
                L8 H  (1,1,4) (2,2,4) (3,3,2) (4,4,4) (5,5,3) (6,6,4) (7,7,4) (8,9,5)
              L7 H  (1,1,4) (2,9,7) (3,3,3) (4,6,7) (4,7,8) (5,5,3) (6,8,6) (7,8,6)
            L6 H  (1,1,4) (2,2,4) (3,3,3) (4,4,4) (5,5,2) (6,6,3) (7,8,6) (9,9,4)
          L5 C 17 6
            L6 C 10 7
              L7 H  (1,1,4) (2,2,4) (3,3,2) (4,4,4) (5,5,3) (6,6,4) (7,7,4) (8,9,5)
            L6 H  (1,1,4) (2,9,7) (3,3,3) (4,6,7) (4,7,8) (5,5,3) (6,8,6) (7,8,6)
          L5 H  (1,1,4) (2,2,4) (3,3,3) (4,4,4) (5,5,2) (6,6,3) (7,8,6) (9,9,4)
        L4 C 5 -6
          L5 C 16 7
            L6 H  (1,1,4) (2,3,7) (4,4,3) (5,5,3) (6,6,4) (7,7,3) (8,8,2) (9,9,4)
          L5 C 17 7
            L6 H  (1,1,4) (2,3,7) (4,4,3) (5,5,3) (6,6,4) (7,7,4) (8,8,2) (9,9,3)
          L5 C 16 6
            L6 H  (1,1,4) (2,3,7) (2,6,8) (3,4,6) (4,6,6) (5,5,3) (7,8,6) (9,9,4)
          L5 H  (1,1,4) (2,3,7) (4,5,5) (6,8,7) (6,9,7) (7,7,4) (8,9,7)
        L4 H  (1,1,4) (2,2,4) (3,3,4) (4,4,1) (5,7,7) (6,6,3) (8,9,7)
      L3 C 8 7
        L4 S 7 1 3 11745
      L3 C 3 8
        L4 H  (1,1,4) (2,2,4) (3,3,1) (4,4,2) (5,5,4) (6,6,4) (7,7,4) (8,9,7)
      L3 C 9 8
        L4 S 7 1 3 11749
      L3 C 5 8
        L4 H  (1,1,4) (2,2,4) (3,3,4) (4,4,2) (5,5,1) (6,6,3) (7,7,4) (8,8,4) (9,9,4)
      L3 C 7 8
        L4 S 7 1 3 11753
      L3 C 3 7
        L4 C 9 7
          L5 H  (1,3,7) (2,9,7) (4,4,2) (5,5,4) (6,6,4) (7,7,4) (8,8,2)
        L4 C 5 7
          L5 H  (1,1,4) (2,2,4) (3,3,4) (4,4,0) (5,5,4) (6,6,3) (7,7,4) (8,9,7)
        L4 C 7 7
          L5 H  (1,1,4) (2,2,4) (3,3,4) (4,4,2) (5,7,7) (6,6,3) (8,8,2) (9,9,4)
        L4 C 16 7
          L5 H  (1,1,4) (2,3,7) (4,4,2) (5,5,4) (6,6,4) (7,7,3) (8,8,2) (9,9,4)
        L4 C 17 7
          L5 H  (1,1,4) (2,3,7) (4,4,2) (5,5,4) (6,6,4) (7,7,4) (8,8,2) (9,9,3)
        L4 C 12 7
          L5 H  (1,1,4) (2,3,6) (4,5,5) (6,6,4) (7,7,4) (8,9,7)
        L4 C 12 6
          L5 C 16 6
            L6 H  (1,1,4) (2,3,7) (4,5,5) (6,6,4) (7,8,6) (9,9,4)
          L5 H  (1,1,4) (2,3,7) (4,5,5) (6,8,7) (6,9,7) (7,7,4) (8,9,7)
        L4 C 13 7
          L5 H  (1,1,4) (2,2,4) (3,3,4) (4,4,0) (5,5,3) (6,6,4) (7,7,4) (8,9,7)
        L4 C 16 6
          L5 H  (1,1,4) (2,3,7) (4,5,5) (6,6,4) (7,8,6) (9,9,4)
        L4 H  (1,1,4) (2,3,7) (4,5,5) (6,8,7) (6,9,7) (7,7,4) (8,9,7)
      L3 C 9 7
        L4 S 7 1 3 11777
      L3 C 5 7
        L4 H  (1,1,4) (2,2,4) (3,4,5) (5,7,7) (6,6,3) (8,9,7)
      L3 C 7 7
        L4 S 7 1 3 11781
      L3 C 12 7
        L4 C 16 7
          L5 H  (1,1,4) (2,2,4) (3,3,3) (4,4,2) (5,5,4) (6,6,4) (7,7,3) (8,8,2) (9,9,4)
        L4 C 17 7
          L5 H  (1,1,4) (2,2,4) (3,3,3) (4,4,2) (5,5,4) (6,6,4) (7,7,4) (8,8,2) (9,9,3)
        L4 C 16 6
          L5 H  (1,1,4) (2,2,4) (3,3,3) (4,5,5) (6,6,4) (7,8,6) (9,9,4)
        L4 H  (1,1,4) (2,2,4) (3,3,3) (4,5,5) (6,8,7) (6,9,7) (7,7,4) (8,9,7)
      L3 C 17 7
        L4 S 7 1 3 11791
      L3 C 13 7
        L4 C 16 7
          L5 H  (1,1,4) (2,2,4) (3,3,4) (4,4,2) (5,5,3) (6,6,4) (7,7,3) (8,8,2) (9,9,4)
        L4 C 16 6
          L5 H  (1,1,4) (2,2,4) (3,4,5) (5,5,3) (6,6,4) (7,8,6) (9,9,4)
        L4 H  (1,1,4) (2,2,4) (3,4,5) (5,5,3) (6,8,7) (6,9,7) (7,7,4) (8,9,7)
      L3 C 16 7
        L4 S 7 1 3 11799
      L3 C 12 6
        L4 C 16 6
          L5 C 14 7
            L6 H  (1,1,4) (2,2,4) (3,4,6) (5,5,3) (6,6,3) (7,8,6) (9,9,4)
          L5 C 18 7
            L6 H  (1,1,4) (2,2,4) (3,4,6) (5,5,4) (6,9,6) (7,8,6)
          L5 C 11 7
            L6 H  (1,1,4) (2,2,4) (3,4,4) (5,5,4) (6,6,4) (7,8,6) (9,9,4)
          L5 C 15 7
            L6 H  (1,1,4) (2,2,4) (3,3,4) (4,5,6) (6,6,3) (7,7,3) (8,9,6)
          L5 C 14 6
            L6 H  (1,1,4) (2,2,4) (3,4,6) (5,5,3) (6,6,4) (7,8,5) (9,9,4)
          L5 C 15 6
            L6 R
          L5 C 17 -5
            L6 R
          L5 C 23 -5
            L6 R
          L5 C 25 -5
            L6 R
          L5 C 13 6
            L6 C 10 7
              L7 H  (1,1,4) (2,2,4) (3,3,3) (4,4,3) (5,5,4) (6,6,4) (7,7,4) (8,9,4)
            L6 C 11 -5
              L7 R
            L6 C 18 -5
              L7 S 7 1 6 11826
            L6 C 21 -5
              L7 R
            L6 C 27 -5
              L7 R
            L6 C 10 6
              L7 H  (1,1,3) (2,2,3) (3,3,3) (4,4,3) (5,5,4) (6,6,4) (7,7,4) (8,8,3) (9,9,3)
            L6 C 22 6
              L7 C 26 6
                L8 H  (1,1,4) (2,2,4) (3,3,3) (4,4,3) (5,5,3) (6,6,4) (7,7,3) (8,8,3) (9,9,3)
              L7 H  (1,1,4) (2,2,4) (3,3,3) (4,4,3) (5,5,3) (6,6,4) (7,7,4) (8,8,0) (9,9,4)
            L6 H  (1,1,4) (2,2,4) (3,3,4) (4,4,0) (5,5,4) (6,6,4) (7,7,4) (8,9,6)
          L5 C 22 -5
            L6 R
          L5 C 23 -6
            L6 R
          L5 C 10 7
            L6 H  (1,1,4) (2,2,4) (3,3,3) (4,4,3) (5,5,4) (6,6,4) (7,7,4) (8,9,4)
          L5 C 11 -5
            L6 R
          L5 C 18 -5
            L6 R
          L5 C 21 -5
            L6 R
          L5 C 27 -5
            L6 R
          L5 C 10 6
            L6 H  (1,1,3) (2,2,3) (3,3,3) (4,4,2) (5,5,4) (6,6,4) (7,7,4) (8,8,3) (9,9,3)
          L5 C 22 -6
            L6 R
          L5 C 26 6
            L6 H  (1,1,4) (2,2,4) (3,3,3) (4,4,2) (5,5,4) (6,6,4) (7,7,3) (8,8,3) (9,9,3)
          L5 H  (1,1,4) (2,2,4) (3,3,3) (4,4,2) (5,5,4) (6,6,4) (7,7,4) (8,8,0) (9,9,4)
        L4 C 14 7
          L5 H  (1,1,4) (2,2,4) (3,4,6) (5,5,3) (6,6,3) (7,8,6) (9,9,4)
        L4 C 18 7
          L5 H  (1,1,4) (2,2,4) (3,4,6) (5,5,4) (6,6,4) (7,8,6) (7,9,6) (8,9,5)
        L4 C 17 6
          L5 C 11 7
            L6 S 7 1 4 11864
          L5 C 13 6
            L6 S 7 1 4 11860
          L5 C 15 7
            L6 S 7 1 4 11862
          L5 H  (1,1,4) (2,2,4) (3,4,5) (5,5,4) (6,6,4) (7,7,4) (8,9,5)
        L4 H  (1,1,4) (2,2,4) (3,3,4) (4,5,6) (6,6,3) (7,8,5) (9,9,4)
      L3 C 17 6
        L4 S 7 1 3 11873
      L3 C 14 7
        L4 H  (1,1,4) (2,2,4) (3,3,4) (4,5,5) (6,6,3) (7,8,6) (9,9,4)
      L3 C 15 7
        L4 S 7 1 3 11877
      L3 H  (1,1,4) (2,2,4) (3,3,4) (4,5,5) (6,6,4) (7,8,5) (9,9,4)
    L2 C 4 8
      L3 H  (1,1,4) (2,2,4) (3,3,3) (4,4,1) (5,5,3) (6,6,4) (7,7,4) (8,9,7)
    L2 C 8 8
      L3 S 7 1 2 11882
    L2 C 6 8
      L3 H  (1,1,4) (2,2,4) (3,3,4) (4,4,4) (5,5,3) (6,6,1) (7,7,3) (8,9,7)
    L2 C 4 7
      L3 H  (1,1,4) (2,2,4) (3,4,7) (5,6,5) (7,8,6) (9,9,4)
    L2 C 8 7
      L3 S 7 1 2 11888
    L2 C 6 7
      L3 H  (1,1,4) (2,2,4) (3,3,4) (4,5,5) (6,6,4) (7,8,5) (9,9,4)
    L2 C 3 8
      L3 H  (1,1,4) (2,2,4) (3,3,1) (4,4,2) (5,5,4) (6,6,4) (7,7,4) (8,9,7)
    L2 C 9 8
      L3 S 7 1 2 11894
    L2 C 3 7
      L3 H  (1,1,4) (2,2,4) (3,3,4) (4,4,2) (5,6,6) (7,8,6) (9,9,4)
    L2 C 9 7
      L3 S 7 1 2 11898
    L2 C 5 8
      L3 H  (1,1,4) (2,2,4) (3,3,4) (4,4,2) (5,5,1) (6,6,2) (7,7,4) (8,8,4) (9,9,4)
    L2 C 7 8
      L3 S 7 1 2 11902
    L2 C 5 7
      L3 H  (1,1,4) (2,2,4) (3,3,4) (4,4,2) (5,5,4) (6,6,2) (7,8,6) (9,9,4)
    L2 C 7 7
      L3 S 7 1 2 11906
    L2 C 12 7
      L3 H  (1,1,4) (2,2,4) (3,3,3) (4,4,2) (5,5,3) (6,6,4) (7,8,6) (9,9,4)
    L2 C 17 7
      L3 S 7 1 2 11910
    L2 C 13 7
      L3 H  (1,1,4) (2,2,4) (3,3,4) (4,4,2) (5,5,2) (6,6,3) (7,7,4) (8,9,7)
    L2 C 16 7
      L3 S 7 1 2 11914
    L2 C 14 7
      L3 H  (1,1,4) (2,2,4) (3,3,4) (4,4,4) (5,5,2) (6,6,2) (7,7,3) (8,9,7)
    L2 C 15 7
      L3 S 7 1 2 11918
    L2 C 13 6
      L3 H  (1,1,4) (2,2,4) (3,3,4) (4,5,5) (6,6,3) (7,8,6) (9,9,4)
    L2 C 16 6
      L3 S 7 1 2 11922
    L2 C 14 6
      L3 H  (1,1,4) (2,2,4) (3,4,7) (5,6,5) (7,7,3) (8,9,7)
    L2 H  (1,1,4) (2,2,4) (3,4,6) (5,5,3) (6,6,3) (7,7,3) (8,9,7)
  L1 C 9 -5
    L2 S 8 0 1 11927
  L1 C 3 -5
    L2 C 4 -5
      L3 S 2 0 1 11927
    L2 C 5 -5
      L3 C 6 -5
        L4 S 3 1 1 11927
      L3 C 7 -5
        L4 C 8 -5
          L5 S 1 1 1 11927
        L4 C 8 8
          L5 C 2 8
            L6 H  (1,1,3) (2,2,2) (3,3,3) (4,4,5) (5,5,4) (6,6,5) (7,7,3) (8,8,1) (9,9,3)
          L5 C 4 8
            L6 H  (1,1,4) (2,2,5) (3,3,3) (4,4,2) (5,5,3) (6,6,5) (7,7,3) (8,8,1) (9,9,3)
          L5 C 6 8
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,3) (6,6,2) (7,7,2) (8,8,1) (9,9,3)
          L5 C 2 -6
            L6 C 4 -6
              L7 C 6 -6
                L8 C 9 8
                  L9 H  (1,1,3) (2,6,9) (3,3,4) (4,4,5) (5,5,4) (7,7,3) (8,8,1) (9,9,1)
                L8 C 9 7
                  L9 H  (1,9,5) (2,6,9) (3,5,7) (4,4,5) (7,7,3) (8,8,1)
                L8 C 10 7
                  L9 H  (1,1,3) (2,2,4) (3,5,7) (4,4,5) (6,6,5) (7,7,3) (8,8,1) (9,9,2)
                L8 C 11 7
                  L9 H  (1,1,4) (2,4,7) (3,3,3) (5,5,4) (6,6,5) (7,7,3) (8,8,1) (9,9,3)
                L8 C 12 7
                  L9 H  (1,1,4) (2,4,7) (3,3,3) (5,5,4) (6,6,5) (7,7,3) (8,8,1) (9,9,3)
                L8 H  (1,4,8) (2,6,9) (3,9,6) (3,5,7) (5,9,6) (7,7,3) (8,8,1)
              L7 H  (1,3,7) (2,2,5) (4,4,5) (5,5,3) (6,6,4) (7,7,2) (8,8,1) (9,9,3)
            L6 C 6 -6
              L7 C 9 8
                L8 H  (1,1,3) (2,2,5) (3,3,3) (4,4,4) (5,5,3) (6,6,5) (7,7,3) (8,8,1) (9,9,1)
              L7 C 9 7
                L8 H  (1,1,3) (2,2,5) (3,3,3) (4,4,4) (5,5,3) (6,6,5) (7,7,3) (8,8,1) (9,9,3)
              L7 H  (1,1,4) (2,2,5) (3,3,3) (4,9,6) (5,5,3) (6,6,5) (7,7,3) (8,8,1)
            L6 H  (1,1,4) (2,2,5) (3,3,3) (4,4,4) (5,5,2) (6,6,4) (7,7,2) (8,8,1) (9,9,3)
          L5 C 4 -6
            L6 C 6 -6
              L7 C 9 8
                L8 S 2 1 5 11967
              L7 C 18 7
                L8 H  (1,1,2) (2,2,4) (3,3,3) (4,4,5) (5,5,4) (6,6,5) (7,7,3) (8,8,1) (9,9,1)
              L7 C 9 7
                L8 H  (1,1,2) (2,2,4) (3,3,3) (4,4,5) (5,5,4) (6,6,5) (7,7,3) (8,8,1) (9,9,3)
              L7 H  (1,1,3) (2,2,4) (3,3,3) (4,9,7) (5,5,4) (6,6,5) (7,7,3) (8,8,1)
            L6 H  (1,1,3) (2,2,4) (3,3,3) (4,4,5) (5,5,3) (6,6,4) (7,7,2) (8,8,1) (9,9,3)
          L5 H  (1,1,3) (2,2,4) (3,3,2) (4,4,4) (5,5,3) (6,6,5) (7,7,3) (8,8,1) (9,9,3)
        L4 C 9 8
          L5 S 2 1 4 11978
        L4 C 8 7
          L5 C 2 8
            L6 C 4 8
              L7 H  (1,1,3) (2,2,2) (3,3,2) (4,4,2) (5,5,3) (6,6,5) (7,7,3) (8,8,4) (9,9,4)
            L6 C 6 8
              L7 H  (1,1,3) (2,2,2) (3,3,3) (4,4,5) (5,5,3) (6,6,2) (7,7,2) (8,8,4) (9,9,4)
            L6 C 9 7
              L7 H  (1,1,2) (2,2,2) (3,3,3) (4,4,5) (5,5,4) (6,6,5) (7,7,3) (8,9,6)
            L6 C 4 -6
              L7 C 6 -6
                L8 C 16 7
                  L9 H  (1,1,3) (2,2,2) (3,3,3) (4,4,5) (5,5,4) (6,6,5) (7,7,3) (8,9,5)
                L8 C 16 6
                  L9 H  (1,1,3) (2,2,2) (3,3,3) (4,4,5) (5,5,4) (6,6,5) (7,7,3) (8,9,5)
                L8 H  (1,1,3) (2,2,2) (3,3,3) (4,6,9) (5,5,4) (7,8,6) (9,9,3)
              L7 H  (1,1,3) (2,2,2) (3,3,3) (4,4,5) (5,5,3) (6,6,4) (7,7,2) (8,8,4) (9,9,3)
            L6 H  (1,1,3) (2,2,2) (3,3,2) (4,4,4) (5,5,3) (6,6,5) (7,7,3) (8,8,4) (9,9,3)
          L5 C 4 8
            L6 C 6 8
              L7 H  (1,1,4) (2,2,5) (3,3,3) (4,4,2) (5,5,2) (6,6,2) (7,7,2) (8,8,4) (9,9,4)
            L6 C 9 7
              L7 H  (1,1,3) (2,2,5) (3,3,3) (4,4,2) (5,5,3) (6,6,5) (7,7,3) (8,9,6)
            L6 C 2 -6
              L7 C 6 -6
                L8 C 16 7
                  L9 H  (1,8,6) (2,2,5) (3,3,3) (4,4,2) (5,5,3) (6,6,5) (7,7,3) (9,9,3)
                L8 C 16 6
                  L9 H  (1,8,6) (2,2,5) (3,3,3) (4,4,2) (5,5,3) (6,6,5) (7,7,3) (9,9,3)
                L8 H  (1,1,4) (2,2,5) (3,3,3) (4,4,2) (5,5,3) (6,8,8) (7,7,3) (9,9,2)
              L7 H  (1,1,4) (2,2,5) (3,3,3) (4,4,2) (5,5,2) (6,6,4) (7,7,2) (8,8,4) (9,9,3)
            L6 H  (1,1,3) (2,2,4) (3,3,2) (4,4,2) (5,5,3) (6,6,5) (7,7,3) (8,8,4) (9,9,3)
          L5 C 6 8
            L6 H  (1,3,7) (2,9,8) (4,4,5) (5,5,3) (6,8,5) (7,7,2)
          L5 C 9 7
            L6 C 2 -6
              L7 C 4 -6
                L8 C 6 -6
                  L9 C 17 6
                    L10 C 16 7
                      L11 C 18 7
                        L12 H  (1,1,3) (2,6,8) (3,3,4) (4,4,5) (5,5,4) (7,7,3) (8,8,1) (9,9,1)
                      L11 C 18 6
                        L12 H  (1,1,3) (2,6,8) (3,3,4) (4,4,5) (5,5,4) (7,7,3) (8,8,1) (9,9,2)
                      L11 H  (1,3,6) (1,4,7) (2,4,9) (2,6,9) (3,6,8) (5,5,4) (7,7,3) (8,9,4)
                    L10 C 18 7
                      L11 S 2 1 10 12024
                    L10 C 16 6
                      L11 C 18 6
                        L12 H  (1,1,3) (2,6,8) (3,5,7) (4,4,5) (7,7,3) (8,8,2) (9,9,2)
                      L11 C 11 7
                        L12 H  (1,4,7) (2,6,8) (3,3,3) (5,5,4) (7,7,3) (8,9,5)
                      L11 C 12 7
                        L12 H  (1,4,6) (2,6,9) (3,3,3) (5,5,4) (7,7,3) (8,9,5)
                      L11 C 13 7
                        L12 H  (1,1,3) (2,4,8) (2,6,8) (3,3,4) (4,6,7) (5,5,3) (7,7,3) (8,8,2) (9,9,4)
                      L11 C 14 7
                        L12 H  (1,1,3) (2,9,8) (3,3,4) (4,6,7) (5,5,3) (7,7,3) (8,8,2)
                      L11 C 10 7
                        L12 H  (1,1,2) (2,5,7) (3,6,8) (4,4,5) (7,7,3) (8,9,5)
                      L11 H  (1,1,3) (2,6,9) (3,5,6) (4,4,4) (7,7,3) (8,8,2) (9,9,3)
                    L10 C 18 6
                      L11 S 2 1 10 12040
                    L10 C 11 7
                      L11 C 13 7
                        L12 H  (1,1,3) (2,2,4) (3,3,3) (4,4,3) (5,5,3) (6,6,5) (7,7,3) (8,9,6)
                      L11 C 14 7
                        L12 H  (1,1,3) (2,2,4) (3,3,3) (4,4,4) (5,5,3) (6,6,4) (7,7,3) (8,9,6)
                      L11 C 10 7
                        L12 H  (1,1,2) (2,2,2) (3,3,3) (4,4,5) (5,5,4) (6,6,5) (7,7,3) (8,9,6)
                      L11 H  (1,1,3) (2,4,8) (3,3,3) (5,6,8) (7,7,3) (8,9,5)
                    L10 C 14 7
                      L11 S 2 1 10 12050
                    L10 C 12 7
                      L11 H  (1,1,3) (2,4,8) (2,6,9) (3,3,3) (4,7,6) (5,7,6) (5,6,8) (8,9,6)
                    L10 C 13 7
                      L11 S 2 1 10 12054
                    L10 C 10 7
                      L11 H  (1,1,2) (2,2,4) (3,7,6) (3,5,7) (4,6,9) (5,7,6) (8,9,6)
                    L10 H  (1,1,3) (2,5,8) (2,6,9) (3,3,3) (4,4,4) (5,6,8) (7,7,3) (8,9,5)
                  L9 C 16 7
                    L10 C 18 7
                      L11 H  (1,1,3) (2,6,8) (3,3,4) (4,4,5) (5,5,4) (7,7,3) (8,8,1) (9,9,1)
                    L10 C 18 6
                      L11 H  (1,1,3) (2,6,8) (3,3,4) (4,4,5) (5,5,4) (7,7,3) (8,8,1) (9,9,2)
                    L10 H  (1,3,6) (1,4,7) (2,4,9) (2,6,9) (3,6,8) (5,5,4) (7,7,3) (8,9,4)
                  L9 C 18 7
                    L10 S 2 1 9 12065
                  L9 C 16 6
                    L10 C 18 6
                      L11 H  (1,1,3) (2,6,8) (3,5,7) (4,4,5) (7,7,3) (8,8,2) (9,9,2)
                    L10 C 11 7
                      L11 H  (1,4,7) (2,6,8) (3,3,3) (5,5,4) (7,7,3) (8,9,5)
                    L10 C 12 7
                      L11 H  (1,4,6) (2,6,9) (3,3,3) (5,5,4) (7,7,3) (8,9,5)
                    L10 C 13 7
                      L11 H  (1,1,3) (2,4,8) (2,6,8) (3,3,4) (4,6,7) (5,5,3) (7,7,3) (8,8,2) (9,9,4)
                    L10 C 14 7
                      L11 H  (1,1,3) (2,9,8) (3,3,4) (4,6,7) (5,5,3) (7,7,3) (8,8,2)
                    L10 C 10 7
                      L11 H  (1,1,2) (2,5,7) (3,6,8) (4,4,5) (7,7,3) (8,9,5)
                    L10 H  (1,1,3) (2,6,9) (3,5,6) (4,4,4) (7,7,3) (8,8,2) (9,9,3)
                  L9 C 18 6
                    L10 S 2 1 9 12081
                  L9 C 11 7
                    L10 C 13 7
                      L11 H  (1,1,3) (2,2,4) (3,3,3) (4,4,3) (5,5,3) (6,6,5) (7,7,3) (8,9,6)
                    L10 C 14 7
                      L11 H  (1,1,3) (2,2,4) (3,3,3) (4,4,4) (5,5,3) (6,6,4) (7,7,3) (8,9,6)
                    L10 C 10 7
                      L11 H  (1,1,2) (2,2,2) (3,3,3) (4,4,5) (5,5,4) (6,6,5) (7,7,3) (8,9,6)
                    L10 H  (1,1,3) (2,4,8) (3,3,3) (5,6,8) (7,7,3) (8,9,5)
                  L9 C 14 7
                    L10 S 2 1 9 12091
                  L9 C 12 7
                    L10 H  (1,1,3) (2,4,8) (2,6,9) (3,3,3) (4,7,6) (5,7,6) (5,6,8) (8,9,6)
                  L9 C 13 7
                    L10 S 2 1 9 12095
                  L9 C 10 7
                    L10 H  (1,1,2) (2,2,4) (3,7,6) (3,5,7) (4,6,9) (5,7,6) (8,9,6)
                  L9 H  (1,1,3) (2,5,8) (2,6,9) (3,3,3) (4,4,4) (5,6,8) (7,7,3) (8,9,5)
                L8 C 15 -5
                  L9 H  (1,1,3) (2,4,9) (3,3,4) (5,5,3) (6,6,4) (7,7,2) (8,9,5)
                L8 C 14 7
                  L9 H  (1,1,3) (2,2,5) (3,3,4) (4,4,5) (5,5,3) (6,6,2) (7,7,2) (8,9,6)
                L8 C 16 7
                  L9 H  (1,1,3) (2,2,5) (3,3,4) (4,4,5) (5,5,3) (6,6,3) (7,7,2) (8,8,1) (9,9,4)
                L8 C 17 6
                  L9 C 16 6
                    L10 H  (1,1,3) (2,9,8) (3,3,4) (4,4,5) (5,5,3) (6,6,3) (7,7,2) (8,8,2)
                  L9 C 18 7
                    L10 H  (1,1,3) (2,2,5) (3,3,4) (4,4,5) (5,5,3) (6,6,4) (7,7,2) (8,9,4)
                  L9 C 14 6
                    L10 H  (1,1,3) (2,2,5) (3,3,4) (4,4,5) (5,5,3) (6,6,2) (7,7,2) (8,9,6)
                  L9 H  (1,1,3) (2,4,9) (3,5,6) (6,6,4) (7,7,2) (8,9,6)
                L8 C 16 6
                  L9 H  (1,1,3) (2,9,8) (3,3,4) (4,4,5) (5,5,3) (6,6,3) (7,7,2) (8,8,2)
                L8 C 14 6
                  L9 H  (1,1,3) (2,2,5) (3,3,4) (4,4,5) (5,5,3) (6,6,2) (7,7,2) (8,9,6)
                L8 H  (1,1,3) (2,4,9) (3,5,6) (6,6,4) (7,7,2) (8,9,6)
              L7 C 6 -6
                L8 C 12 7
                  L9 C 13 7
                    L10 H  (1,1,3) (2,2,5) (3,3,3) (4,4,0) (5,5,3) (6,6,5) (7,7,3) (8,8,4) (9,9,4)
                  L9 C 17 6
                    L10 C 16 7
                      L11 H  (1,1,3) (2,6,9) (3,3,3) (4,4,4) (5,5,3) (7,7,3) (8,8,1) (9,9,4)
                    L10 C 18 7
                      L11 H  (1,1,3) (2,2,4) (3,3,3) (4,4,4) (5,5,3) (6,6,5) (7,7,3) (8,8,4) (9,9,1)
                    L10 C 13 6
                      L11 H  (1,1,3) (2,2,5) (3,3,3) (4,4,2) (5,5,3) (6,6,5) (7,7,3) (8,9,6)
                    L10 H  (1,1,3) (2,6,9) (3,3,3) (4,5,6) (7,7,3) (8,9,6)
                  L9 C 13 6
                    L10 H  (1,1,3) (2,2,5) (3,3,3) (4,4,2) (5,5,3) (6,6,5) (7,7,3) (8,9,6)
                  L9 H  (1,1,3) (2,6,9) (3,3,3) (4,5,6) (7,7,3) (8,9,6)
                L8 C 13 7
                  L9 S 2 1 8 12134
                L8 C 17 6
                  L9 C 16 7
                    L10 H  (1,1,3) (2,6,9) (3,3,3) (4,4,4) (5,5,3) (7,7,3) (8,8,1) (9,9,4)
                  L9 C 18 7
                    L10 S 2 1 9 12139
                  L9 C 11 7
                    L10 H  (1,1,3) (2,2,4) (3,3,2) (4,4,4) (5,5,3) (6,6,5) (7,7,3) (8,9,6)
                  L9 C 14 7
                    L10 S 2 1 9 12143
                  L9 C 16 6
                    L10 H  (1,9,6) (2,6,9) (3,3,3) (4,4,4) (5,5,3) (7,7,3) (8,8,2)
                  L9 C 18 6
                    L10 S 2 1 9 12147
                  L9 C 11 6
                    L10 H  (1,1,3) (2,4,7) (3,3,3) (5,5,3) (6,6,5) (7,7,3) (8,9,6)
                  L9 H  (1,1,3) (2,2,5) (3,3,3) (4,6,7) (5,5,3) (7,7,3) (8,9,6)
                L8 C 11 7
                  L9 H  (1,1,3) (2,2,4) (3,3,2) (4,4,4) (5,5,3) (6,6,5) (7,7,3) (8,9,6)
                L8 C 14 7
                  L9 S 2 1 8 12154
                L8 C 16 7
                  L9 H  (1,1,3) (2,6,9) (3,3,3) (4,4,4) (5,5,3) (7,7,3) (8,8,1) (9,9,4)
                L8 C 18 7
                  L9 S 2 1 8 12158
                L8 C 11 6
                  L9 H  (1,1,3) (2,2,4) (3,4,6) (5,5,3) (6,6,5) (7,7,3) (8,9,6)
                L8 C 14 6
                  L9 S 2 1 8 12162
                L8 H  (1,1,3) (2,2,5) (3,3,3) (4,4,2) (5,5,3) (6,6,5) (7,7,3) (8,9,6)
              L7 H  (1,1,3) (2,9,8) (3,3,3) (4,4,4) (5,5,2) (6,6,4) (7,7,2) (8,8,4)
            L6 C 6 -6
              L7 S 2 1 6 12166
            L6 H  (1,1,2) (2,2,4) (3,3,3) (4,4,5) (5,5,3) (6,6,4) (7,7,2) (8,9,6)
          L5 C 2 -6
            L6 C 4 -6
              L7 C 6 -6
                L8 C 16 7
                  L9 C 10 7
                    L10 H  (1,8,5) (2,5,7) (3,6,8) (4,4,5) (7,7,3) (9,9,2)
                  L9 C 11 7
                    L10 H  (1,8,6) (1,6,9) (2,4,7) (2,6,8) (3,3,3) (4,9,6) (5,5,4) (7,7,3) (8,9,5)
                  L9 C 12 7
                    L10 H  (1,4,7) (2,6,8) (3,3,3) (5,5,4) (7,7,3) (8,9,5)
                  L9 C 13 7
                    L10 H  (1,4,7) (2,6,8) (3,9,6) (5,5,3) (7,7,3) (8,8,3)
                  L9 C 14 7
                    L10 H  (1,4,8) (2,2,5) (3,6,6) (5,5,3) (7,7,3) (8,9,5)
                  L9 C 17 7
                    L10 H  (1,1,4) (2,6,8) (3,5,7) (4,4,5) (7,7,3) (8,8,0) (9,9,3)
                  L9 C 18 7
                    L10 H  (1,1,3) (2,6,8) (3,5,7) (4,4,5) (7,7,3) (8,8,3) (9,9,1)
                  L9 H  (1,4,8) (2,6,8) (3,9,6) (3,5,7) (5,9,6) (7,7,3) (8,8,2)
                L8 C 16 6
                  L9 C 17 7
                    L10 H  (1,1,4) (2,6,8) (3,9,6) (3,5,7) (4,9,7) (4,5,9) (7,8,4)
                  L9 C 17 6
                    L10 C 10 7
                      L11 H  (1,1,3) (2,5,7) (3,6,8) (4,4,5) (7,8,5) (9,9,2)
                    L10 C 11 7
                      L11 H  (1,1,4) (2,4,7) (2,6,8) (3,3,3) (4,9,6) (5,5,4) (6,8,7) (7,7,3) (8,9,5)
                    L10 C 12 7
                      L11 H  (1,8,6) (1,4,7) (2,4,7) (2,6,8) (3,3,3) (5,5,4) (6,8,7) (7,7,3) (9,9,3)
                    L10 H  (1,4,8) (2,6,8) (3,9,6) (3,5,7) (5,9,6) (7,8,5)
                  L9 C 10 7
                    L10 H  (1,2,6) (1,4,7) (2,5,7) (3,5,7) (3,6,8) (4,6,10) (7,7,3) (8,8,3) (9,9,2)
                  L9 C 11 7
                    L10 H  (1,6,8) (2,4,7) (3,3,3) (5,5,4) (7,7,3) (8,9,5)
                  L9 C 12 7
                    L10 H  (1,4,7) (2,6,8) (3,3,3) (5,5,4) (7,7,3) (8,9,5)
                  L9 C 13 7
                    L10 H  (1,4,7) (2,6,8) (3,9,6) (5,5,3) (7,7,3) (8,8,3)
                  L9 C 14 7
                    L10 H  (1,4,8) (2,2,5) (3,6,6) (5,5,3) (7,7,3) (8,9,5)
                  L9 C 18 7
                    L10 H  (1,1,3) (2,6,8) (3,5,7) (4,4,5) (7,7,3) (8,8,3) (9,9,1)
                  L9 C 27 -6
                    L10 R
                  L9 C 10 6
                    L10 H  (1,3,6) (1,4,7) (2,5,7) (3,6,8) (4,6,10) (7,7,3) (8,8,3) (9,9,2)
                  L9 H  (1,4,8) (2,6,8) (3,7,6) (5,5,3) (8,9,5)
                L8 C 17 7
                  L9 C 10 7
                    L10 H  (1,1,3) (2,7,6) (2,5,7) (3,3,4) (4,6,9) (5,7,6) (8,8,3) (9,9,2)
                  L9 C 11 7
                    L10 H  (1,1,4) (2,2,3) (3,3,3) (4,6,9) (5,7,6) (8,8,3) (9,9,2)
                  L9 C 12 7
                    L10 H  (1,1,3) (2,2,4) (3,3,3) (4,4,4) (5,6,8) (7,7,3) (8,8,3) (9,9,2)
                  L9 C 13 7
                    L10 H  (1,1,3) (2,6,9) (3,3,4) (4,7,6) (5,5,3) (8,8,3) (9,9,2)
                  L9 C 14 7
                    L10 H  (1,1,3) (2,7,7) (3,3,4) (4,6,8) (5,5,3) (8,8,3) (9,9,2)
                  L9 C 18 7
                    L10 H  (1,1,3) (2,7,7) (2,5,8) (3,3,4) (4,6,9) (5,7,6) (8,8,3) (9,9,1)
                  L9 C 15 7
                    L10 H  (1,1,3) (2,6,8) (3,5,7) (4,4,5) (7,7,2) (8,8,3) (9,9,2)
                  L9 H  (1,1,3) (2,6,9) (3,3,4) (4,4,4) (5,5,3) (7,7,3) (8,8,2) (9,9,2)
                L8 C 17 6
                  L9 C 26 6
                    L10 C 10 7
                      L11 H  (1,1,3) (2,7,6) (2,5,7) (3,3,4) (4,6,9) (5,7,6) (8,8,3) (9,9,2)
                    L10 C 11 7
                      L11 H  (1,1,4) (2,2,3) (3,3,3) (4,6,9) (5,7,6) (8,8,3) (9,9,2)
                    L10 C 12 7
                      L11 H  (1,1,3) (2,2,4) (3,3,3) (4,4,4) (5,6,8) (7,7,3) (8,8,3) (9,9,2)
                    L10 C 13 7
                      L11 H  (1,1,3) (2,6,9) (3,3,4) (4,7,6) (5,5,3) (8,8,3) (9,9,2)
                    L10 C 14 7
                      L11 H  (1,1,3) (2,7,7) (3,3,4) (4,6,8) (5,5,3) (8,8,3) (9,9,2)
                    L10 C 18 7
                      L11 H  (1,1,3) (2,7,7) (2,5,8) (3,3,4) (4,6,9) (5,7,6) (8,8,3) (9,9,1)
                    L10 C 10 6
                      L11 H  (1,1,3) (2,2,4) (3,7,6) (3,5,7) (4,6,9) (5,7,6) (8,8,3) (9,9,2)
                    L10 C 18 -5
                      L11 R
                    L10 C 20 -6
                      L11 R
                    L10 C 27 -5
                      L11 R
                    L10 C 12 6
                      L11 H  (1,1,3) (2,2,4) (3,3,3) (4,4,4) (5,5,3) (6,6,5) (7,7,3) (8,8,3) (9,9,2)
                    L10 C 22 -6
                      L11 R
                    L10 C 14 6
                      L11 H  (1,1,3) (2,7,7) (3,3,4) (4,6,8) (5,5,3) (8,8,3) (9,9,2)
                    L10 H  (1,1,3) (2,2,4) (3,3,3) (4,4,4) (5,5,3) (6,6,5) (7,7,3) (8,8,3) (9,9,2)
                  L9 C 35 -5
                    L10 R
                  L9 C 10 7
                    L10 H  (1,2,6) (1,4,7) (2,5,7) (3,3,4) (4,6,9) (5,7,6) (6,8,8) (7,8,6) (9,9,2)
                  L9 C 11 7
                    L10 H  (1,1,3) (2,2,3) (3,3,3) (4,6,9) (5,5,4) (7,8,6) (9,9,2)
                  L9 C 12 7
                    L10 H  (1,1,3) (2,4,7) (2,6,8) (3,3,3) (4,6,8) (5,5,4) (7,7,3) (8,8,4) (9,9,2)
                  L9 C 13 7
                    L10 C 18 7
                      L11 H  (1,1,3) (2,6,9) (3,3,4) (4,4,4) (5,5,3) (7,8,6) (9,9,1)
                    L10 H  (1,1,3) (2,8,8) (2,6,9) (3,3,4) (4,7,6) (5,5,3) (6,8,8) (9,9,2)
                  L9 C 14 7
                    L10 C 18 7
                      L11 H  (1,1,3) (2,7,7) (3,3,4) (4,6,8) (5,5,3) (8,8,4) (9,9,1)
                    L10 H  (1,1,3) (2,7,7) (2,8,8) (3,3,4) (4,6,8) (5,5,3) (7,8,6) (9,9,2)
                  L9 C 18 7
                    L10 C 15 7
                      L11 H  (1,1,3) (2,6,8) (3,5,7) (4,4,5) (7,7,2) (8,8,4) (9,9,1)
                    L10 H  (1,1,3) (2,6,9) (3,3,4) (4,4,4) (5,5,3) (7,7,3) (8,8,3) (9,9,1)
                  L9 C 27 -5
                    L10 R
                  L9 C 15 7
                    L10 C 10 6
                      L11 H  (1,1,3) (2,5,7) (3,6,7) (4,4,5) (7,7,2) (8,8,4) (9,9,2)
                    L10 H  (1,1,3) (2,2,5) (3,3,4) (4,4,5) (5,5,3) (6,6,3) (7,7,2) (8,8,3) (9,9,2)
                  L9 H  (1,1,3) (2,8,7) (3,6,8) (4,4,4) (5,5,3) (7,7,3) (9,9,2)
                L8 H  (1,1,3) (2,9,6) (2,6,8) (3,5,7) (4,9,6) (4,6,9) (7,8,6)
              L7 C 16 7
                L8 C 14 7
                  L9 H  (1,3,7) (1,4,8) (2,2,5) (3,9,6) (4,6,8) (5,5,3) (6,9,6) (7,7,2) (8,8,3)
                L8 C 13 6
                  L9 H  (1,3,7) (1,4,8) (2,2,5) (3,9,6) (4,9,6) (5,5,3) (6,6,4) (7,7,2) (8,8,3)
                L8 H  (1,3,7) (2,6,8) (4,4,5) (5,5,3) (7,7,2) (8,8,3) (9,9,2)
              L7 C 16 6
                L8 C 14 7
                  L9 H  (1,4,8) (2,2,5) (3,9,6) (5,5,3) (6,6,3) (7,7,2) (8,8,3)
                L8 C 13 6
                  L9 H  (1,3,7) (2,2,5) (4,6,7) (5,5,3) (7,7,2) (8,8,3) (9,9,3)
                L8 H  (1,3,7) (2,6,8) (4,4,5) (5,5,3) (7,7,2) (8,8,3) (9,9,2)
              L7 C 14 7
                L8 C 17 7
                  L9 H  (1,2,8) (3,3,4) (4,6,8) (5,5,3) (7,7,2) (8,8,3) (9,9,2)
                L8 C 17 6
                  L9 C 15 7
                    L10 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,3) (6,6,0) (7,7,2) (8,8,4) (9,9,2)
                  L9 H  (1,2,8) (3,3,4) (4,6,8) (5,5,3) (7,7,2) (8,8,3) (9,9,2)
                L8 H  (1,1,3) (2,2,4) (3,3,4) (4,6,8) (5,5,3) (7,7,2) (8,8,4) (9,9,2)
              L7 C 17 7
                L8 C 13 6
                  L9 H  (1,2,8) (3,3,4) (4,4,4) (5,5,3) (6,6,4) (7,7,2) (8,8,3) (9,9,2)
                L8 H  (1,3,7) (2,6,8) (4,4,5) (5,5,3) (7,7,2) (8,8,3) (9,9,2)
              L7 C 15 -5
                L8 H  (1,1,4) (2,2,4) (3,4,8) (5,5,3) (6,6,4) (7,7,2) (8,8,3) (9,9,2)
              L7 C 17 6
                L8 C 14 6
                  L9 H  (1,4,8) (2,2,5) (3,3,4) (5,5,3) (6,6,2) (7,7,2) (8,8,4) (9,9,2)
                L8 H  (1,8,7) (2,4,9) (3,5,6) (6,6,4) (7,7,2) (9,9,2)
              L7 H  (1,1,3) (2,2,4) (3,3,4) (4,9,6) (5,5,3) (6,6,4) (7,7,2) (8,8,4)
            L6 C 6 -6
              L7 C 16 7
                L8 H  (1,8,6) (1,4,8) (2,6,9) (3,3,3) (4,9,6) (5,5,3) (7,7,3) (8,9,5)
              L7 C 16 6
                L8 H  (1,8,6) (1,4,8) (2,6,9) (3,3,3) (4,9,6) (5,5,3) (7,7,3) (8,9,5)
              L7 H  (1,3,6) (2,6,9) (4,4,4) (5,5,3) (7,8,6) (9,9,2)
            L6 H  (1,8,7) (2,2,5) (3,3,3) (4,4,4) (5,5,2) (6,6,4) (7,7,2) (9,9,3)
          L5 C 4 -6
            L6 C 6 -6
              L7 C 16 7
                L8 H  (1,8,5) (2,6,8) (3,3,3) (4,9,7) (5,5,4) (7,7,3)
              L7 C 16 6
                L8 C 10 7
                  L9 C 11 7
                    L10 H  (1,1,3) (2,2,0) (3,3,3) (4,4,5) (5,5,4) (6,6,5) (7,7,3) (8,8,3) (9,9,2)
                  L9 C 17 7
                    L10 H  (1,1,3) (2,6,8) (3,3,3) (4,4,5) (5,5,4) (7,7,3) (8,8,2) (9,9,2)
                  L9 C 11 6
                    L10 H  (1,1,3) (2,2,2) (3,3,3) (4,4,5) (5,5,4) (6,6,5) (7,7,3) (8,8,3) (9,9,2)
                  L9 H  (1,1,3) (2,5,8) (2,6,8) (3,3,3) (4,5,8) (4,6,9) (7,7,3) (8,8,3) (9,9,2)
                L8 C 11 7
                  L9 C 17 7
                    L10 H  (1,1,3) (2,9,6) (2,6,8) (3,3,3) (4,4,5) (5,5,4) (6,9,7) (7,7,3) (8,8,2)
                  L9 C 10 6
                    L10 H  (1,1,3) (2,2,2) (3,3,3) (4,4,5) (5,5,4) (6,6,5) (7,7,3) (8,8,3) (9,9,2)
                  L9 H  (1,1,3) (2,2,4) (3,3,3) (4,4,4) (5,6,7) (7,7,3) (8,8,3) (9,9,3)
                L8 C 12 7
                  L9 H  (1,1,3) (2,6,8) (3,3,2) (4,4,4) (5,5,4) (7,7,3) (8,8,3) (9,9,3)
                L8 C 17 7
                  L9 H  (1,1,3) (2,6,8) (3,3,3) (4,9,7) (5,5,4) (7,7,3) (8,8,2)
                L8 C 18 7
                  L9 H  (1,1,2) (2,2,4) (3,3,3) (4,4,5) (5,5,4) (6,6,5) (7,7,3) (8,8,3) (9,9,1)
                L8 C 12 6
                  L9 H  (1,1,3) (2,6,8) (3,3,3) (4,4,4) (5,9,6) (7,7,3) (8,8,3)
                L8 C 22 -5
                  L9 R
                L8 C 18 6
                  L9 H  (1,8,5) (2,6,8) (3,3,3) (4,4,5) (5,5,4) (7,7,3) (9,9,2)
                L8 H  (1,1,3) (2,6,7) (3,3,3) (4,4,5) (5,5,4) (7,7,3) (8,8,3) (9,9,2)
              L7 C 10 7
                L8 C 11 7
                  L9 H  (1,1,3) (2,2,0) (3,3,3) (4,4,5) (5,5,4) (6,6,5) (7,7,3) (8,8,4) (9,9,2)
                L8 C 17 7
                  L9 H  (1,1,3) (2,2,4) (3,3,3) (4,6,9) (5,7,6) (8,8,3) (9,9,2)
                L8 C 17 6
                  L9 C 11 6
                    L10 H  (1,1,3) (2,2,2) (3,3,3) (4,6,9) (5,5,4) (7,7,3) (8,8,4) (9,9,2)
                  L9 H  (1,1,3) (2,2,4) (3,3,3) (4,5,8) (4,6,9) (5,7,6) (6,8,8) (7,8,6) (9,9,2)
                L8 C 11 6
                  L9 H  (1,1,3) (2,2,2) (3,3,3) (4,6,9) (5,5,4) (7,7,3) (8,8,4) (9,9,2)
                L8 H  (1,1,3) (2,2,4) (3,3,3) (4,5,8) (4,6,9) (5,7,6) (6,8,8) (7,8,6) (9,9,2)
              L7 C 17 7
                L8 H  (1,1,3) (2,2,4) (3,3,3) (4,9,7) (5,6,8) (7,8,5)
              L7 C 11 7
                L8 H  (1,1,3) (2,9,6) (2,4,8) (3,3,3) (4,9,7) (5,7,6) (6,8,8)
              L7 C 17 6
                L8 C 12 7
                  L9 H  (1,1,3) (2,4,7) (3,3,2) (5,5,4) (6,8,8) (7,7,3) (9,9,3)
                L8 C 18 7
                  L9 H  (1,1,2) (2,2,4) (3,3,3) (4,6,9) (5,5,4) (7,7,3) (8,8,4) (9,9,1)
                L8 C 12 6
                  L9 H  (1,1,3) (2,5,7) (2,6,8) (3,3,3) (4,4,4) (5,9,6) (6,8,8) (7,7,3) (8,9,6)
                L8 H  (1,1,3) (2,5,7) (2,8,8) (3,3,3) (4,6,9) (5,7,6) (7,8,6) (9,9,2)
              L7 C 18 6
                L8 H  (1,1,2) (2,2,4) (3,3,3) (4,6,9) (5,5,4) (7,8,6) (9,9,2)
              L7 C 27 -6
                L8 R
              L7 C 12 7
                L8 H  (1,1,3) (2,4,7) (2,6,8) (3,3,2) (4,6,8) (5,5,4) (7,7,3) (8,8,4) (9,9,3)
              L7 H  (1,1,3) (2,5,7) (2,6,8) (3,3,3) (4,9,7) (5,7,6) (6,8,8) (7,8,6)
            L6 H  (1,1,3) (2,2,4) (3,3,3) (4,9,7) (5,5,3) (6,6,4) (7,7,2) (8,8,4)
          L5 H  (1,1,3) (2,2,4) (3,3,2) (4,4,4) (5,5,3) (6,8,8) (7,7,3) (9,9,3)
        L4 C 9 7
          L5 S 2 1 4 12392
        L4 C 2 8
          L5 C 4 8
            L6 H  (1,1,3) (2,2,2) (3,3,2) (4,4,2) (5,5,3) (6,6,5) (7,7,4) (8,8,4) (9,9,4)
          L5 C 6 8
            L6 H  (1,1,3) (2,2,2) (3,3,3) (4,4,5) (5,5,3) (6,6,2) (7,7,3) (8,8,4) (9,9,4)
          L5 C 4 -6
            L6 C 6 -6
              L7 C 17 7
                L8 H  (1,1,3) (2,2,2) (3,3,3) (4,8,7) (4,7,9) (5,8,6) (5,7,7) (6,6,5) (9,9,3)
              L7 C 17 -5
                L8 C 15 -5
                  L9 R
                L8 C 10 6
                  L9 H  (1,1,3) (2,2,1) (3,3,3) (4,8,8) (5,5,4) (6,6,4) (7,7,3) (9,9,4)
                L8 C 11 6
                  L9 H  (1,1,3) (2,2,1) (3,3,3) (4,8,8) (5,5,4) (6,6,4) (7,7,3) (9,9,4)
                L8 H  (1,1,3) (2,2,2) (3,3,3) (4,6,8) (5,5,4) (7,7,3) (8,9,7)
              L7 C 16 7
                L8 C 18 7
                  L9 H  (1,1,2) (2,2,2) (3,3,3) (4,4,5) (5,5,4) (6,6,5) (7,7,3) (8,8,2) (9,9,2)
                L8 C 18 6
                  L9 H  (1,1,3) (2,2,2) (3,3,3) (4,4,5) (5,5,4) (6,6,5) (7,7,3) (8,9,4)
                L8 H  (1,1,3) (2,4,6) (3,3,3) (5,5,4) (6,6,5) (7,7,3) (8,9,6)
              L7 C 18 7
                L8 H  (1,1,2) (2,2,2) (3,3,3) (4,8,8) (5,7,7) (6,6,5) (9,9,3)
              L7 C 18 6
                L8 H  (1,1,3) (2,2,2) (3,3,3) (4,4,5) (5,7,7) (6,6,5) (8,9,5)
              L7 H  (1,1,3) (2,9,5) (2,4,6) (3,3,3) (4,8,8) (5,7,7) (6,8,8) (6,9,8)
            L6 C 17 7
              L7 H  (1,1,3) (2,2,2) (3,3,3) (4,4,5) (5,5,3) (6,6,4) (7,7,3) (8,8,3) (9,9,3)
            L6 C 16 7
              L7 H  (1,1,3) (2,2,2) (3,3,3) (4,4,5) (5,5,3) (6,6,4) (7,7,2) (8,8,3) (9,9,4)
            L6 C 17 -5
              L7 C 26 -6
                L8 R
              L7 C 14 7
                L8 H  (1,1,3) (2,2,2) (3,3,3) (4,4,5) (5,5,3) (6,6,3) (7,7,3) (8,8,4) (9,9,4)
              L7 C 13 6
                L8 H  (1,1,3) (2,2,2) (3,3,3) (4,4,4) (5,5,3) (6,6,4) (7,7,3) (8,8,4) (9,9,4)
              L7 H  (1,1,3) (2,2,2) (3,3,3) (4,4,5) (5,5,3) (6,6,4) (7,7,3) (8,9,7)
            L6 H  (1,1,3) (2,2,2) (3,3,3) (4,4,5) (5,5,3) (6,6,4) (7,7,3) (8,9,7)
          L5 C 6 -6
            L6 H  (1,1,3) (2,2,2) (3,3,2) (4,4,4) (5,5,3) (6,6,5) (7,7,4) (8,9,7)
          L5 H  (1,1,3) (2,2,2) (3,3,2) (4,4,4) (5,5,2) (6,6,4) (7,7,3) (8,8,4) (9,9,4)
        L4 C 6 8
          L5 S 2 1 4 12438
        L4 C 4 8
          L5 C 2 -6
            L6 C 6 -6
              L7 C 17 7
                L8 C 12 6
                  L9 H  (1,1,4) (2,8,7) (3,3,3) (4,4,1) (5,5,3) (6,6,5) (7,7,4) (9,9,3)
                L8 H  (1,2,8) (3,3,3) (4,4,2) (5,5,3) (6,6,5) (7,7,4) (8,9,5)
              L7 C 17 -5
                L8 H  (1,1,3) (2,2,4) (3,3,3) (4,4,2) (5,5,3) (6,6,4) (7,7,3) (8,8,4) (9,9,4)
              L7 C 16 7
                L8 H  (1,1,4) (2,2,5) (3,3,3) (4,4,2) (5,5,3) (6,6,5) (7,7,3) (8,9,5)
              L7 C 18 7
                L8 S 2 1 7 12451
              L7 C 12 6
                L8 H  (1,1,4) (2,7,8) (3,3,3) (4,4,1) (5,5,3) (6,6,5) (8,9,6)
              L7 C 13 6
                L8 S 2 1 7 12455
              L7 H  (1,7,7) (1,2,8) (2,6,10) (3,3,3) (4,4,2) (5,5,3) (6,7,8) (8,9,6)
            L6 H  (1,1,4) (2,2,5) (3,3,3) (4,4,2) (5,5,2) (6,6,4) (7,7,3) (8,9,7)
          L5 C 6 -6
            L6 S 2 1 5 12459
          L5 H  (1,1,3) (2,2,4) (3,3,2) (4,4,2) (5,5,2) (6,6,4) (7,7,3) (8,8,4) (9,9,4)
        L4 C 2 -6
          L5 C 4 -6
            L6 C 6 -6
              L7 C 17 7
                L8 H  (1,3,7) (2,6,8) (4,8,6) (4,9,6) (5,7,7) (8,9,5)
              L7 C 17 -5
                L8 C 10 -5
                  L9 R
                L8 C 15 -5
                  L9 S 2 1 8 12470
                L8 C 16 6
                  L9 C 18 6
                    L10 H  (1,1,3) (2,5,7) (3,6,7) (4,4,5) (7,7,3) (8,9,5)
                  L9 H  (1,1,3) (2,3,7) (2,6,7) (3,6,7) (4,4,4) (5,5,4) (7,7,3) (8,8,2) (9,9,4)
                L8 H  (1,1,3) (2,6,7) (3,3,4) (4,9,6) (4,5,7) (5,8,8) (7,7,3) (8,9,6)
              L7 C 16 7
                L8 C 18 7
                  L9 H  (1,1,3) (2,6,7) (3,3,4) (4,4,5) (5,5,4) (7,7,3) (8,8,2) (9,9,2)
                L8 C 18 6
                  L9 H  (1,1,4) (2,6,7) (3,5,7) (4,4,5) (7,7,3) (8,9,4)
                L8 H  (1,3,7) (1,4,7) (2,6,8) (3,4,7) (5,5,4) (7,7,3) (8,9,5)
              L7 C 18 7
                L8 S 2 1 7 12483
              L7 C 16 6
                L8 C 18 6
                  L9 C 11 7
                    L10 H  (1,2,6) (1,9,6) (2,4,7) (3,3,3) (4,6,9) (5,7,7) (6,9,7) (8,8,3)
                  L9 H  (1,7,6) (2,6,7) (3,5,7) (4,4,5) (8,9,5)
                L8 H  (1,3,7) (1,4,7) (2,6,8) (3,4,7) (5,7,7) (8,9,5)
              L7 C 18 6
                L8 S 2 1 7 12491
              L7 H  (1,1,3) (2,2,4) (3,3,4) (4,4,3) (5,6,7) (7,7,3) (8,9,6)
            L6 C 17 7
              L7 C 14 7
                L8 H  (1,3,7) (1,4,8) (2,8,7) (2,6,8) (3,9,6) (4,6,8) (5,5,3) (7,7,3) (8,9,5)
              L7 C 15 7
                L8 H  (1,3,7) (1,4,9) (2,6,8) (3,9,6) (4,9,7) (5,5,3) (7,7,3) (8,8,2)
              L7 C 13 7
                L8 H  (1,3,7) (2,2,5) (4,6,7) (5,5,2) (7,7,3) (8,8,3) (9,9,3)
              L7 C 16 7
                L8 H  (1,1,4) (2,2,5) (3,6,7) (4,4,5) (5,5,3) (7,7,2) (8,8,1) (9,9,3)
              L7 H  (1,3,7) (2,6,8) (4,8,7) (4,9,7) (5,5,3) (7,7,3) (8,9,5)
            L6 C 16 7
              L7 C 18 7
                L8 H  (1,1,3) (2,8,7) (2,9,7) (3,3,4) (4,4,5) (5,5,3) (6,6,4) (7,7,2) (8,9,5)
              L7 C 14 7
                L8 H  (1,3,7) (2,8,7) (2,6,8) (4,6,8) (4,9,8) (5,5,3) (7,7,2) (8,9,6)
              L7 C 18 6
                L8 H  (1,3,7) (2,6,8) (4,4,5) (5,5,3) (7,7,2) (8,9,5)
              L7 H  (1,1,4) (2,3,8) (2,4,8) (3,4,7) (5,5,3) (6,6,4) (7,7,2) (8,9,6)
            L6 C 17 -5
              L7 C 10 -5
                L8 R
              L7 C 26 -6
                L8 R
              L7 C 14 7
                L8 C 15 7
                  L9 H  (1,1,3) (2,2,4) (3,3,4) (4,4,5) (5,5,3) (6,6,0) (7,7,3) (8,8,4) (9,9,3)
                L8 C 18 6
                  L9 H  (1,1,3) (2,2,4) (3,3,4) (4,6,7) (5,5,3) (7,7,3) (8,8,4) (9,9,2)
                L8 H  (1,1,3) (2,2,4) (3,3,4) (4,8,7) (5,5,3) (6,6,3) (7,7,3) (9,9,3)
              L7 C 13 6
                L8 H  (1,1,3) (2,2,4) (3,3,4) (4,5,6) (4,9,6) (5,6,6) (6,9,7) (7,7,3) (8,8,4)
              L7 C 22 -5
                L8 R
              L7 C 15 7
                L8 H  (1,3,6) (2,6,7) (4,9,7) (5,5,3) (7,7,3) (8,8,4)
              L7 C 18 6
                L8 H  (1,2,6) (3,6,7) (4,4,5) (5,5,3) (7,7,3) (8,8,4) (9,9,2)
              L7 H  (1,1,3) (2,2,4) (3,3,3) (4,4,4) (5,5,3) (6,6,4) (7,7,3) (8,8,3) (9,9,3)
            L6 C 14 7
              L7 C 18 7
                L8 C 15 7
                  L9 H  (1,1,3) (2,2,5) (3,3,4) (4,4,5) (5,5,3) (6,6,0) (7,7,3) (8,8,3) (9,9,3)
                L8 C 16 6
                  L9 H  (1,1,3) (2,2,5) (3,3,4) (4,4,5) (5,5,3) (6,6,3) (7,7,3) (8,9,4)
                L8 C 26 -5
                  L9 R
                L8 C 11 7
                  L9 H  (1,1,3) (2,2,3) (3,3,3) (4,4,4) (5,5,3) (6,6,3) (7,7,3) (8,8,4) (9,9,3)
                L8 C 12 7
                  L9 H  (1,1,3) (2,2,4) (3,3,3) (4,4,3) (5,5,3) (6,6,3) (7,7,3) (8,8,4) (9,9,3)
                L8 C 11 6
                  L9 H  (1,1,3) (2,2,4) (3,3,4) (4,8,7) (5,5,3) (6,6,3) (7,7,3) (9,9,3)
                L8 C 20 -5
                  L9 R
                L8 C 12 6
                  L9 H  (1,1,3) (2,2,4) (3,3,3) (4,4,4) (5,5,3) (6,6,3) (7,7,3) (8,8,4) (9,9,3)
                L8 H  (1,1,3) (2,2,5) (3,3,4) (4,4,5) (5,5,3) (6,6,2) (7,7,3) (8,9,5)
              L7 C 15 7
                L8 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,3) (6,6,0) (7,7,3) (8,9,6)
              L7 C 16 6
                L8 H  (1,4,8) (2,7,7) (2,9,8) (3,3,4) (5,5,3) (6,6,3) (7,8,5) (8,9,5)
              L7 C 26 -5
                L8 R
              L7 C 18 6
                L8 H  (1,3,7) (2,9,7) (2,8,8) (4,6,7) (5,5,3) (7,7,3) (8,9,6)
              L7 H  (1,1,3) (2,2,4) (3,4,7) (5,5,3) (6,6,3) (7,7,3) (8,9,7)
            L6 C 18 7
              L7 C 16 6
                L8 H  (1,1,3) (2,6,8) (3,3,4) (4,4,5) (5,5,3) (7,7,3) (8,9,4)
              L7 C 26 -5
                L8 R
              L7 C 13 6
                L8 H  (1,1,3) (2,5,7) (2,6,8) (3,3,4) (4,4,4) (5,6,6) (7,7,3) (8,9,6)
              L7 H  (1,1,3) (2,6,7) (3,3,4) (4,4,5) (5,5,3) (7,7,3) (8,9,5)
            L6 C 16 6
              L7 C 13 6
                L8 H  (1,3,7) (2,2,5) (4,6,7) (5,5,3) (7,7,3) (8,9,5)
              L7 H  (1,7,6) (1,3,7) (2,7,7) (2,6,8) (3,6,7) (4,4,5) (5,5,3) (8,9,5)
            L6 C 26 -5
              L7 R
            L6 C 13 6
              L7 C 14 6
                L8 H  (1,3,7) (2,8,8) (2,9,8) (4,6,6) (5,5,3) (7,7,3) (8,9,7)
              L7 H  (1,1,4) (2,3,7) (2,8,7) (3,4,7) (4,9,7) (5,5,2) (6,6,4) (7,7,3) (8,9,7)
            L6 C 15 -5
              L7 R
            L6 C 22 -5
              L7 R
            L6 C 18 6
              L7 H  (1,3,7) (2,6,7) (4,4,5) (5,5,3) (7,7,3) (8,9,5)
            L6 H  (1,1,3) (2,2,4) (3,3,3) (4,4,4) (5,5,3) (6,6,4) (7,7,3) (8,9,6)
          L5 C 6 -6
            L6 C 17 7
              L7 C 12 7
                L8 C 13 7
                  L9 H  (1,1,4) (2,2,5) (3,3,3) (4,4,0) (5,5,3) (6,6,5) (7,7,4) (8,8,3) (9,9,3)
                L8 C 13 6
                  L9 H  (1,1,4) (2,6,9) (3,3,3) (4,4,2) (5,5,3) (7,7,4) (8,9,5)
                L8 H  (1,4,7) (2,2,4) (3,3,3) (5,5,3) (6,7,8) (8,8,3) (9,9,2)
              L7 C 13 7
                L8 S 2 1 7 12593
              L7 C 11 7
                L8 H  (1,1,4) (2,6,8) (3,3,2) (4,9,6) (5,5,3) (7,7,4) (8,8,3)
              L7 C 14 7
                L8 S 2 1 7 12597
              L7 H  (1,4,7) (1,7,7) (2,6,9) (3,3,3) (4,7,7) (5,5,3) (8,9,5)
            L6 C 17 -5
              L7 H  (1,1,3) (2,2,4) (3,3,3) (4,4,4) (5,5,3) (6,6,4) (7,7,3) (8,9,6)
            L6 C 12 7
              L7 C 13 7
                L8 H  (1,1,4) (2,2,5) (3,3,3) (4,4,0) (5,5,3) (6,6,5) (7,7,4) (8,9,6)
              L7 C 16 7
                L8 H  (1,1,4) (2,4,8) (2,6,9) (3,3,3) (4,6,8) (5,5,3) (7,7,3) (8,9,5)
              L7 C 18 7
                L8 H  (1,1,3) (2,2,4) (3,3,3) (4,6,8) (5,5,3) (7,7,4) (8,9,5)
              L7 C 13 6
                L8 H  (1,7,7) (2,6,9) (3,3,3) (4,4,2) (5,5,3) (8,9,6)
              L7 H  (1,7,7) (1,6,8) (2,2,4) (3,3,3) (4,5,6) (6,7,8) (8,9,6)
            L6 C 13 7
              L7 S 2 1 6 12612
            L6 C 16 7
              L7 C 18 7
                L8 H  (1,1,3) (2,2,5) (3,3,3) (4,4,4) (5,5,3) (6,6,5) (7,7,3) (8,8,2) (9,9,2)
              L7 C 11 7
                L8 H  (1,1,4) (2,4,7) (3,3,2) (5,5,3) (6,9,8) (7,7,3) (8,8,3)
              L7 H  (1,4,7) (2,6,9) (3,3,3) (5,5,3) (7,7,3) (8,9,5)
            L6 C 18 7
              L7 S 2 1 6 12620
            L6 C 11 7
              L7 H  (1,7,7) (2,6,8) (3,3,2) (4,4,4) (5,5,3) (8,9,6)
            L6 C 14 7
              L7 S 2 1 6 12624
            L6 C 16 6
              L7 H  (1,4,7) (2,6,9) (3,3,3) (5,5,3) (7,7,3) (8,9,5)
            L6 C 18 6
              L7 S 2 1 6 12628
            L6 H  (1,1,3) (2,2,4) (3,3,3) (4,4,3) (5,5,3) (6,6,4) (7,7,3) (8,9,6)
          L5 C 17 7
            L6 H  (1,1,4) (2,2,5) (3,3,3) (4,4,4) (5,5,2) (6,6,4) (7,7,3) (8,9,5)
          L5 C 16 7
            L6 H  (1,1,4) (2,8,7) (3,3,3) (4,4,4) (5,5,2) (6,6,4) (7,7,2) (9,9,4)
          L5 C 13 -5
            L6 C 17 -5
              L7 H  (1,1,3) (2,2,4) (3,3,3) (4,4,4) (5,5,2) (6,6,4) (7,7,3) (8,8,4) (9,9,3)
            L6 C 16 6
              L7 H  (1,9,7) (1,2,8) (2,9,8) (3,3,3) (4,4,4) (5,5,2) (6,6,4) (7,7,3) (8,8,3)
            L6 C 26 -5
              L7 R
            L6 C 18 7
              L7 H  (1,1,3) (2,2,5) (3,3,3) (4,4,4) (5,5,2) (6,6,4) (7,7,3) (8,9,6)
            L6 H  (1,3,6) (2,8,8) (2,9,8) (4,4,4) (5,5,2) (6,6,4) (7,7,3) (8,9,7)
          L5 C 17 -5
            L6 H  (1,1,3) (2,2,4) (3,3,3) (4,4,4) (5,5,2) (6,6,4) (7,7,3) (8,8,4) (9,9,3)
          L5 C 12 7
            L6 H  (1,1,4) (2,9,8) (3,3,3) (4,4,2) (5,5,2) (6,6,4) (7,7,3) (8,8,4)
          L5 C 14 7
            L6 H  (1,1,4) (2,9,8) (3,3,3) (4,4,3) (5,5,2) (6,6,3) (7,7,3) (8,8,4)
          L5 C 18 7
            L6 H  (1,1,3) (2,2,5) (3,3,3) (4,4,4) (5,5,2) (6,6,4) (7,7,3) (8,9,6)
          L5 C 14 6
            L6 H  (1,1,4) (2,9,8) (3,3,3) (4,4,3) (5,5,2) (6,6,3) (7,7,3) (8,8,4)
          L5 C 16 6
            L6 H  (1,1,4) (2,2,5) (3,3,3) (4,4,4) (5,5,2) (6,6,4) (7,7,3) (8,9,5)
          L5 H  (1,3,6) (2,8,8) (2,9,8) (4,4,4) (5,5,2) (6,6,4) (7,7,3) (8,9,7)
        L4 C 6 -6
          L5 S 2 1 4 12658
        L4 C 4 -6
          L5 C 17 7
            L6 H  (1,1,3) (2,2,4) (3,3,3) (4,9,7) (5,5,3) (6,6,4) (7,7,3) (8,8,3)
          L5 C 16 7
            L6 H  (1,1,3) (2,2,4) (3,3,3) (4,4,5) (5,5,3) (6,6,4) (7,7,2) (8,9,6)
          L5 C 18 7
            L6 S 2 1 5 12665
          L5 C 17 -5
            L6 C 26 -6
              L7 R
            L6 C 27 -6
              L7 R
            L6 C 11 7
              L7 C 14 7
                L8 H  (1,1,3) (2,2,3) (3,3,3) (4,4,4) (5,5,3) (6,6,3) (7,7,3) (8,8,4) (9,9,4)
              L7 C 10 7
                L8 H  (1,1,3) (2,2,0) (3,3,3) (4,4,5) (5,5,3) (6,6,4) (7,7,3) (8,8,4) (9,9,3)
              L7 C 13 6
                L8 H  (1,1,3) (2,2,3) (3,3,3) (4,9,7) (5,5,3) (6,6,4) (7,7,3) (8,8,4)
              L7 H  (1,1,3) (2,2,3) (3,3,3) (4,9,8) (5,5,3) (6,6,4) (7,7,3) (8,8,3)
            L6 C 14 7
              L7 S 2 1 6 12680
            L6 C 11 6
              L7 C 13 6
                L8 H  (1,1,3) (2,2,4) (3,3,3) (4,5,6) (4,9,7) (5,6,6) (6,9,8) (7,7,3) (8,8,4)
              L7 H  (1,2,6) (3,3,3) (4,9,8) (5,5,3) (6,6,4) (7,7,3) (8,8,3)
            L6 C 14 6
              L7 S 2 1 6 12686
            L6 H  (1,1,3) (2,2,4) (3,5,5) (3,9,6) (4,4,4) (5,8,6) (6,6,4) (7,7,3) (8,9,8)
          L5 C 11 7
            L6 C 14 7
              L7 H  (1,1,3) (2,2,3) (3,3,3) (4,4,4) (5,5,3) (6,6,3) (7,7,3) (8,8,4) (9,9,4)
            L6 C 16 6
              L7 H  (1,1,3) (2,2,3) (3,3,3) (4,4,5) (5,5,3) (6,9,7) (7,7,3) (8,8,3)
            L6 C 26 -5
              L7 R
            L6 C 10 7
              L7 H  (1,1,3) (2,2,0) (3,3,3) (4,4,5) (5,5,3) (6,6,4) (7,7,3) (8,8,4) (9,9,4)
            L6 C 13 6
              L7 H  (1,1,3) (2,2,3) (3,3,3) (4,4,4) (5,5,3) (6,6,4) (7,7,3) (8,9,7)
            L6 C 15 -5
              L7 R
            L6 C 22 -5
              L7 R
            L6 C 18 6
              L7 H  (1,1,3) (2,2,3) (3,3,3) (4,4,5) (5,5,3) (6,6,4) (7,7,3) (8,9,5)
            L6 H  (1,1,3) (2,9,6) (2,4,7) (3,3,3) (4,8,9) (5,5,3) (6,6,4) (7,7,3) (8,9,7)
          L5 C 14 7
            L6 S 2 1 5 12707
          L5 C 16 6
            L6 H  (1,1,3) (2,2,4) (3,3,3) (4,4,5) (5,5,3) (6,9,7) (7,8,5)
          L5 C 18 6
            L6 S 2 1 5 12711
          L5 C 26 -5
            L6 R
          L5 C 27 -5
            L6 R
          L5 C 11 6
            L6 H  (1,1,3) (2,9,6) (2,4,7) (3,3,3) (4,8,9) (5,5,3) (6,6,4) (7,7,3) (8,9,7)
          L5 C 14 6
            L6 S 2 1 5 12719
          L5 H  (1,1,3) (2,2,4) (3,5,5) (4,4,4) (6,6,4) (7,7,3) (8,9,7)
        L4 H  (1,1,3) (2,2,4) (3,3,2) (4,4,4) (5,5,2) (6,6,4) (7,7,3) (8,8,4) (9,9,4)
      L3 C 8 -5
        L4 S 4 1 3 12723
      L3 C 7 8
        L4 H  (1,1,4) (2,2,5) (3,5,7) (4,4,5) (6,6,3) (7,7,1) (8,9,5)
      L3 C 8 8
        L4 S 4 1 3 12727
      L3 C 7 7
        L4 C 9 8
          L5 H  (1,1,3) (2,2,5) (3,3,4) (4,4,5) (5,5,4) (6,6,4) (7,7,4) (8,8,0) (9,9,1)
        L4 C 8 7
          L5 C 6 8
            L6 S 4 1 4 12732
          L5 C 2 8
            L6 H  (1,1,3) (2,2,2) (3,3,3) (4,6,8) (5,5,4) (7,7,3) (8,8,3) (9,9,4)
          L5 C 4 8
            L6 S 4 1 5 12737
          L5 C 6 -6
            L6 H  (1,3,7) (2,6,7) (2,5,9) (4,4,5) (5,7,6) (6,7,5) (8,9,5)
          L5 H  (1,3,7) (2,9,8) (4,6,8) (5,5,3) (7,7,1) (8,8,3)
        L4 C 9 7
          L5 H  (1,1,3) (2,9,8) (3,5,7) (4,6,8) (7,7,4) (8,8,0)
        L4 C 2 8
          L5 H  (1,1,3) (2,2,2) (3,3,3) (4,6,8) (5,5,4) (7,7,4) (8,8,2) (9,9,4)
        L4 C 4 8
          L5 H  (1,1,4) (2,2,5) (3,3,3) (4,4,2) (5,5,3) (6,7,7) (8,8,2) (9,9,4)
        L4 C 2 -6
          L5 C 4 -6
            L6 C 6 8
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,9,8) (5,5,3) (6,6,1) (7,7,3) (8,8,2)
            L6 C 6 7
              L7 H  (1,3,7) (2,2,5) (4,6,8) (4,9,8) (5,5,3) (6,7,6) (7,8,4) (8,9,5)
            L6 C 16 7
              L7 H  (1,1,4) (2,6,7) (2,5,9) (3,6,6) (3,5,7) (4,9,8) (7,7,2) (8,8,2)
            L6 C 16 6
              L7 C 18 7
                L8 H  (1,1,3) (2,5,8) (3,6,6) (4,4,5) (7,9,6) (8,8,2)
              L7 C 17 7
                L8 H  (1,1,4) (2,2,5) (3,9,6) (3,5,7) (4,9,7) (4,5,9) (6,6,3) (7,7,4) (8,8,0)
              L7 C 18 6
                L8 C 25 6
                  L9 H  (1,9,6) (2,5,8) (3,6,6) (4,4,5) (7,7,3) (8,8,2)
                L8 C 11 7
                  L9 H  (1,9,6) (2,2,3) (3,3,3) (4,4,5) (5,5,4) (6,6,3) (7,7,4) (8,8,2)
                L8 H  (1,1,3) (2,5,8) (3,6,6) (4,4,5) (7,7,4) (8,9,4)
              L7 H  (1,3,7) (1,4,7) (2,6,6) (3,4,7) (5,5,4) (7,7,4) (8,8,2) (9,9,4)
            L6 C 17 7
              L7 H  (1,3,7) (2,2,5) (4,4,5) (5,7,7) (6,6,3) (8,8,0) (9,9,3)
            L6 C 18 7
              L7 H  (1,1,3) (2,5,8) (3,6,6) (4,4,5) (7,9,6) (8,8,2)
            L6 C 17 6
              L7 C 15 7
                L8 H  (1,1,4) (2,6,7) (2,9,8) (3,6,6) (3,5,7) (4,9,8) (4,5,9) (7,7,2) (8,8,2)
              L7 C 18 6
                L8 H  (1,9,6) (1,2,8) (2,5,8) (3,6,6) (4,4,5) (5,7,7) (7,9,6) (8,8,2)
              L7 H  (1,3,7) (1,4,7) (2,9,8) (3,4,7) (5,7,7) (6,6,3) (8,8,2)
            L6 H  (1,6,6) (1,3,7) (2,2,5) (3,6,6) (4,9,8) (5,7,7) (8,8,1)
          L5 C 6 8
            L6 H  (1,1,4) (2,2,5) (3,3,3) (4,4,4) (5,5,2) (6,6,1) (7,7,3) (8,8,2) (9,9,4)
          L5 C 6 7
            L6 H  (1,1,4) (2,2,5) (3,3,3) (4,4,4) (5,5,2) (6,7,6) (8,8,2) (9,9,4)
          L5 H  (1,1,4) (2,6,7) (3,3,3) (4,4,4) (5,5,3) (7,7,4) (8,9,5)
        L4 C 4 -6
          L5 C 6 8
            L6 H  (1,1,3) (2,2,4) (3,3,3) (4,4,5) (5,5,3) (6,6,1) (7,7,3) (8,8,2) (9,9,4)
          L5 C 6 7
            L6 H  (1,1,3) (2,2,4) (3,3,3) (4,6,8) (5,5,3) (7,7,3) (8,8,2) (9,9,4)
          L5 H  (1,1,3) (2,6,6) (3,3,3) (4,4,5) (5,5,4) (7,7,4) (8,9,5)
        L4 H  (1,1,3) (2,2,4) (3,3,2) (4,4,4) (5,5,3) (6,6,4) (7,7,4) (8,8,2) (9,9,4)
      L3 C 8 7
        L4 S 4 1 3 12791
      L3 C 6 8
        L4 H  (1,3,7) (2,8,8) (4,4,5) (5,5,3) (6,6,1) (7,7,2) (9,9,4)
      L3 C 9 8
        L4 S 4 1 3 12795
      L3 C 6 7
        L4 C 9 7
          L5 H  (1,1,3) (2,9,8) (3,3,4) (4,6,8) (5,5,3) (7,7,2) (8,8,2)
        L4 C 2 8
          L5 H  (1,1,3) (2,2,2) (3,3,3) (4,4,5) (5,5,3) (6,6,4) (7,7,2) (8,8,4) (9,9,4)
        L4 C 4 8
          L5 H  (1,1,4) (2,2,5) (3,3,3) (4,4,2) (5,5,2) (6,6,4) (7,7,2) (8,8,4) (9,9,4)
        L4 C 2 -6
          L5 C 4 -6
            L6 C 17 7
              L7 H  (1,3,7) (2,2,5) (4,6,8) (5,5,3) (7,7,2) (8,8,2) (9,9,3)
            L6 C 15 7
              L7 H  (1,3,7) (2,2,5) (4,6,7) (5,5,3) (7,7,2) (8,9,6)
            L6 C 14 7
              L7 H  (1,3,7) (2,8,8) (2,4,10) (4,9,8) (5,5,3) (6,7,4) (8,9,7)
            L6 C 15 6
              L7 C 17 6
                L8 C 18 7
                  L9 H  (1,1,3) (2,2,5) (3,3,4) (4,4,5) (5,5,3) (6,6,4) (7,7,2) (8,9,4)
                L8 H  (1,7,5) (1,3,7) (2,7,6) (2,3,9) (4,6,8) (5,5,3) (8,9,6)
              L7 H  (1,7,5) (1,8,6) (2,2,5) (3,3,4) (4,9,8) (5,6,6) (7,8,4)
            L6 C 16 7
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,9,8) (5,5,3) (6,6,4) (7,7,0) (8,8,2)
            L6 C 17 6
              L7 H  (1,3,7) (2,2,5) (4,9,8) (5,6,6) (7,8,4)
            L6 C 14 6
              L7 C 16 6
                L8 H  (1,1,4) (2,2,5) (3,3,4) (4,9,8) (5,5,3) (6,6,3) (7,8,3)
              L7 H  (1,1,3) (2,2,4) (3,3,4) (4,9,8) (5,5,3) (6,6,3) (7,7,2) (8,8,3)
            L6 C 16 6
              L7 H  (1,3,7) (1,4,8) (2,2,5) (3,4,8) (5,5,3) (6,6,4) (7,8,3) (9,9,4)
            L6 H  (1,1,3) (2,2,4) (3,3,4) (4,9,8) (5,6,6) (7,7,2) (8,8,3)
          L5 C 14 7
            L6 H  (1,1,4) (2,8,8) (3,3,3) (4,4,4) (5,5,2) (6,6,3) (7,7,2) (9,9,4)
          L5 C 17 7
            L6 H  (1,1,4) (2,2,5) (3,3,3) (4,4,4) (5,5,2) (6,6,4) (7,7,2) (8,8,2) (9,9,3)
          L5 H  (1,7,5) (2,8,8) (3,3,3) (4,4,4) (5,5,2) (6,6,4) (9,9,4)
        L4 H  (1,1,3) (2,2,4) (3,3,3) (4,6,8) (4,9,9) (5,5,3) (6,8,7) (7,7,2) (8,9,7)
      L3 C 9 7
        L4 S 4 1 3 12835
      L3 C 2 8
        L4 C 4 8
          L5 H  (1,1,3) (2,2,2) (3,3,2) (4,4,2) (5,5,3) (6,6,4) (7,7,4) (8,8,4) (9,9,4)
        L4 C 4 -6
          L5 C 15 7
            L6 H  (1,1,3) (2,2,2) (3,3,3) (4,4,5) (5,5,4) (6,6,3) (7,7,2) (8,8,4) (9,9,4)
          L5 C 16 7
            L6 H  (1,1,3) (2,2,2) (3,3,3) (4,4,5) (5,5,4) (6,6,4) (7,7,2) (8,8,2) (9,9,4)
          L5 C 17 7
            L6 H  (1,1,3) (2,2,2) (3,3,3) (4,4,5) (5,5,4) (6,6,4) (7,7,4) (8,8,2) (9,9,3)
          L5 C 16 6
            L6 H  (1,1,3) (2,2,2) (3,3,3) (4,4,5) (5,5,4) (6,6,4) (7,8,5) (9,9,4)
          L5 H  (1,1,3) (2,2,2) (3,3,3) (4,6,8) (5,5,4) (7,8,6) (9,9,4)
        L4 H  (1,1,3) (2,2,2) (3,3,2) (4,4,4) (5,5,3) (6,6,4) (7,7,4) (8,8,4) (9,9,4)
      L3 C 4 8
        L4 S 4 1 3 12851
      L3 C 2 -6
        L4 C 4 -6
          L5 C 15 7
            L6 C 17 7
              L7 H  (1,1,4) (2,2,5) (3,9,6) (3,5,7) (4,9,7) (4,5,9) (6,6,3) (7,7,2) (8,8,2)
            L6 H  (1,7,5) (2,6,7) (2,5,9) (3,6,6) (3,5,7) (4,4,5) (8,9,6)
          L5 C 17 7
            L6 S 4 1 5 12859
          L5 C 16 7
            L6 C 14 7
              L7 H  (1,3,7) (2,2,5) (4,9,8) (5,5,3) (6,6,3) (7,7,2) (8,8,2)
            L6 C 18 7
              L7 S 4 1 6 12864
            L6 C 14 6
              L7 H  (1,3,7) (2,2,5) (4,9,8) (5,6,6) (7,7,2) (8,8,2)
            L6 H  (1,1,4) (2,3,7) (2,5,7) (3,5,7) (4,9,8) (6,6,4) (7,7,2) (8,8,2)
          L5 C 16 6
            L6 C 14 7
              L7 C 18 7
                L8 H  (1,1,3) (2,2,5) (3,3,4) (4,4,5) (5,5,3) (6,6,3) (7,8,4) (9,9,3)
              L7 C 18 6
                L8 H  (1,4,8) (2,2,5) (3,3,4) (5,5,3) (6,6,3) (7,8,4) (9,9,3)
              L7 H  (1,1,4) (2,3,8) (2,4,8) (3,4,7) (5,5,3) (6,6,3) (7,8,5) (9,9,4)
            L6 C 18 7
              L7 S 4 1 6 12876
            L6 C 14 6
              L7 H  (1,3,7) (2,2,5) (4,9,8) (5,6,6) (7,8,4)
            L6 H  (1,1,4) (2,3,7) (2,5,7) (3,5,7) (4,9,8) (6,6,4) (7,8,4)
          L5 C 14 7
            L6 C 18 7
              L7 C 15 6
                L8 H  (1,1,3) (2,2,5) (3,3,4) (4,4,5) (5,5,3) (6,7,4) (8,8,3) (9,9,3)
              L7 H  (1,1,3) (2,5,7) (3,3,4) (4,4,4) (6,6,3) (7,7,3) (8,8,3) (9,9,3)
            L6 C 17 6
              L7 C 18 6
                L8 H  (1,4,8) (2,2,5) (3,3,4) (5,5,3) (6,7,5) (8,9,5)
              L7 H  (1,3,7) (1,4,7) (2,9,8) (3,4,7) (5,5,3) (6,6,3) (7,7,3) (8,8,3)
            L6 C 10 -5
              L7 R
            L6 C 26 -5
              L7 R
            L6 C 27 -6
              L7 R
            L6 C 15 6
              L7 H  (1,1,3) (2,2,4) (3,3,4) (4,9,8) (5,5,3) (6,6,3) (7,8,5)
            L6 H  (1,1,3) (2,2,4) (3,3,4) (4,9,7) (5,5,3) (6,6,3) (7,7,3) (8,8,3)
          L5 C 18 7
            L6 S 4 1 5 12899
          L5 C 15 6
            L6 C 17 6
              L7 C 14 6
                L8 C 18 6
                  L9 H  (1,2,8) (3,3,4) (4,5,8) (6,7,5) (8,9,5)
                L8 H  (1,1,4) (2,9,8) (3,4,7) (3,5,7) (4,5,7) (6,7,5) (8,8,3)
              L7 C 18 6
                L8 S 4 1 7 12907
              L7 H  (1,3,7) (1,4,7) (2,4,7) (2,5,7) (3,5,7) (6,9,7) (7,7,3) (8,8,3)
            L6 H  (1,1,3) (2,6,7) (3,5,7) (4,8,7) (4,9,8) (7,7,3) (8,9,6)
          L5 C 17 6
            L6 S 4 1 5 12911
          L5 H  (1,1,3) (2,6,7) (3,3,4) (4,9,7) (5,5,3) (7,7,3) (8,8,3)
        L4 C 15 7
          L5 H  (1,1,4) (2,2,5) (3,3,3) (4,4,4) (5,5,3) (6,6,3) (7,7,2) (8,9,6)
        L4 C 16 7
          L5 H  (1,1,4) (2,2,5) (3,3,3) (4,4,4) (5,5,3) (6,6,4) (7,7,2) (8,9,5)
        L4 C 17 7
          L5 H  (1,1,4) (2,2,5) (3,3,3) (4,9,6) (5,5,3) (6,7,7) (8,8,2)
        L4 C 14 7
          L5 C 16 6
            L6 H  (1,1,4) (2,2,5) (3,3,3) (4,4,4) (5,5,2) (6,6,3) (7,8,5) (9,9,4)
          L5 H  (1,1,4) (2,8,8) (2,9,8) (3,3,3) (4,4,4) (5,5,2) (6,6,3) (7,7,3) (8,9,7)
        L4 C 16 6
          L5 C 14 6
            L6 H  (1,1,4) (2,2,5) (3,3,3) (4,4,4) (5,5,3) (6,6,3) (7,8,4) (9,9,4)
          L5 C 24 -5
            L6 R
          L5 C 18 7
            L6 H  (1,1,3) (2,2,5) (3,3,3) (4,4,4) (5,5,3) (6,6,4) (7,7,3) (8,9,5)
          L5 H  (1,1,4) (2,2,5) (3,3,3) (4,9,7) (5,5,3) (6,6,4) (7,8,4)
        L4 C 14 6
          L5 H  (1,1,4) (2,9,8) (3,3,3) (4,5,6) (6,6,3) (7,8,6)
        L4 C 24 -5
          L5 R
        L4 C 18 7
          L5 C 12 7
            L6 H  (1,1,3) (2,2,4) (3,3,3) (4,4,3) (5,5,3) (6,6,4) (7,7,3) (8,8,3) (9,9,3)
          L5 C 15 6
            L6 H  (1,1,3) (2,2,5) (3,3,3) (4,4,4) (5,5,3) (6,9,6) (7,7,3) (8,8,3)
          L5 C 24 -6
            L6 R
          L5 C 25 -5
            L6 R
          L5 C 11 6
            L6 H  (1,1,3) (2,2,4) (3,3,3) (4,4,4) (5,5,3) (6,6,4) (7,7,3) (8,8,3) (9,9,3)
          L5 C 13 -5
            L6 R
          L5 C 20 -5
            L6 R
          L5 C 17 6
            L6 H  (1,1,3) (2,2,5) (3,3,3) (4,4,4) (5,5,3) (6,9,6) (7,7,3) (8,8,3)
          L5 H  (1,1,2) (2,2,4) (3,3,3) (4,4,4) (5,5,3) (6,6,4) (7,7,3) (8,8,3) (9,9,3)
        L4 C 17 6
          L5 C 12 7
            L6 H  (1,1,4) (2,4,7) (2,9,8) (3,3,3) (4,8,6) (5,5,3) (6,6,4) (7,7,3) (8,9,6)
          L5 C 15 6
            L6 C 11 6
              L7 H  (1,1,4) (2,2,4) (3,3,3) (4,4,4) (5,5,3) (6,7,6) (8,9,6)
            L6 H  (1,1,4) (2,2,5) (3,3,3) (4,4,4) (5,5,3) (6,7,5) (8,9,6)
          L5 C 24 -6
            L6 R
          L5 C 25 -5
            L6 R
          L5 C 11 6
            L6 H  (1,1,4) (2,7,6) (3,3,3) (4,9,7) (5,5,3) (6,6,4) (8,8,3)
          L5 H  (1,7,6) (1,4,7) (2,7,7) (2,9,8) (3,3,3) (4,9,7) (5,5,3) (6,6,4) (8,8,3)
        L4 H  (1,1,3) (2,2,4) (3,3,3) (4,9,7) (5,5,3) (6,6,4) (7,7,3) (8,8,3)
      L3 C 4 -6
        L4 S 4 1 3 12969
      L3 H  (1,1,3) (2,2,4) (3,3,2) (4,4,4) (5,5,3) (6,6,4) (7,8,6) (9,9,4)
    L2 C 8 -5
      L3 S 6 1 2 12972
    L2 C 6 -5
      L3 C 7 -5
        L4 S 2 1 1 11927
      L3 C 8 8
        L4 C 4 8
          L5 H  (1,1,4) (2,2,5) (3,3,3) (4,4,1) (5,5,3) (6,6,4) (7,7,3) (8,8,1) (9,9,3)
        L4 C 5 8
          L5 H  (1,1,4) (2,2,5) (3,3,4) (4,4,3) (5,5,1) (6,6,3) (7,7,3) (8,8,1) (9,9,3)
        L4 C 4 7
          L5 H  (1,1,4) (2,2,5) (3,3,3) (4,4,4) (5,6,7) (7,7,3) (8,8,1) (9,9,3)
        L4 C 5 7
          L5 H  (1,1,4) (2,2,5) (3,3,4) (4,4,3) (5,5,4) (6,6,3) (7,7,3) (8,8,1) (9,9,3)
        L4 C 2 8
          L5 H  (1,1,3) (2,2,2) (3,3,3) (4,4,4) (5,5,4) (6,6,4) (7,7,3) (8,8,1) (9,9,3)
        L4 C 2 -6
          L5 H  (1,3,7) (2,2,5) (4,5,7) (6,6,4) (7,7,3) (8,8,1) (9,9,3)
        L4 H  (1,1,3) (2,2,4) (3,3,3) (4,4,4) (5,5,4) (6,6,4) (7,7,3) (8,8,1) (9,9,3)
      L3 C 8 7
        L4 C 4 8
          L5 H  (1,1,4) (2,9,8) (3,3,3) (4,4,1) (5,5,3) (6,6,4) (7,8,7)
        L4 C 5 8
          L5 H  (1,1,4) (2,9,8) (3,3,4) (4,4,3) (5,5,1) (6,6,3) (7,8,7)
        L4 C 4 7
          L5 C 2 8
            L6 H  (1,1,3) (2,2,2) (3,3,2) (4,4,4) (5,5,4) (6,6,4) (7,7,4) (8,9,7)
          L5 C 5 7
            L6 H  (1,8,7) (1,9,7) (2,4,8) (2,9,8) (3,3,3) (4,5,6) (5,7,6) (6,6,3) (7,8,7)
          L5 C 7 8
            L6 H  (1,1,4) (2,2,5) (3,3,3) (4,4,4) (5,5,3) (6,6,3) (7,7,1) (8,8,3) (9,9,4)
          L5 C 9 8
            L6 H  (1,1,3) (2,2,5) (3,3,3) (4,4,4) (5,5,3) (6,6,4) (7,7,4) (8,8,3) (9,9,1)
          L5 C 2 -6
            L6 C 7 -6
              L7 C 9 7
                L8 H  (1,1,3) (2,9,8) (3,3,3) (4,4,4) (5,5,3) (6,8,6) (7,7,3)
              L7 C 12 7
                L8 H  (1,1,4) (2,8,8) (3,3,3) (4,6,6) (5,5,3) (7,7,3) (9,9,3)
              L7 C 12 6
                L8 H  (1,1,4) (2,8,8) (3,3,3) (4,6,6) (5,5,3) (7,7,3) (9,9,3)
              L7 H  (1,3,6) (2,4,8) (5,5,3) (6,8,7) (7,7,3) (9,9,3)
            L6 H  (1,1,4) (2,4,8) (3,3,3) (5,5,3) (6,6,3) (7,7,4) (8,9,5)
          L5 H  (1,1,3) (2,2,4) (3,3,2) (4,4,4) (5,5,3) (6,6,4) (7,8,6) (9,9,4)
        L4 C 5 7
          L5 C 2 8
            L6 H  (1,1,3) (2,2,2) (3,3,3) (4,4,3) (5,5,4) (6,6,3) (7,7,4) (8,8,4) (9,9,4)
          L5 C 7 8
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,4,3) (5,5,4) (6,6,2) (7,7,1) (8,8,3) (9,9,4)
          L5 C 9 8
            L6 H  (1,1,3) (2,2,5) (3,3,4) (4,4,3) (5,5,4) (6,6,3) (7,7,4) (8,8,3) (9,9,1)
          L5 C 2 -6
            L6 H  (1,3,7) (2,2,5) (4,4,3) (5,6,6) (5,7,7) (6,7,6) (8,9,6)
          L5 H  (1,1,3) (2,2,4) (3,3,3) (4,4,3) (5,7,7) (6,6,3) (8,9,7)
        L4 C 2 8
          L5 H  (1,1,3) (2,2,2) (3,3,3) (4,4,4) (5,5,4) (6,6,4) (7,8,6) (9,9,4)
        L4 C 7 8
          L5 H  (1,3,7) (2,9,8) (4,4,4) (5,5,4) (6,6,3) (7,7,1) (8,8,3)
        L4 C 9 8
          L5 H  (1,1,3) (2,2,5) (3,3,4) (4,4,4) (5,5,4) (6,6,4) (7,8,5) (9,9,1)
        L4 C 2 -6
          L5 C 7 -6
            L6 C 9 7
              L7 C 13 7
                L8 H  (1,1,3) (2,9,8) (3,3,4) (4,4,3) (5,5,3) (6,8,6) (7,7,3)
              L7 H  (1,1,3) (2,9,8) (3,6,7) (4,5,7) (7,8,5)
            L6 C 13 7
              L7 H  (1,3,7) (2,7,7) (2,6,9) (4,4,3) (5,5,3) (6,8,7) (7,8,6) (9,9,3)
            L6 C 13 -5
              L7 H  (1,1,4) (2,2,4) (3,3,3) (4,5,7) (6,9,6) (6,8,7) (7,7,3) (8,9,6)
            L6 C 16 7
              L7 H  (1,1,4) (2,7,7) (2,6,9) (3,7,6) (3,6,7) (4,5,7) (8,8,2) (9,9,3)
            L6 C 17 7
              L7 H  (1,1,4) (2,7,7) (2,6,9) (3,7,6) (3,6,7) (4,5,7) (8,8,2) (9,9,3)
            L6 C 26 6
              L7 C 12 7
                L8 H  (1,1,4) (2,5,8) (2,8,8) (3,3,3) (4,4,3) (5,8,7) (6,6,4) (7,9,5)
              L7 H  (1,8,7) (2,6,8) (3,7,6) (3,9,6) (4,5,7) (7,9,5)
            L6 C 12 7
              L7 H  (1,1,4) (2,5,8) (2,8,8) (3,3,3) (4,4,3) (5,8,7) (6,6,4) (7,9,5)
            L6 H  (1,8,7) (2,6,8) (3,7,6) (3,9,6) (4,5,7) (7,9,5)
          L5 H  (1,3,7) (2,2,5) (4,5,7) (6,7,6) (8,9,5)
        L4 C 7 -6
          L5 C 9 7
            L6 H  (1,1,2) (2,2,4) (3,3,3) (4,4,4) (5,5,4) (6,6,4) (7,7,3) (8,9,6)
          L5 C 13 7
            L6 H  (1,1,3) (2,2,4) (3,3,3) (4,4,3) (5,5,3) (6,6,4) (7,7,3) (8,8,4) (9,9,3)
          L5 C 12 7
            L6 H  (1,1,3) (2,2,4) (3,3,2) (4,4,3) (5,5,4) (6,6,4) (7,7,3) (8,8,4) (9,9,3)
          L5 C 13 -5
            L6 C 22 -6
              L7 R
            L6 C 16 7
              L7 H  (1,1,3) (2,2,4) (3,3,3) (4,4,4) (5,5,4) (6,6,4) (7,7,3) (8,8,2) (9,9,3)
            L6 C 17 7
              L7 H  (1,1,3) (2,2,4) (3,3,3) (4,4,4) (5,5,4) (6,6,4) (7,7,3) (8,8,2) (9,9,3)
            L6 C 26 6
              L7 C 10 7
                L8 H  (1,1,3) (2,2,4) (3,3,3) (4,4,4) (5,5,4) (6,8,7) (7,7,3) (9,9,2)
              L7 C 10 6
                L8 H  (1,1,3) (2,2,4) (3,3,3) (4,4,4) (5,5,4) (6,8,7) (7,7,3) (9,9,2)
              L7 C 14 7
                L8 H  (1,1,3) (2,2,4) (3,3,3) (4,4,4) (5,5,2) (6,6,3) (7,7,2) (8,8,4) (9,9,3)
              L7 C 23 -6
                L8 R
              L7 C 18 7
                L8 H  (1,1,2) (2,2,4) (3,3,3) (4,4,4) (5,5,4) (6,6,4) (7,7,3) (8,8,4) (9,9,1)
              L7 C 11 7
                L8 H  (1,1,3) (2,2,4) (3,3,3) (4,4,3) (5,5,4) (6,6,4) (7,7,3) (8,8,3) (9,9,3)
              L7 C 15 7
                L8 H  (1,1,3) (2,2,4) (3,3,3) (4,4,4) (5,5,3) (6,6,3) (7,7,1) (8,8,3) (9,9,3)
              L7 C 12 6
                L8 H  (1,1,3) (2,2,4) (3,3,2) (4,4,3) (5,5,4) (6,6,4) (7,7,3) (8,8,3) (9,9,3)
              L7 H  (1,1,3) (2,2,4) (3,3,3) (4,4,4) (5,5,4) (6,9,6) (7,7,3) (8,8,3)
            L6 C 10 7
              L7 H  (1,1,3) (2,2,4) (3,3,3) (4,4,4) (5,5,4) (6,8,7) (7,7,3) (9,9,2)
            L6 C 10 6
              L7 H  (1,1,3) (2,2,4) (3,3,3) (4,4,4) (5,5,4) (6,8,7) (7,7,3) (9,9,2)
            L6 C 14 7
              L7 H  (1,1,3) (2,2,4) (3,3,3) (4,4,4) (5,5,2) (6,6,3) (7,7,2) (8,8,4) (9,9,3)
            L6 C 23 -6
              L7 R
            L6 C 35 6
              L7 C 18 7
                L8 H  (1,1,2) (2,2,4) (3,3,3) (4,4,4) (5,5,4) (6,6,4) (7,7,3) (8,8,4) (9,9,1)
              L7 C 11 7
                L8 H  (1,1,3) (2,2,4) (3,3,3) (4,4,3) (5,5,4) (6,8,7) (7,7,3) (9,9,3)
              L7 C 15 7
                L8 H  (1,1,3) (2,2,4) (3,3,3) (4,4,4) (5,5,3) (6,6,3) (7,7,1) (8,8,4) (9,9,3)
              L7 C 12 6
                L8 H  (1,1,3) (2,2,4) (3,3,2) (4,4,3) (5,5,4) (6,6,4) (7,7,3) (8,8,4) (9,9,3)
              L7 H  (1,1,3) (2,2,4) (3,3,3) (4,4,4) (5,5,4) (6,9,6) (6,8,7) (7,7,3) (8,9,6)
            L6 H  (1,1,3) (2,2,4) (3,3,3) (4,4,4) (5,5,3) (6,6,3) (7,7,2) (8,8,4) (9,9,3)
          L5 H  (1,1,3) (2,2,4) (3,3,3) (4,5,7) (6,8,7) (7,7,3) (9,9,3)
        L4 H  (1,1,3) (2,2,4) (3,3,3) (4,4,4) (5,5,4) (6,6,3) (7,7,4) (8,9,5)
      L3 C 4 8
        L4 C 7 8
          L5 H  (1,1,4) (2,2,5) (3,3,3) (4,4,1) (5,5,3) (6,6,3) (7,7,1) (8,8,2) (9,9,4)
        L4 C 9 8
          L5 H  (1,1,3) (2,2,5) (3,3,3) (4,4,1) (5,5,3) (6,6,4) (7,7,4) (8,8,2) (9,9,1)
        L4 C 7 7
          L5 H  (1,1,4) (2,2,5) (3,3,3) (4,4,1) (5,5,3) (6,6,3) (7,7,4) (8,8,2) (9,9,4)
        L4 C 9 7
          L5 H  (1,1,3) (2,2,5) (3,3,3) (4,4,1) (5,5,3) (6,6,4) (7,7,4) (8,8,2) (9,9,4)
        L4 C 2 8
          L5 H  (1,1,3) (2,2,2) (3,3,2) (4,4,1) (5,5,3) (6,6,4) (7,7,4) (8,8,4) (9,9,4)
        L4 C 2 -6
          L5 C 5 8
            L6 H  (1,1,4) (2,2,5) (3,3,3) (4,4,1) (5,5,1) (6,6,3) (7,7,4) (8,8,4) (9,9,4)
          L5 C 16 7
            L6 H  (1,1,4) (2,2,5) (3,3,3) (4,4,1) (5,5,3) (6,6,4) (7,7,3) (8,8,2) (9,9,4)
          L5 C 17 7
            L6 H  (1,1,4) (2,2,5) (3,3,3) (4,4,1) (5,5,3) (6,6,4) (7,7,4) (8,8,2) (9,9,3)
          L5 C 5 7
            L6 H  (1,1,4) (2,2,5) (3,3,3) (4,4,1) (5,5,3) (6,6,3) (7,7,4) (8,9,7)
          L5 C 16 6
            L6 H  (1,1,4) (2,2,5) (3,3,3) (4,4,1) (5,5,3) (6,6,4) (7,8,6) (9,9,4)
          L5 H  (1,1,4) (2,2,5) (3,3,3) (4,4,1) (5,5,3) (6,6,4) (7,7,4) (8,9,6)
        L4 H  (1,1,3) (2,2,4) (3,3,2) (4,4,1) (5,5,3) (6,6,4) (7,7,4) (8,8,4) (9,9,4)
      L3 C 5 8
        L4 H  (1,3,7) (2,2,5) (4,4,3) (5,5,1) (6,6,3) (7,7,4) (8,9,7)
      L3 C 4 7
        L4 C 7 8
          L5 H  (1,1,4) (2,2,5) (3,3,3) (4,4,4) (5,5,4) (6,6,3) (7,7,1) (8,8,2) (9,9,4)
        L4 C 9 8
          L5 H  (1,1,3) (2,2,5) (3,3,3) (4,4,4) (5,5,4) (6,6,4) (7,7,4) (8,8,2) (9,9,1)
        L4 C 7 7
          L5 H  (1,1,4) (2,4,8) (3,3,3) (5,6,6) (5,7,7) (6,7,6) (8,8,2) (9,9,4)
        L4 C 9 7
          L5 H  (1,1,3) (2,9,8) (3,4,6) (5,7,7) (6,6,4) (8,8,2)
        L4 C 2 8
          L5 H  (1,1,3) (2,2,2) (3,3,2) (4,4,4) (5,5,4) (6,6,4) (7,7,4) (8,9,7)
        L4 C 5 7
          L5 C 2 -6
            L6 C 16 7
              L7 H  (1,1,4) (2,2,5) (3,3,3) (4,5,6) (6,6,3) (7,7,3) (8,8,2) (9,9,4)
            L6 C 17 7
              L7 H  (1,1,4) (2,2,5) (3,3,3) (4,5,6) (6,6,3) (7,7,4) (8,8,2) (9,9,3)
            L6 C 16 6
              L7 C 18 7
                L8 H  (1,1,3) (2,4,8) (3,3,3) (5,5,4) (6,6,3) (7,8,6) (9,9,3)
              L7 C 13 6
                L8 C 15 7
                  L9 H  (1,1,4) (2,2,5) (3,3,3) (4,5,6) (6,6,2) (7,7,3) (8,8,3) (9,9,4)
                L8 C 18 6
                  L9 H  (1,1,4) (2,4,8) (3,3,3) (5,5,3) (6,6,3) (7,8,6) (9,9,3)
                L8 C 27 -5
                  L9 R
                L8 C 12 7
                  L9 H  (1,1,4) (2,8,8) (3,3,3) (4,4,1) (5,5,3) (6,6,3) (7,7,4) (9,9,4)
                L8 C 12 6
                  L9 H  (1,1,4) (2,8,8) (3,3,3) (4,5,4) (6,6,3) (7,7,4) (9,9,4)
                L8 H  (1,1,4) (2,2,4) (3,3,3) (4,5,5) (6,6,3) (7,7,4) (8,9,7)
              L7 C 15 7
                L8 H  (1,1,4) (2,2,5) (3,3,3) (4,5,6) (6,6,2) (7,7,3) (8,8,3) (9,9,4)
              L7 C 18 6
                L8 H  (1,1,4) (2,4,8) (3,3,3) (5,5,3) (6,6,3) (7,8,6) (9,9,3)
              L7 C 27 -5
                L8 R
              L7 C 17 6
                L8 H  (1,1,4) (2,2,5) (3,3,3) (4,5,5) (6,6,3) (7,7,4) (8,9,6)
              L7 H  (1,1,4) (2,7,8) (3,3,3) (4,5,5) (6,6,3) (8,8,3) (9,9,4)
            L6 C 18 7
              L7 H  (1,1,3) (2,2,5) (3,3,3) (4,5,6) (6,6,3) (7,7,4) (8,8,3) (9,9,3)
            L6 C 17 6
              L7 C 13 6
                L8 C 12 7
                  L9 H  (1,1,4) (2,2,5) (3,3,3) (4,4,1) (5,5,4) (6,6,3) (7,7,4) (8,9,6)
                L8 C 14 7
                  L9 H  (1,1,4) (2,2,5) (3,3,3) (4,4,4) (5,5,1) (6,6,3) (7,7,4) (8,9,6)
                L8 C 12 6
                  L9 H  (1,1,4) (2,2,5) (3,3,3) (4,4,2) (5,7,7) (6,6,3) (8,9,6)
                L8 H  (1,2,8) (3,3,3) (4,5,6) (6,6,3) (7,7,4) (8,9,6)
              L7 C 18 6
                L8 H  (1,2,8) (3,3,3) (4,5,6) (6,6,3) (7,8,7) (9,9,3)
              L7 C 27 -5
                L8 R
              L7 C 12 7
                L8 H  (1,1,4) (2,9,8) (3,3,3) (4,4,1) (5,5,4) (6,6,3) (7,7,4) (8,8,3)
              L7 C 14 7
                L8 H  (1,1,4) (2,9,8) (3,3,3) (4,4,4) (5,5,1) (6,6,3) (7,7,4) (8,8,3)
              L7 C 15 7
                L8 H  (1,1,4) (2,2,5) (3,3,3) (4,5,6) (6,6,2) (7,7,3) (8,8,3) (9,9,4)
              L7 H  (1,1,4) (2,9,8) (3,3,3) (4,5,5) (6,6,3) (7,7,4) (8,8,3)
            L6 H  (1,1,3) (2,2,4) (3,3,3) (4,5,6) (6,6,3) (7,7,4) (8,8,3) (9,9,4)
          L5 H  (1,1,3) (2,2,4) (3,3,2) (4,4,4) (5,7,7) (6,6,3) (8,9,7)
        L4 C 2 -6
          L5 C 16 7
            L6 H  (1,1,4) (2,4,8) (3,3,3) (5,5,3) (6,6,4) (7,7,3) (8,9,5)
          L5 C 17 7
            L6 H  (1,1,4) (2,4,8) (3,3,3) (5,5,3) (6,6,4) (7,8,5) (9,9,3)
          L5 C 12 7
            L6 C 16 6
              L7 C 18 7
                L8 H  (1,1,3) (2,2,4) (3,3,3) (4,4,3) (5,5,3) (6,6,4) (7,8,6) (9,9,3)
              L7 C 15 7
                L8 H  (1,1,4) (2,2,5) (3,3,3) (4,4,3) (5,5,2) (6,6,3) (7,7,3) (8,8,3) (9,9,4)
              L7 C 18 6
                L8 H  (1,1,4) (2,2,4) (3,3,3) (4,4,3) (5,5,3) (6,6,4) (7,8,6) (9,9,3)
              L7 C 27 -5
                L8 R
              L7 C 15 6
                L8 H  (1,1,4) (2,2,5) (3,3,3) (4,4,3) (5,5,2) (6,7,6) (8,8,3) (9,9,4)
              L7 C 25 -5
                L8 R
              L7 C 17 6
                L8 C 10 7
                  L9 H  (1,1,3) (2,2,3) (3,3,3) (4,4,3) (5,5,3) (6,6,4) (7,7,4) (8,8,4) (9,9,3)
                L8 C 13 7
                  L9 H  (1,1,4) (2,8,8) (3,3,3) (4,4,0) (5,5,3) (6,6,4) (7,7,4) (9,9,4)
                L8 C 14 7
                  L9 H  (1,1,4) (2,2,5) (3,3,3) (4,4,3) (5,5,1) (6,6,3) (7,7,3) (8,8,4) (9,9,4)
                L8 C 10 6
                  L9 H  (1,1,3) (2,2,4) (3,3,3) (4,4,2) (5,5,3) (6,6,4) (7,7,4) (8,8,4) (9,9,3)
                L8 H  (1,1,4) (2,2,5) (3,3,3) (4,4,2) (5,5,3) (6,6,4) (7,7,4) (8,9,5)
              L7 H  (1,1,4) (2,8,7) (2,7,8) (3,3,3) (4,6,6) (5,5,3) (7,8,6) (9,9,4)
            L6 C 18 7
              L7 H  (1,1,3) (2,2,4) (3,3,3) (4,4,3) (5,5,3) (6,6,4) (7,7,4) (8,8,3) (9,9,3)
            L6 C 17 6
              L7 C 18 6
                L8 H  (1,2,7) (3,3,3) (4,4,3) (5,5,3) (6,6,4) (7,8,7) (9,9,3)
              L7 H  (1,1,4) (2,9,8) (3,3,3) (4,6,6) (5,5,3) (7,8,6)
            L6 H  (1,1,3) (2,2,4) (3,3,3) (4,4,3) (5,5,3) (6,9,7) (7,7,4) (8,8,3)
          L5 C 12 6
            L6 C 16 6
              L7 C 18 7
                L8 H  (1,1,3) (2,2,4) (3,3,3) (4,4,3) (5,5,3) (6,6,4) (7,8,6) (9,9,3)
              L7 C 15 7
                L8 H  (1,1,4) (2,2,5) (3,3,3) (4,4,3) (5,5,2) (6,6,3) (7,7,3) (8,8,3) (9,9,4)
              L7 C 18 6
                L8 H  (1,1,4) (2,2,4) (3,3,3) (4,4,3) (5,5,3) (6,6,4) (7,8,6) (9,9,3)
              L7 C 27 -5
                L8 R
              L7 C 13 7
                L8 H  (1,1,4) (2,4,6) (3,3,3) (5,5,3) (6,6,4) (7,8,6) (9,9,4)
              L7 C 15 6
                L8 H  (1,1,4) (2,2,5) (3,3,3) (4,4,3) (5,5,2) (6,7,6) (8,8,3) (9,9,4)
              L7 C 25 -5
                L8 R
              L7 C 17 6
                L8 C 13 6
                  L9 C 10 7
                    L10 H  (1,1,3) (2,2,3) (3,3,3) (4,4,3) (5,5,3) (6,6,4) (7,7,4) (8,8,4) (9,9,3)
                  L9 C 14 7
                    L10 H  (1,1,4) (2,2,5) (3,3,3) (4,4,3) (5,5,1) (6,6,3) (7,7,3) (8,8,4) (9,9,4)
                  L9 C 23 -5
                    L10 R
                  L9 C 10 6
                    L10 H  (1,1,3) (2,2,4) (3,3,3) (4,4,3) (5,5,3) (6,6,4) (7,8,6) (9,9,3)
                  L9 H  (1,1,4) (2,2,5) (3,3,3) (4,4,3) (5,5,3) (6,6,4) (7,8,4) (9,9,4)
                L8 C 10 7
                  L9 H  (1,1,3) (2,2,3) (3,3,3) (4,4,3) (5,5,3) (6,6,4) (7,7,4) (8,8,4) (9,9,3)
                L8 C 14 7
                  L9 H  (1,1,4) (2,2,5) (3,3,3) (4,4,3) (5,5,1) (6,6,3) (7,7,3) (8,8,4) (9,9,4)
                L8 C 23 -6
                  L9 R
                L8 C 10 6
                  L9 H  (1,1,3) (2,2,4) (3,3,3) (4,4,3) (5,5,3) (6,6,4) (7,8,6) (9,9,3)
                L8 H  (1,1,4) (2,2,5) (3,3,3) (4,4,3) (5,5,3) (6,6,4) (7,8,4) (9,9,4)
              L7 H  (1,1,4) (2,8,7) (2,7,8) (3,3,3) (4,6,6) (5,5,3) (7,8,6) (9,9,4)
            L6 C 18 7
              L7 H  (1,1,3) (2,2,4) (3,3,3) (4,4,3) (5,5,3) (6,6,4) (7,7,4) (8,8,3) (9,9,3)
            L6 C 17 6
              L7 C 13 7
                L8 H  (1,1,4) (2,4,6) (3,3,3) (5,5,3) (6,6,4) (7,7,4) (8,9,6)
              L7 C 18 6
                L8 H  (1,2,7) (3,3,3) (4,4,3) (5,5,3) (6,6,4) (7,8,7) (9,9,3)
              L7 H  (1,1,4) (2,9,8) (3,3,3) (4,6,6) (5,5,3) (7,8,6)
            L6 H  (1,1,3) (2,2,4) (3,3,3) (4,4,3) (5,5,3) (6,9,7) (7,7,4) (8,8,3)
          L5 C 16 6
            L6 C 18 7
              L7 H  (1,1,3) (2,4,8) (3,3,3) (5,5,3) (6,6,4) (7,8,6) (9,9,3)
            L6 C 13 7
              L7 H  (1,3,6) (2,9,8) (4,4,3) (5,5,3) (6,6,4) (7,8,6)
            L6 C 15 7
              L7 H  (1,1,4) (2,9,8) (3,3,3) (4,4,4) (5,5,2) (6,6,3) (7,7,3) (8,8,3)
            L6 C 18 6
              L7 H  (1,9,6) (2,4,8) (3,3,3) (5,5,3) (6,6,4) (7,8,6)
            L6 C 27 -5
              L7 R
            L6 C 13 6
              L7 H  (1,3,6) (2,2,4) (4,6,7) (5,5,3) (7,8,6) (9,9,4)
            L6 C 15 6
              L7 H  (1,1,4) (2,2,4) (3,3,3) (4,4,4) (5,5,2) (6,6,3) (7,7,3) (8,8,3) (9,9,4)
            L6 C 25 -5
              L7 R
            L6 C 17 6
              L7 C 11 -5
                L8 H  (1,1,3) (2,2,4) (3,3,3) (4,4,3) (5,5,3) (6,6,4) (7,8,6) (9,9,3)
              L7 C 14 6
                L8 H  (1,1,4) (2,2,4) (3,3,2) (4,4,4) (5,5,2) (6,6,3) (7,7,3) (8,8,4) (9,9,4)
              L7 H  (1,1,4) (2,2,4) (3,3,2) (4,4,4) (5,5,3) (6,6,4) (7,7,4) (8,9,4)
            L6 H  (1,1,4) (2,2,4) (3,4,6) (5,5,3) (6,7,7) (6,9,8) (7,8,6) (8,9,6)
          L5 C 18 7
            L6 H  (1,1,3) (2,4,8) (3,3,3) (5,5,3) (6,9,6) (7,7,4) (8,8,3)
          L5 C 17 6
            L6 C 13 7
              L7 H  (1,2,8) (3,4,5) (5,5,3) (6,6,4) (7,7,4) (8,9,6)
            L6 C 13 6
              L7 C 18 6
                L8 H  (1,2,8) (3,3,3) (4,6,7) (5,5,3) (7,7,4) (8,9,5)
              L7 H  (1,9,7) (2,2,4) (3,3,3) (4,6,7) (4,7,8) (5,5,3) (6,8,6) (7,8,6)
            L6 C 18 6
              L7 H  (1,3,6) (2,4,8) (5,5,3) (6,6,4) (7,7,4) (8,9,5)
            L6 H  (1,1,4) (2,2,4) (3,4,6) (5,5,3) (6,8,6) (6,9,7) (7,7,4) (8,9,6)
          L5 H  (1,1,3) (2,4,7) (3,3,3) (5,5,3) (6,9,7) (7,7,4) (8,8,3)
        L4 C 12 7
          L5 H  (1,1,3) (2,2,4) (3,3,2) (4,4,3) (5,5,3) (6,6,4) (7,7,4) (8,9,7)
        L4 C 16 7
          L5 H  (1,1,3) (2,2,4) (3,3,2) (4,4,4) (5,5,3) (6,6,4) (7,7,3) (8,8,2) (9,9,4)
        L4 C 17 7
          L5 H  (1,1,3) (2,2,4) (3,3,2) (4,4,4) (5,5,3) (6,6,4) (7,7,4) (8,8,2) (9,9,3)
        L4 C 12 6
          L5 H  (1,1,3) (2,2,4) (3,3,2) (4,4,3) (5,5,3) (6,6,4) (7,7,4) (8,9,7)
        L4 C 18 7
          L5 H  (1,1,2) (2,2,4) (3,3,2) (4,4,4) (5,5,3) (6,6,4) (7,7,4) (8,8,4) (9,9,3)
        L4 C 16 6
          L5 H  (1,1,3) (2,2,4) (3,3,2) (4,4,4) (5,5,3) (6,6,4) (7,8,6) (9,9,4)
        L4 C 18 6
          L5 H  (1,1,3) (2,2,4) (3,3,2) (4,4,4) (5,5,3) (6,6,4) (7,8,7) (9,9,3)
        L4 H  (1,1,3) (2,2,4) (3,3,2) (4,4,4) (5,5,3) (6,6,4) (7,8,6) (9,9,4)
      L3 C 7 8
        L4 H  (1,3,7) (2,2,5) (4,4,4) (5,5,4) (6,6,3) (7,7,1) (8,8,2) (9,9,4)
      L3 C 9 8
        L4 H  (1,1,3) (2,2,5) (3,3,4) (4,4,4) (5,5,4) (6,6,4) (7,8,5) (9,9,1)
      L3 C 5 7
        L4 C 7 7
          L5 H  (1,3,7) (2,2,5) (4,4,3) (5,7,7) (6,6,2) (8,8,2) (9,9,4)
        L4 C 9 7
          L5 H  (1,1,3) (2,9,8) (3,3,4) (4,4,3) (5,7,7) (6,6,3) (8,8,2)
        L4 C 2 8
          L5 H  (1,1,3) (2,2,2) (3,3,3) (4,4,3) (5,5,4) (6,6,3) (7,7,4) (8,8,4) (9,9,4)
        L4 C 2 -6
          L5 C 16 7
            L6 H  (1,3,7) (2,2,5) (4,4,3) (5,7,6) (6,6,3) (8,8,2) (9,9,4)
          L5 C 17 7
            L6 H  (1,3,7) (2,2,5) (4,4,3) (5,7,7) (6,6,3) (8,8,2) (9,9,3)
          L5 C 14 7
            L6 H  (1,3,7) (2,2,5) (4,5,5) (6,6,3) (7,8,6) (9,9,4)
          L5 C 14 6
            L6 H  (1,3,7) (2,2,5) (4,5,5) (6,6,3) (7,8,6) (9,9,4)
          L5 H  (1,1,4) (2,3,8) (2,7,9) (3,5,7) (4,4,2) (5,7,7) (6,6,3) (8,9,6)
        L4 H  (1,1,3) (2,2,4) (3,3,3) (4,4,3) (5,7,7) (6,6,3) (8,9,7)
      L3 C 7 7
        L4 C 9 7
          L5 H  (1,1,3) (2,9,8) (3,3,4) (4,4,4) (5,5,4) (6,6,3) (7,7,4) (8,8,0)
        L4 C 2 8
          L5 H  (1,1,3) (2,2,2) (3,3,3) (4,4,4) (5,5,4) (6,6,3) (7,7,4) (8,8,2) (9,9,4)
        L4 C 2 -6
          L5 H  (1,3,7) (2,2,5) (4,5,7) (6,7,6) (8,9,5)
        L4 H  (1,1,3) (2,2,4) (3,3,3) (4,4,4) (5,7,7) (6,6,3) (8,8,2) (9,9,4)
      L3 C 9 7
        L4 C 2 8
          L5 H  (1,1,2) (2,2,2) (3,3,3) (4,4,4) (5,5,4) (6,6,4) (7,7,4) (8,8,2) (9,9,4)
        L4 C 2 -6
          L5 C 13 7
            L6 H  (1,1,3) (2,9,8) (3,3,4) (4,5,5) (6,6,4) (7,7,4) (8,8,2)
          L5 H  (1,1,3) (2,9,8) (3,6,7) (4,5,7) (7,8,5)
        L4 H  (1,1,2) (2,2,4) (3,3,3) (4,4,4) (5,5,4) (6,6,4) (7,8,5) (9,9,4)
      L3 C 2 8
        L4 C 13 7
          L5 H  (1,1,3) (2,2,2) (3,3,3) (4,4,3) (5,5,3) (6,6,4) (7,7,4) (8,8,4) (9,9,4)
        L4 C 16 7
          L5 H  (1,1,3) (2,2,2) (3,3,3) (4,4,4) (5,5,4) (6,6,4) (7,7,3) (8,8,2) (9,9,4)
        L4 C 17 7
          L5 H  (1,1,3) (2,2,2) (3,3,3) (4,4,4) (5,5,4) (6,6,4) (7,7,4) (8,8,2) (9,9,3)
        L4 C 13 -5
          L5 C 16 6
            L6 H  (1,1,3) (2,2,2) (3,3,3) (4,4,4) (5,5,4) (6,6,4) (7,8,6) (9,9,4)
          L5 C 18 7
            L6 H  (1,1,2) (2,2,2) (3,3,3) (4,4,4) (5,5,4) (6,6,4) (7,7,4) (8,8,3) (9,9,3)
          L5 C 17 6
            L6 H  (1,1,3) (2,2,2) (3,3,3) (4,4,4) (5,5,4) (6,6,4) (7,7,4) (8,9,6)
          L5 H  (1,1,3) (2,2,2) (3,3,3) (4,4,4) (5,5,4) (6,6,4) (7,8,6) (9,9,4)
        L4 H  (1,1,3) (2,2,2) (3,3,3) (4,5,7) (6,6,4) (7,7,4) (8,9,7)
      L3 C 2 -6
        L4 C 13 7
          L5 C 16 7
            L6 H  (1,3,7) (2,7,7) (4,4,3) (5,5,3) (6,6,4) (8,8,2) (9,9,4)
          L5 C 17 7
            L6 H  (1,3,7) (1,7,8) (2,2,5) (3,9,6) (4,4,3) (5,5,3) (6,6,4) (7,9,6) (8,8,2)
          L5 C 16 6
            L6 C 18 7
              L7 H  (1,1,3) (2,2,5) (3,3,4) (4,4,3) (5,5,3) (6,9,6) (7,8,6)
            L6 C 15 7
              L7 H  (1,3,7) (2,2,5) (4,4,3) (5,5,2) (6,6,3) (7,7,3) (8,8,3) (9,9,4)
            L6 C 18 6
              L7 H  (1,3,7) (2,5,7) (2,7,8) (4,4,3) (5,8,6) (6,6,4) (7,8,6) (9,9,3)
            L6 H  (1,1,4) (2,3,8) (4,4,3) (5,5,2) (6,7,6) (8,8,3) (9,9,4)
          L5 H  (1,3,7) (2,6,8) (4,5,5) (7,7,4) (8,9,6)
        L4 C 16 7
          L5 H  (1,1,4) (2,7,7) (2,6,9) (3,7,6) (3,6,7) (4,5,7) (8,9,5)
        L4 C 17 7
          L5 C 13 -5
            L6 H  (1,1,4) (2,2,4) (3,3,3) (4,6,7) (4,7,8) (5,5,4) (6,9,6) (7,9,6) (8,8,2)
          L5 C 15 7
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,5,6) (6,6,3) (7,7,3) (8,8,2) (9,9,3)
          L5 C 12 7
            L6 H  (1,1,4) (2,7,8) (3,3,3) (4,4,3) (5,9,6) (6,6,4) (8,8,2)
          L5 H  (1,3,7) (2,5,8) (2,6,8) (4,4,4) (5,6,7) (7,9,6) (8,8,2)
        L4 C 13 -5
          L5 C 11 -5
            L6 R
          L5 C 16 6
            L6 C 18 7
              L7 H  (1,1,3) (2,2,4) (3,3,3) (4,6,7) (5,5,4) (7,8,6) (9,9,3)
            L6 C 15 7
              L7 H  (1,1,4) (2,2,4) (3,3,3) (4,5,6) (6,6,3) (7,7,3) (8,8,3) (9,9,4)
            L6 C 18 6
              L7 H  (1,2,7) (3,3,3) (4,6,7) (5,5,4) (7,8,6) (9,9,3)
            L6 H  (1,1,4) (2,2,4) (3,3,3) (4,5,6) (6,6,3) (7,7,3) (8,8,3) (9,9,4)
          L5 C 18 7
            L6 H  (1,1,3) (2,2,4) (3,3,3) (4,5,7) (6,9,6) (7,7,4) (8,8,3)
          L5 C 17 6
            L6 C 18 6
              L7 H  (1,2,7) (3,3,3) (4,6,7) (5,5,4) (7,7,4) (8,9,5)
            L6 H  (1,1,4) (2,2,4) (3,3,3) (4,5,6) (6,6,3) (7,7,3) (8,8,3) (9,9,4)
          L5 H  (1,1,3) (2,2,3) (3,3,3) (4,6,7) (5,5,4) (7,9,7) (8,8,3)
        L4 C 16 6
          L5 C 18 7
            L6 C 12 7
              L7 H  (1,1,3) (2,2,4) (3,3,3) (4,4,3) (5,5,4) (6,6,4) (7,8,6) (9,9,3)
            L6 C 14 7
              L7 H  (1,1,3) (2,2,5) (3,3,4) (4,4,4) (5,5,3) (6,6,3) (7,8,5) (9,9,3)
            L6 H  (1,1,3) (2,5,8) (2,6,8) (3,4,7) (5,6,7) (7,8,6) (9,9,3)
          L5 C 12 7
            L6 C 14 7
              L7 H  (1,1,4) (2,8,8) (3,3,3) (4,4,2) (5,5,2) (6,6,3) (7,7,4) (9,9,4)
            L6 C 15 7
              L7 H  (1,1,4) (2,2,5) (3,3,3) (4,4,3) (5,5,3) (6,6,3) (7,7,3) (8,9,6)
            L6 C 18 6
              L7 H  (1,2,7) (3,3,3) (4,4,3) (5,5,4) (6,6,4) (7,8,6) (9,9,3)
            L6 H  (1,1,4) (2,2,5) (3,3,3) (4,4,3) (5,5,3) (6,6,4) (7,8,4) (9,9,4)
          L5 C 14 7
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,5,5) (6,6,3) (7,8,5) (9,9,4)
          L5 C 15 7
            L6 H  (1,3,7) (2,2,5) (4,5,6) (6,6,3) (7,7,3) (8,9,6)
          L5 C 18 6
            L6 H  (1,9,6) (2,5,8) (2,6,8) (3,4,7) (5,6,7) (7,8,6)
          L5 H  (1,1,4) (2,6,8) (3,3,4) (4,5,6) (7,8,4) (9,9,4)
        L4 C 18 7
          L5 C 12 7
            L6 H  (1,1,3) (2,2,4) (3,3,3) (4,4,3) (5,5,4) (6,9,6) (7,7,4) (8,8,3)
          L5 C 14 7
            L6 H  (1,1,3) (2,2,5) (3,3,4) (4,5,5) (6,6,3) (7,7,4) (8,8,3) (9,9,3)
          L5 H  (1,1,3) (2,5,8) (2,6,8) (3,4,7) (5,6,7) (7,7,4) (8,9,5)
        L4 C 17 6
          L5 C 12 7
            L6 C 14 7
              L7 H  (1,1,4) (2,9,8) (3,3,3) (4,4,2) (5,5,2) (6,6,3) (7,7,4) (8,8,4)
            L6 C 14 6
              L7 H  (1,1,4) (2,7,7) (2,8,8) (3,3,3) (4,4,3) (5,5,3) (6,6,3) (7,8,6) (9,9,4)
            L6 H  (1,1,4) (2,7,8) (3,3,3) (4,5,6) (6,6,4) (8,9,5)
          L5 C 14 7
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,5,5) (6,6,3) (7,8,6) (7,9,7) (8,9,6)
          L5 C 12 6
            L6 C 14 6
              L7 H  (1,1,4) (2,7,7) (2,9,8) (3,3,4) (4,4,3) (5,5,3) (6,6,3) (7,8,6) (8,9,6)
            L6 H  (1,1,4) (2,5,8) (2,7,8) (3,6,7) (4,4,3) (5,7,7) (8,9,5)
          L5 C 22 -5
            L6 R
          L5 C 14 6
            L6 H  (1,3,7) (1,9,7) (2,4,8) (2,9,8) (3,4,7) (5,5,3) (6,6,3) (7,8,6)
          L5 C 11 -5
            L6 R
          L5 C 23 -5
            L6 R
          L5 C 18 6
            L6 H  (1,2,7) (3,3,3) (4,4,4) (5,7,7) (6,6,4) (8,9,5)
          L5 H  (1,1,4) (2,2,4) (3,3,3) (4,5,6) (6,6,3) (7,7,3) (8,8,2) (9,9,4)
        L4 H  (1,1,3) (2,2,4) (3,6,7) (4,5,7) (7,8,6) (7,9,7) (8,9,6)
      L3 C 13 7
        L4 H  (1,1,3) (2,2,4) (3,3,3) (4,5,5) (6,6,4) (7,7,4) (8,9,7)
      L3 C 16 7
        L4 H  (1,1,3) (2,2,4) (3,3,3) (4,5,7) (6,6,4) (7,7,3) (8,8,2) (9,9,4)
      L3 C 17 7
        L4 H  (1,1,3) (2,2,4) (3,3,3) (4,5,7) (6,6,4) (7,7,4) (8,8,2) (9,9,3)
      L3 C 12 7
        L4 H  (1,1,3) (2,5,7) (3,3,2) (4,4,3) (6,6,4) (7,7,4) (8,9,7)
      L3 C 18 7
        L4 H  (1,1,2) (2,2,4) (3,3,3) (4,5,7) (6,6,4) (7,8,7) (9,9,3)
      L3 C 13 -5
        L4 C 22 -6
          L5 R
        L4 C 16 6
          L5 C 18 6
            L6 H  (1,1,3) (2,2,4) (3,3,3) (4,6,7) (5,5,4) (7,8,6) (9,9,3)
          L5 H  (1,1,3) (2,5,7) (3,3,3) (4,6,7) (7,8,6) (9,9,4)
        L4 C 18 6
          L5 H  (1,2,6) (3,3,3) (4,6,7) (5,5,4) (7,8,7) (9,9,3)
        L4 H  (1,1,3) (2,5,7) (2,6,7) (3,3,3) (4,6,7) (4,7,8) (5,8,6) (7,8,6) (9,9,4)
      L3 C 16 6
        L4 C 18 6
          L5 H  (1,1,3) (2,2,4) (3,3,3) (4,4,4) (5,6,7) (7,8,6) (9,9,3)
        L4 C 27 -5
          L5 R
        L4 C 12 6
          L5 H  (1,1,3) (2,2,4) (3,3,3) (4,4,3) (5,6,7) (7,8,6) (9,9,4)
        L4 C 22 -5
          L5 R
        L4 C 14 7
          L5 H  (1,1,3) (2,2,4) (3,3,3) (4,4,4) (5,5,3) (6,6,3) (7,8,6) (9,9,4)
        L4 C 15 7
          L5 H  (1,1,3) (2,2,4) (3,3,3) (4,5,6) (6,6,3) (7,7,3) (8,8,3) (9,9,4)
        L4 C 14 6
          L5 H  (1,1,3) (2,2,4) (3,3,3) (4,4,4) (5,6,6) (7,8,6) (9,9,4)
        L4 H  (1,1,3) (2,6,7) (3,3,3) (4,5,7) (7,9,7) (8,8,3)
      L3 C 18 6
        L4 H  (1,2,6) (3,3,3) (4,4,4) (5,6,7) (7,8,7) (9,9,3)
      L3 H  (1,1,3) (2,6,7) (2,7,8) (3,3,3) (4,5,7) (6,8,6) (7,8,6) (9,9,4)
    L2 C 7 -5
      L3 S 6 1 2 13522
    L2 C 5 8
      L3 H  (1,1,4) (2,2,5) (3,3,4) (4,4,3) (5,5,1) (6,6,3) (7,8,6) (9,9,4)
    L2 C 8 8
      L3 S 6 1 2 13526
    L2 C 6 8
      L3 H  (1,3,7) (2,2,5) (4,4,4) (5,5,3) (6,6,1) (7,7,3) (8,9,7)
    L2 C 7 8
      L3 S 6 1 2 13530
    L2 C 5 7
      L3 C 8 7
        L4 H  (1,3,7) (1,9,7) (2,4,8) (2,9,8) (3,4,7) (5,5,4) (6,7,4) (8,8,4)
      L3 C 7 7
        L4 H  (1,3,7) (2,4,8) (5,5,4) (6,6,1) (7,7,4) (8,8,2) (9,9,4)
      L3 C 9 8
        L4 H  (1,1,3) (2,2,5) (3,3,4) (4,4,4) (5,5,4) (6,6,3) (7,7,4) (8,8,2) (9,9,1)
      L3 C 9 7
        L4 H  (1,1,3) (2,9,8) (3,4,7) (5,7,7) (6,6,3) (8,8,2)
      L3 C 2 8
        L4 H  (1,1,3) (2,2,2) (3,3,3) (4,4,4) (5,5,4) (6,6,3) (7,7,4) (8,9,7)
      L3 C 4 8
        L4 H  (1,1,4) (2,8,8) (3,3,3) (4,4,1) (5,5,3) (6,6,3) (7,7,4) (9,9,4)
      L3 C 6 7
        L4 H  (1,3,7) (2,4,8) (5,5,3) (6,6,3) (7,7,2) (8,9,7)
      L3 C 2 -6
        L4 C 4 7
          L5 H  (1,1,4) (2,4,8) (3,3,3) (5,5,3) (6,6,2) (7,8,6) (9,9,4)
        L4 C 16 7
          L5 H  (1,1,4) (2,2,5) (3,3,4) (4,4,3) (5,5,4) (6,6,2) (7,7,2) (8,8,2) (9,9,4)
        L4 C 17 7
          L5 H  (1,1,4) (2,2,5) (3,3,4) (4,4,3) (5,5,4) (6,6,2) (7,7,3) (8,8,2) (9,9,3)
        L4 C 14 7
          L5 H  (1,1,4) (2,8,8) (3,3,4) (4,4,3) (5,5,2) (6,6,2) (7,7,3) (9,9,4)
        L4 C 16 6
          L5 H  (1,3,7) (2,2,5) (4,4,3) (5,5,4) (6,6,2) (7,8,5) (9,9,4)
        L4 H  (1,3,7) (2,8,8) (2,9,8) (4,4,3) (5,5,4) (6,6,2) (7,7,3) (8,9,7)
      L3 H  (1,1,3) (2,2,4) (3,3,3) (4,4,4) (5,5,4) (6,6,2) (7,8,6) (9,9,4)
    L2 C 8 7
      L3 S 6 1 2 13560
    L2 C 6 7
      L3 H  (1,3,7) (2,2,5) (4,5,5) (6,6,4) (7,8,5) (9,9,4)
    L2 C 7 7
      L3 S 6 1 2 13564
    L2 C 4 8
      L3 H  (1,1,4) (2,8,8) (3,3,3) (4,4,1) (5,5,2) (6,6,4) (7,7,4) (9,9,4)
    L2 C 9 8
      L3 S 6 1 2 13568
    L2 C 4 7
      L3 H  (1,1,4) (2,4,8) (3,3,3) (5,5,2) (6,7,6) (8,9,7)
    L2 C 9 7
      L3 S 6 1 2 13572
    L2 C 2 8
      L3 H  (1,1,3) (2,2,2) (3,3,3) (4,4,4) (5,5,4) (6,6,4) (7,8,6) (9,9,4)
    L2 C 2 -6
      L3 C 13 7
        L4 H  (1,3,7) (2,2,5) (4,4,3) (5,5,2) (6,6,3) (7,8,6) (9,9,4)
      L3 C 17 7
        L4 S 6 1 3 13579
      L3 C 14 7
        L4 H  (1,3,7) (2,8,8) (4,4,4) (5,5,2) (6,6,2) (7,7,3) (9,9,4)
      L3 C 16 7
        L4 S 6 1 3 13583
      L3 C 15 7
        L4 H  (1,1,4) (2,5,8) (3,3,4) (4,4,4) (6,6,2) (7,7,2) (8,9,6)
      L3 C 14 6
        L4 C 16 6
          L5 H  (1,3,7) (2,2,5) (4,4,4) (5,6,5) (7,8,5) (9,9,4)
        L4 H  (1,3,7) (2,8,8) (2,9,8) (4,4,4) (5,6,5) (7,7,3) (8,9,7)
      L3 C 16 6
        L4 S 6 1 3 13591
      L3 H  (1,3,7) (1,9,7) (2,4,8) (2,9,8) (3,4,7) (5,6,6) (7,8,6)
    L2 H  (1,1,3) (2,2,4) (3,3,3) (4,4,4) (5,6,6) (7,8,6) (9,9,4)
  L1 C 8 -5
    L2 S 7 0 1 13595
  L1 C 4 -5
    L2 C 5 -5
      L3 S 3 0 1 11927
    L2 C 6 -5
      L3 S 3 0 1 13595
    L2 C 7 -5
      L3 C 2 8
        L4 C 5 8
          L5 H  (1,1,3) (2,2,1) (3,3,3) (4,4,3) (5,5,1) (6,6,3) (7,7,4) (8,8,4) (9,9,4)
        L4 C 8 8
          L5 S 6 0 4 13606
        L4 C 6 8
          L5 H  (1,1,3) (2,2,1) (3,3,3) (4,4,4) (5,5,3) (6,6,1) (7,7,3) (8,8,4) (9,9,4)
        L4 C 9 8
          L5 H  (1,1,2) (2,2,1) (3,3,3) (4,4,4) (5,5,4) (6,6,4) (7,7,4) (8,8,3) (9,9,1)
        L4 C 5 7
          L5 H  (1,1,3) (2,2,1) (3,3,3) (4,4,3) (5,5,4) (6,6,4) (7,7,4) (8,8,4) (9,9,4)
        L4 C 8 7
          L5 H  (1,1,3) (2,2,1) (3,3,3) (4,4,4) (5,5,4) (6,6,4) (7,7,3) (8,8,4) (9,9,4)
        L4 C 6 7
          L5 H  (1,1,3) (2,2,1) (3,3,3) (4,4,4) (5,5,3) (6,6,4) (7,7,3) (8,8,4) (9,9,4)
        L4 C 9 7
          L5 H  (1,1,2) (2,2,1) (3,3,3) (4,4,4) (5,5,4) (6,6,4) (7,7,4) (8,8,3) (9,9,4)
        L4 C 3 8
          L5 H  (1,1,3) (2,2,1) (3,3,1) (4,4,3) (5,5,4) (6,6,4) (7,7,4) (8,8,4) (9,9,4)
        L4 C 14 7
          L5 H  (1,1,3) (2,2,1) (3,3,3) (4,4,4) (5,5,3) (6,6,3) (7,7,4) (8,8,4) (9,9,4)
        L4 C 17 7
          L5 H  (1,1,3) (2,2,1) (3,3,3) (4,4,4) (5,5,4) (6,6,4) (7,7,4) (8,8,3) (9,9,3)
        L4 C 3 7
          L5 H  (1,1,3) (2,2,1) (3,3,3) (4,4,3) (5,5,4) (6,6,4) (7,7,4) (8,8,4) (9,9,4)
        L4 H  (1,1,3) (2,2,1) (3,3,3) (4,4,4) (5,6,7) (7,7,4) (8,8,4) (9,9,4)
      L3 C 3 8
        L4 S 5 1 3 13629
      L3 C 5 8
        L4 S 3 0 3 13629
      L3 C 6 8
        L4 S 2 1 3 13629
      L3 C 8 8
        L4 S 6 0 3 13629
      L3 C 9 8
        L4 S 8 1 3 13629
      L3 C 2 7
        L4 C 5 7
          L5 H  (1,1,3) (2,9,7) (3,4,6) (3,5,7) (4,5,6) (6,8,7) (7,7,4)
        L4 C 8 7
          L5 S 6 0 4 13642
        L4 C 6 7
          L5 H  (1,1,3) (2,3,7) (2,9,7) (3,4,7) (4,9,8) (5,5,3) (6,8,7) (7,7,3)
        L4 C 9 7
          L5 C 3 7
            L6 S 5 1 4 13642
          L5 H  (1,1,2) (2,9,7) (3,3,3) (4,4,4) (5,6,7) (7,7,4) (8,8,3)
        L4 C 3 7
          L5 C 14 7
            L6 H  (1,1,3) (2,3,6) (4,4,3) (5,5,3) (6,6,3) (7,7,4) (8,8,4) (9,9,4)
          L5 C 17 7
            L6 S 5 1 5 13653
          L5 C 14 -5
            L6 C 17 -5
              L7 C 11 6
                L8 C 10 7
                  L9 H  (1,1,3) (2,2,1) (3,3,4) (4,4,3) (5,5,4) (6,6,4) (7,7,4) (8,9,7)
                L8 C 12 7
                  L9 S 5 1 8 13660
                L8 C 10 6
                  L9 H  (1,1,3) (2,2,2) (3,5,7) (4,4,3) (6,6,4) (7,7,4) (8,9,7)
                L8 C 12 6
                  L9 S 5 1 8 13664
                L8 H  (1,1,2) (2,2,4) (3,3,4) (4,4,2) (5,5,3) (6,6,4) (7,7,4) (8,8,4) (9,9,3)
              L7 C 10 7
                L8 H  (1,1,3) (2,2,1) (3,3,4) (4,4,3) (5,5,4) (6,6,4) (7,7,4) (8,9,7)
              L7 C 12 7
                L8 S 5 1 7 13669
              L7 C 15 7
                L8 H  (1,1,3) (2,2,4) (3,5,7) (4,4,3) (6,6,3) (7,7,3) (8,9,7)
              L7 C 16 7
                L8 S 5 1 7 13673
              L7 C 24 -6
                L8 R
              L7 C 26 -6
                L8 R
              L7 C 13 7
                L8 H  (1,1,3) (2,2,4) (3,9,7) (4,4,2) (5,5,2) (6,6,4) (7,7,4) (8,8,4)
              L7 H  (1,1,3) (2,3,5) (4,4,3) (5,9,7) (6,6,4) (7,7,4) (8,8,4)
            L6 C 16 7
              L7 H  (1,1,3) (2,2,4) (3,5,7) (3,9,7) (4,4,3) (5,6,7) (6,9,8) (7,7,3) (8,8,3)
            L6 C 11 6
              L7 C 18 7
                L8 H  (1,1,2) (2,3,6) (4,4,3) (5,5,4) (6,6,4) (7,7,4) (8,8,4) (9,9,3)
              L7 H  (1,1,3) (2,3,5) (4,4,3) (5,5,4) (6,6,4) (7,7,4) (8,9,7)
            L6 C 18 7
              L7 H  (1,1,2) (2,3,6) (4,4,3) (5,5,4) (6,6,4) (7,7,4) (8,8,4) (9,9,3)
            L6 H  (1,1,3) (2,3,5) (4,4,3) (5,5,4) (6,6,4) (7,7,4) (8,9,7)
          L5 C 17 -5
            L6 S 5 1 5 13691
          L5 H  (1,1,3) (2,3,6) (4,4,3) (5,6,7) (7,7,4) (8,9,7)
        L4 H  (1,1,3) (2,4,6) (3,3,3) (5,6,7) (7,7,4) (8,9,7)
      L3 C 3 7
        L4 S 5 1 3 13695
      L3 C 5 7
        L4 S 3 0 3 13695
      L3 C 6 7
        L4 S 2 1 3 13695
      L3 C 8 7
        L4 S 6 0 3 13695
      L3 C 9 7
        L4 S 8 1 3 13695
      L3 C 11 7
        L4 C 14 7
          L5 C 17 7
            L6 H  (1,1,4) (2,2,3) (3,3,3) (4,4,4) (5,5,3) (6,6,3) (7,7,4) (8,8,3) (9,9,3)
          L5 C 17 -5
            L6 H  (1,7,7) (2,2,3) (3,3,3) (4,4,4) (5,5,3) (6,6,3) (8,9,7)
          L5 C 16 7
            L6 H  (1,1,4) (2,2,3) (3,3,3) (4,4,4) (5,5,3) (6,6,2) (7,7,3) (8,8,3) (9,9,4)
          L5 C 18 7
            L6 S 2 1 5 13713
          L5 H  (1,9,7) (2,2,3) (3,3,3) (4,4,4) (5,5,3) (6,6,3) (7,8,7)
        L4 C 17 7
          L5 S 5 1 4 13716
        L4 C 14 -5
          L5 C 17 -5
            L6 C 13 7
              L7 H  (1,1,4) (2,2,3) (3,3,2) (4,4,3) (5,5,3) (6,6,4) (7,7,4) (8,9,7)
            L6 C 18 7
              L7 S 5 1 6 13722
            L6 C 23 -6
              L7 R
            L6 C 27 -6
              L7 R
            L6 C 15 7
              L7 H  (1,1,4) (2,2,3) (3,3,3) (4,4,4) (5,5,4) (6,6,2) (7,7,3) (8,8,3) (9,9,4)
            L6 C 16 7
              L7 S 5 1 6 13730
            L6 C 24 -6
              L7 R
            L6 C 26 -6
              L7 R
            L6 C 10 7
              L7 H  (1,1,3) (2,2,1) (3,3,3) (4,4,4) (5,5,4) (6,6,4) (7,7,4) (8,8,4) (9,9,3)
            L6 C 12 7
              L7 S 5 1 6 13738
            L6 C 10 6
              L7 H  (1,1,3) (2,2,2) (3,3,3) (4,4,4) (5,8,7) (6,6,4) (7,7,4) (9,9,3)
            L6 H  (1,1,4) (2,2,3) (3,3,3) (4,4,4) (5,8,6) (6,6,3) (7,7,3) (9,9,4)
          L5 C 16 7
            L6 H  (1,1,4) (2,2,3) (3,3,3) (4,4,4) (5,6,7) (7,7,3) (8,9,6)
          L5 H  (1,9,7) (2,2,3) (3,6,6) (4,7,7) (4,8,7) (5,7,7) (5,8,8)
        L4 C 17 -5
          L5 S 5 1 4 13746
        L4 C 13 7
          L5 H  (1,1,4) (2,2,3) (3,3,2) (4,4,3) (5,5,3) (6,6,4) (7,7,4) (8,9,7)
        L4 C 18 7
          L5 S 5 1 4 13750
        L4 C 15 7
          L5 H  (1,1,4) (2,2,3) (3,3,3) (4,4,4) (5,6,6) (7,7,3) (8,9,7)
        L4 C 16 7
          L5 S 5 1 4 13754
        L4 H  (1,9,7) (2,2,3) (3,3,3) (4,5,7) (6,7,7) (6,8,7) (7,8,7)
      L3 C 14 7
        L4 S 2 1 3 13757
      L3 C 17 7
        L4 S 6 0 3 13757
      L3 C 11 -5
        L4 C 14 -5
          L5 C 17 -5
            L6 C 10 7
              L7 H  (1,1,3) (2,2,3) (3,7,7) (4,6,7) (4,8,7) (5,6,7) (5,9,7) (8,9,7)
            L6 C 12 7
              L7 S 5 1 6 13766
            L6 C 13 7
              L7 S 3 0 6 13766
            L6 C 15 7
              L7 S 2 1 6 13766
            L6 C 16 7
              L7 S 6 0 6 13766
            L6 C 18 7
              L7 S 8 1 6 13766
            L6 C 20 -6
              L7 R
            L6 C 21 -6
              L7 R
            L6 C 23 -6
              L7 R
            L6 C 24 -6
              L7 R
            L6 C 26 -6
              L7 R
            L6 C 27 -6
              L7 R
            L6 C 10 6
              L7 H  (1,1,3) (2,2,3) (3,6,7) (4,7,7) (5,8,7) (9,9,3)
            L6 H  (1,3,7) (2,4,7) (5,9,7) (6,6,3) (7,7,3) (8,8,3)
          L5 C 16 7
            L6 H  (1,3,7) (2,4,7) (5,6,7) (7,7,3) (8,9,6)
          L5 C 18 7
            L6 S 2 1 5 13793
          L5 C 16 6
            L6 H  (1,3,7) (2,4,7) (5,6,7) (5,9,7) (6,9,7) (7,7,3) (8,8,3)
          L5 H  (1,4,6) (1,9,7) (2,2,4) (3,3,3) (4,9,6) (5,6,7) (7,8,7)
        L4 C 17 -5
          L5 S 5 1 4 13798
        L4 C 13 7
          L5 C 15 7
            L6 H  (1,1,4) (2,2,4) (3,3,4) (4,4,3) (5,5,2) (6,6,2) (7,7,3) (8,8,4) (9,9,4)
          L5 C 16 7
            L6 H  (1,1,4) (2,2,4) (3,9,7) (4,4,3) (5,5,3) (6,6,3) (7,7,3) (8,8,3)
          L5 C 18 7
            L6 H  (1,1,3) (2,3,6) (4,4,3) (5,5,3) (6,6,4) (7,7,4) (8,8,4) (9,9,3)
          L5 H  (1,3,7) (2,9,7) (4,4,3) (5,6,6) (5,8,6) (6,8,7) (7,7,4)
        L4 C 18 7
          L5 S 5 1 4 13808
        L4 C 15 7
          L5 H  (1,3,7) (2,4,7) (5,6,6) (7,7,3) (8,9,7)
        L4 C 16 7
          L5 S 5 1 4 13812
        L4 C 13 6
          L5 H  (1,3,7) (2,9,7) (4,4,3) (5,5,3) (6,7,7) (6,8,7) (7,8,7)
        L4 H  (1,1,3) (2,3,7) (4,5,7) (6,7,7) (6,8,7) (7,8,7) (9,9,3)
      L3 C 14 -5
        L4 S 2 1 3 13817
      L3 C 17 -5
        L4 S 6 0 3 13817
      L3 C 10 7
        L4 C 12 7
          L5 H  (1,1,3) (2,2,2) (3,3,2) (4,4,3) (5,5,4) (6,6,4) (7,7,4) (8,8,4) (9,9,4)
        L4 C 13 7
          L5 H  (1,1,3) (2,2,3) (3,3,3) (4,4,3) (5,5,3) (6,6,4) (7,7,4) (8,9,7)
        L4 C 16 7
          L5 S 6 0 4 13826
        L4 C 15 7
          L5 H  (1,1,3) (2,2,3) (3,3,4) (4,4,4) (5,5,4) (6,6,3) (7,7,3) (8,9,6)
        L4 H  (1,1,3) (2,3,6) (2,5,6) (3,5,7) (4,4,4) (6,7,7) (8,9,7)
      L3 C 12 7
        L4 S 5 1 3 13831
      L3 C 13 7
        L4 S 3 0 3 13831
      L3 C 15 7
        L4 S 2 1 3 13831
      L3 C 16 7
        L4 S 6 0 3 13831
      L3 C 18 7
        L4 S 8 1 3 13831
      L3 C 10 6
        L4 H  (1,2,6) (3,4,7) (3,5,7) (4,5,7) (6,7,7) (8,9,7)
      L3 C 12 6
        L4 S 5 1 3 13843
      L3 H  (1,2,7) (3,4,7) (5,5,3) (6,7,7) (6,8,7) (7,8,7) (9,9,3)
    L2 C 6 8
      L3 H  (1,1,4) (2,2,4) (3,3,4) (4,4,4) (5,5,3) (6,6,1) (7,7,3) (8,9,7)
    L2 C 8 8
      L3 S 5 1 2 13848
    L2 C 6 7
      L3 C 8 7
        L4 H  (1,1,4) (2,2,4) (3,3,4) (4,5,7) (6,7,4) (8,9,7)
      L3 C 2 8
        L4 H  (1,1,3) (2,2,1) (3,3,3) (4,4,4) (5,5,4) (6,6,4) (7,7,3) (8,8,4) (9,9,4)
      L3 C 3 8
        L4 H  (1,1,4) (2,2,3) (3,3,1) (4,4,3) (5,5,4) (6,6,4) (7,7,3) (8,8,4) (9,9,4)
      L3 C 2 7
        L4 H  (1,1,3) (2,8,7) (2,9,7) (3,5,6) (4,4,4) (6,6,4) (7,7,3) (8,9,7)
      L3 C 9 8
        L4 H  (1,1,3) (2,2,4) (3,3,4) (4,4,4) (5,5,4) (6,6,4) (7,7,3) (8,8,2) (9,9,1)
      L3 C 3 7
        L4 H  (1,1,4) (2,2,3) (3,3,4) (4,4,3) (5,6,7) (7,8,5) (9,9,4)
      L3 C 9 7
        L4 H  (1,1,3) (2,9,7) (3,3,4) (4,4,4) (5,6,7) (7,7,3) (8,8,2)
      L3 C 7 8
        L4 H  (1,1,4) (2,2,4) (3,3,4) (4,4,4) (5,5,4) (6,6,3) (7,7,1) (8,8,2) (9,9,4)
      L3 C 5 8
        L4 H  (1,1,4) (2,2,4) (3,3,4) (4,4,3) (5,5,1) (6,6,3) (7,7,3) (8,8,4) (9,9,4)
      L3 C 7 7
        L4 H  (1,1,4) (2,2,4) (3,3,4) (4,4,4) (5,6,5) (7,7,3) (8,8,2) (9,9,4)
      L3 C 5 7
        L4 H  (1,1,4) (2,2,4) (3,5,7) (4,4,3) (6,6,3) (7,7,2) (8,9,7)
      L3 C 11 7
        L4 H  (1,1,4) (2,2,3) (3,3,3) (4,4,4) (5,5,3) (6,6,4) (7,7,2) (8,9,7)
      L3 C 17 7
        L4 H  (1,1,4) (2,2,4) (3,3,4) (4,4,4) (5,5,3) (6,6,4) (7,7,2) (8,8,2) (9,9,3)
      L3 H  (1,7,5) (2,3,7) (4,4,4) (5,5,3) (6,6,4) (8,9,7)
    L2 C 8 7
      L3 S 5 1 2 13878
    L2 C 2 8
      L3 H  (1,1,3) (2,2,1) (3,3,3) (4,4,4) (5,5,4) (6,6,4) (7,7,4) (8,9,7)
    L2 C 3 8
      L3 S 5 1 2 13882
    L2 C 2 7
      L3 H  (1,1,3) (2,8,7) (2,9,7) (3,5,7) (4,4,4) (6,7,6) (8,9,7)
    L2 C 3 7
      L3 S 5 1 2 13886
    L2 C 5 8
      L3 H  (1,1,4) (2,2,4) (3,3,4) (4,4,3) (5,5,1) (6,6,2) (7,7,4) (8,8,4) (9,9,4)
    L2 C 9 8
      L3 S 5 1 2 13890
    L2 C 7 8
      L3 H  (1,1,4) (2,2,4) (3,3,4) (4,4,4) (5,5,4) (6,6,2) (7,7,1) (8,8,2) (9,9,4)
    L2 C 5 7
      L3 H  (1,1,4) (2,2,4) (3,5,7) (4,4,3) (6,6,2) (7,8,6) (9,9,4)
    L2 C 9 7
      L3 S 5 1 2 13896
    L2 C 7 7
      L3 H  (1,1,4) (2,3,7) (4,4,4) (5,5,4) (6,6,2) (7,7,4) (8,9,5)
    L2 C 11 7
      L3 C 14 7
        L4 H  (1,1,4) (2,2,3) (3,3,3) (4,4,4) (5,5,3) (6,6,2) (7,7,3) (8,8,4) (9,9,4)
      L3 C 17 7
        L4 S 5 1 3 13903
      L3 C 15 7
        L4 H  (1,1,4) (2,2,3) (3,3,3) (4,4,4) (5,5,4) (6,6,2) (7,7,2) (8,8,4) (9,9,4)
      L3 C 16 7
        L4 S 5 1 3 13907
      L3 C 15 6
        L4 H  (1,1,4) (2,2,3) (3,3,3) (4,4,4) (5,5,4) (6,7,5) (8,9,7)
      L3 C 16 6
        L4 S 5 1 3 13911
      L3 C 25 -5
        L4 R
      L3 C 13 7
        L4 H  (1,1,4) (2,2,3) (3,3,2) (4,4,3) (5,5,3) (6,6,3) (7,7,3) (8,8,3) (9,9,4)
      L3 C 18 7
        L4 S 5 1 3 13917
      L3 C 14 6
        L4 H  (1,1,4) (2,2,3) (3,3,3) (4,5,7) (6,6,3) (7,7,3) (8,8,3) (9,9,4)
      L3 C 17 6
        L4 S 5 1 3 13921
      L3 C 23 -6
        L4 R
      L3 C 24 -5
        L4 R
      L3 C 26 -5
        L4 R
      L3 C 27 -6
        L4 R
      L3 C 10 7
        L4 H  (1,1,3) (2,2,1) (3,3,3) (4,4,4) (5,5,4) (6,6,3) (7,7,3) (8,8,3) (9,9,4)
      L3 C 12 7
        L4 S 5 1 3 13933
      L3 C 10 6
        L4 H  (1,1,3) (2,2,2) (3,3,3) (4,4,4) (5,5,4) (6,6,3) (7,7,3) (8,8,3) (9,9,4)
      L3 H  (1,1,4) (2,2,3) (3,3,3) (4,7,6) (5,5,4) (6,6,3) (8,8,3) (9,9,4)
    L2 C 14 7
      L3 H  (1,1,4) (2,3,7) (4,4,4) (5,5,3) (6,6,2) (7,7,3) (8,9,7)
    L2 C 17 7
      L3 S 5 1 2 13940
    L2 C 15 7
      L3 H  (1,1,4) (2,3,7) (4,4,4) (5,5,4) (6,6,2) (7,7,2) (8,9,7)
    L2 C 16 7
      L3 S 5 1 2 13944
    L2 C 15 6
      L3 C 11 -5
        L4 H  (1,3,7) (2,4,7) (5,9,7) (6,6,3) (7,8,6)
      L3 C 17 6
        L4 H  (1,1,4) (2,3,7) (4,4,4) (5,5,4) (6,7,5) (8,9,6)
      L3 C 13 7
        L4 H  (1,7,7) (2,3,7) (4,4,3) (5,5,3) (6,6,3) (8,8,3) (9,9,4)
      L3 C 10 7
        L4 H  (1,1,3) (2,2,3) (3,3,4) (4,7,7) (4,9,8) (5,5,4) (6,6,3) (7,8,6) (8,9,6)
      L3 C 12 7
        L4 H  (1,1,4) (2,2,4) (3,3,3) (4,4,3) (5,5,4) (6,7,5) (8,8,3) (9,9,4)
      L3 H  (1,1,4) (2,3,7) (2,9,7) (3,5,7) (4,4,4) (5,9,8) (6,7,5) (8,8,3)
    L2 C 16 6
      L3 S 5 1 2 13958
    L2 C 25 -5
      L3 R
    L2 C 11 -5
      L3 H  (1,3,7) (2,4,7) (5,9,7) (6,6,3) (7,7,3) (8,8,3)
    L2 C 13 7
      L3 H  (1,1,4) (2,3,7) (4,4,3) (5,5,3) (6,6,3) (7,7,3) (8,8,3) (9,9,4)
    L2 C 18 7
      L3 S 5 1 2 13966
    L2 C 14 6
      L3 C 17 6
        L4 H  (1,9,7) (2,3,7) (4,5,7) (6,6,3) (7,7,3) (8,8,3)
      L3 C 26 -5
        L4 R
      L3 C 27 -6
        L4 R
      L3 C 10 7
        L4 H  (1,1,3) (2,2,3) (3,3,4) (4,4,4) (5,9,7) (6,6,3) (7,7,3) (8,8,3)
      L3 C 12 7
        L4 H  (1,1,4) (2,2,4) (3,3,3) (4,4,3) (5,8,6) (6,6,3) (7,7,3) (9,9,4)
      L3 H  (1,1,4) (2,9,7) (3,4,7) (3,5,7) (4,5,7) (6,6,3) (7,7,3) (8,8,3)
    L2 C 17 6
      L3 S 5 1 2 13980
    L2 C 23 -6
      L3 R
    L2 C 24 -5
      L3 R
    L2 C 26 -5
      L3 R
    L2 C 27 -6
      L3 R
    L2 C 10 7
      L3 H  (1,1,3) (2,3,6) (4,4,4) (5,5,4) (6,6,3) (7,7,3) (8,8,3) (9,9,4)
    L2 C 12 7
      L3 S 5 1 2 13992
    L2 C 10 6
      L3 H  (1,1,3) (2,2,3) (3,9,7) (4,4,4) (5,5,4) (6,6,3) (7,7,3) (8,8,3)
    L2 H  (1,1,4) (2,9,7) (3,7,6) (3,4,7) (4,7,6) (5,5,4) (6,6,3) (8,8,3)
  L1 C 7 -5
    L2 S 6 0 1 13997
  L1 C 5 -5
    L2 C 6 -5
      L3 S 3 1 1 11927
    L2 C 3 8
      L3 H  (1,1,4) (2,2,3) (3,3,1) (4,4,3) (5,5,4) (6,6,4) (7,7,4) (8,9,7)
    L2 C 7 8
      L3 H  (1,1,4) (2,2,4) (3,4,7) (5,5,4) (6,6,3) (7,7,1) (8,8,3) (9,9,4)
    L2 C 8 8
      L3 S 4 1 2 14006
    L2 C 3 7
      L3 C 7 7
        L4 H  (1,1,4) (2,2,4) (3,5,7) (4,6,6) (7,7,4) (8,9,5)
      L3 C 8 7
        L4 S 4 1 3 14011
      L3 C 6 8
        L4 H  (1,1,4) (2,2,4) (3,3,4) (4,4,4) (5,5,3) (6,6,1) (7,7,2) (8,8,4) (9,9,4)
      L3 C 9 8
        L4 S 4 1 3 14015
      L3 C 6 7
        L4 H  (1,1,4) (2,8,7) (2,9,7) (3,3,4) (4,6,7) (5,5,3) (7,7,2) (8,9,7)
      L3 C 9 7
        L4 S 4 1 3 14019
      L3 C 2 8
        L4 H  (1,1,3) (2,2,1) (3,3,3) (4,4,4) (5,5,4) (6,6,4) (7,7,4) (8,9,7)
      L3 C 4 8
        L4 S 4 1 3 14023
      L3 C 2 -6
        L4 C 4 7
          L5 H  (1,1,4) (2,2,3) (3,3,3) (4,6,7) (5,5,3) (7,8,6) (9,9,4)
        L4 C 15 7
          L5 H  (1,1,4) (2,2,3) (3,3,4) (4,4,3) (5,5,4) (6,6,3) (7,7,2) (8,9,7)
        L4 C 17 7
          L5 S 4 1 4 14030
        L4 C 16 7
          L5 H  (1,1,4) (2,2,3) (3,3,4) (4,4,3) (5,5,4) (6,6,4) (7,7,2) (8,8,2) (9,9,4)
        L4 C 16 6
          L5 H  (1,1,4) (2,2,3) (3,5,7) (4,4,3) (6,6,4) (7,8,5) (9,9,4)
        L4 C 11 7
          L5 H  (1,1,4) (2,2,3) (3,3,2) (4,4,3) (5,5,4) (6,6,4) (7,8,6) (9,9,4)
        L4 C 12 7
          L5 S 4 1 4 14038
        L4 C 14 7
          L5 H  (1,1,4) (2,2,3) (3,3,4) (4,4,2) (5,5,3) (6,6,3) (7,7,3) (8,8,4) (9,9,4)
        L4 C 18 7
          L5 S 4 1 4 14042
        L4 C 21 6
          L5 C 15 6
            L6 H  (1,1,4) (2,2,3) (3,5,7) (4,4,3) (6,7,6) (8,9,7)
          L5 H  (1,7,6) (2,2,3) (3,5,7) (4,4,3) (6,6,4) (8,8,3) (9,9,4)
        L4 C 15 6
          L5 H  (1,1,4) (2,2,3) (3,5,7) (4,4,3) (6,7,6) (8,9,7)
        L4 H  (1,7,6) (2,2,3) (3,5,7) (4,4,3) (6,6,4) (8,8,3) (9,9,4)
      L3 H  (1,1,3) (2,9,7) (3,3,3) (4,6,7) (5,5,4) (7,8,6)
    L2 C 7 7
      L3 C 9 8
        L4 H  (1,1,3) (2,2,4) (3,3,4) (4,4,4) (5,5,4) (6,6,4) (7,7,4) (8,8,0) (9,9,1)
      L3 C 8 7
        L4 H  (1,1,4) (2,2,4) (3,4,7) (5,6,7) (7,7,3) (8,9,5)
      L3 C 2 8
        L4 H  (1,1,3) (2,2,1) (3,3,2) (4,4,4) (5,5,4) (6,6,4) (7,7,4) (8,8,2) (9,9,4)
      L3 C 4 8
        L4 H  (1,1,4) (2,2,4) (3,3,2) (4,4,1) (5,5,3) (6,6,4) (7,7,4) (8,8,2) (9,9,4)
      L3 C 2 7
        L4 H  (1,1,3) (2,2,4) (3,3,2) (4,4,4) (5,5,4) (6,7,7) (8,8,2) (9,9,4)
      L3 C 4 7
        L4 H  (1,1,4) (2,2,4) (3,3,2) (4,4,4) (5,5,3) (6,7,7) (8,8,2) (9,9,4)
      L3 C 9 7
        L4 H  (1,1,3) (2,2,4) (3,3,4) (4,4,4) (5,5,4) (6,7,7) (8,8,0) (9,9,4)
      L3 C 6 8
        L4 H  (1,1,4) (2,2,4) (3,3,4) (4,4,4) (5,5,3) (6,6,1) (7,7,3) (8,8,2) (9,9,4)
      L3 C 6 7
        L4 H  (1,1,4) (2,3,7) (4,6,7) (5,5,3) (7,7,3) (8,8,2) (9,9,4)
      L3 C 11 7
        L4 H  (1,1,4) (2,2,3) (3,3,2) (4,4,4) (5,5,4) (6,6,3) (7,7,4) (8,8,2) (9,9,4)
      L3 C 12 7
        L4 H  (1,1,4) (2,2,4) (3,3,2) (4,4,3) (5,5,4) (6,6,3) (7,7,4) (8,8,2) (9,9,4)
      L3 C 16 7
        L4 H  (1,1,4) (2,2,4) (3,4,7) (5,5,4) (6,6,3) (7,7,2) (8,8,2) (9,9,4)
      L3 C 16 6
        L4 C 11 6
          L5 H  (1,1,4) (2,3,6) (4,4,4) (5,5,4) (6,6,3) (7,7,4) (8,9,5)
        L4 C 13 7
          L5 H  (1,1,4) (2,2,4) (3,3,3) (4,4,3) (5,5,3) (6,6,2) (7,7,4) (8,8,2) (9,9,4)
        L4 C 18 7
          L5 H  (1,1,3) (2,2,4) (3,4,7) (5,5,4) (6,6,3) (7,7,4) (8,8,2) (9,9,3)
        L4 C 12 6
          L5 H  (1,1,4) (2,2,4) (3,4,6) (5,5,4) (6,6,3) (7,7,4) (8,9,5)
        L4 H  (1,1,4) (2,3,6) (4,4,4) (5,5,4) (6,6,3) (7,7,4) (8,9,5)
      L3 H  (1,1,4) (2,2,4) (3,4,7) (5,7,7) (6,6,3) (8,9,5)
    L2 C 8 7
      L3 S 4 1 2 14088
    L2 C 2 8
      L3 H  (1,1,3) (2,2,1) (3,3,2) (4,4,4) (5,5,4) (6,6,4) (7,7,4) (8,8,4) (9,9,4)
    L2 C 4 8
      L3 S 4 1 2 14092
    L2 C 6 8
      L3 H  (1,1,4) (2,2,4) (3,3,4) (4,4,4) (5,5,3) (6,6,1) (7,7,2) (8,8,4) (9,9,4)
    L2 C 9 8
      L3 S 4 1 2 14096
    L2 C 2 7
      L3 H  (1,1,3) (2,9,7) (3,3,2) (4,4,4) (5,5,4) (6,6,4) (7,8,6)
    L2 C 4 7
      L3 S 4 1 2 14100
    L2 C 6 7
      L3 H  (1,1,4) (2,3,7) (2,8,7) (3,4,7) (4,6,7) (5,5,3) (6,8,7) (7,7,2) (9,9,4)
    L2 C 9 7
      L3 S 4 1 2 14104
    L2 C 11 7
      L3 H  (1,1,4) (2,2,3) (3,4,5) (5,5,4) (6,6,4) (7,8,6) (9,9,4)
    L2 C 12 7
      L3 S 4 1 2 14108
    L2 C 15 7
      L3 C 17 7
        L4 H  (1,1,4) (2,2,4) (3,3,4) (4,4,4) (5,5,4) (6,6,3) (7,7,2) (8,8,2) (9,9,3)
      L3 H  (1,7,5) (2,2,4) (3,4,7) (5,5,4) (6,6,3) (8,9,7)
    L2 C 17 7
      L3 S 4 1 2 14114
    L2 C 16 7
      L3 H  (1,1,4) (2,2,4) (3,4,7) (5,5,4) (6,6,4) (7,7,2) (8,9,5)
    L2 C 16 6
      L3 C 11 6
        L4 C 13 7
          L5 H  (1,1,4) (2,3,6) (4,4,3) (5,5,3) (6,6,4) (7,7,3) (8,8,3) (9,9,4)
        L4 C 14 7
          L5 H  (1,1,4) (2,2,4) (3,4,6) (5,5,3) (6,6,3) (7,7,3) (8,8,3) (9,9,4)
        L4 C 18 7
          L5 H  (1,1,3) (2,3,6) (4,4,4) (5,5,4) (6,6,4) (7,7,3) (8,8,3) (9,9,3)
        L4 H  (1,1,4) (2,3,6) (4,4,4) (5,5,4) (6,6,4) (7,8,4) (9,9,4)
      L3 C 12 6
        L4 S 4 1 3 14127
      L3 C 21 -5
        L4 R
      L3 C 14 7
        L4 H  (1,4,7) (2,2,4) (3,3,3) (5,5,3) (6,6,3) (7,7,3) (8,8,3) (9,9,4)
      L3 C 18 7
        L4 S 4 1 3 14133
      L3 C 14 6
        L4 H  (1,4,7) (2,2,4) (3,3,3) (5,5,3) (6,6,3) (7,7,3) (8,8,3) (9,9,4)
      L3 C 18 6
        L4 S 4 1 3 14137
      L3 C 24 -5
        L4 R
      L3 C 27 -5
        L4 R
      L3 C 15 6
        L4 C 17 6
          L5 H  (1,1,4) (2,2,4) (3,3,3) (4,4,4) (5,5,4) (6,9,7) (7,8,4)
        L4 C 27 -6
          L5 R
        L4 C 10 7
          L5 H  (1,1,3) (2,2,3) (3,3,3) (4,4,4) (5,5,4) (6,6,4) (7,7,3) (8,8,2) (9,9,4)
        L4 H  (1,1,4) (2,2,4) (3,5,6) (4,4,4) (6,7,6) (8,8,2) (9,9,4)
      L3 C 17 6
        L4 S 4 1 3 14151
      L3 C 24 -6
        L4 R
      L3 C 27 -6
        L4 R
      L3 C 10 7
        L4 H  (1,1,3) (2,2,3) (3,3,3) (4,4,4) (5,5,4) (6,6,4) (7,7,3) (8,9,6)
      L3 H  (1,1,4) (2,2,4) (3,5,6) (4,4,4) (6,6,4) (7,8,4) (9,9,4)
    L2 C 11 6
      L3 C 13 7
        L4 H  (1,1,4) (2,3,6) (4,4,3) (5,5,3) (6,6,4) (7,8,6) (9,9,4)
      L3 C 14 7
        L4 H  (1,1,4) (2,2,4) (3,4,6) (5,5,3) (6,6,3) (7,7,3) (8,9,7)
      L3 C 18 7
        L4 H  (1,1,3) (2,3,6) (4,4,4) (5,5,4) (6,7,7) (8,8,3) (9,9,3)
      L3 C 15 6
        L4 C 17 6
          L5 H  (1,1,4) (2,3,6) (4,4,4) (5,5,4) (6,7,6) (8,9,6)
        L4 H  (1,1,4) (2,3,6) (4,8,6) (5,6,7) (7,7,3) (9,9,4)
      L3 C 24 -6
        L4 R
      L3 C 25 -5
        L4 R
      L3 C 17 6
        L4 H  (1,9,7) (2,3,6) (4,4,4) (5,5,4) (6,6,4) (7,8,5)
      L3 H  (1,7,6) (2,3,6) (4,4,4) (5,8,6) (6,6,4) (9,9,4)
    L2 C 12 6
      L3 S 4 1 2 14178
    L2 C 21 -5
      L3 R
    L2 C 14 7
      L3 H  (1,4,7) (2,2,4) (3,3,3) (5,5,3) (6,6,3) (7,7,3) (8,9,7)
    L2 C 18 7
      L3 S 4 1 2 14184
    L2 C 15 6
      L3 C 17 6
        L4 C 14 6
          L5 H  (1,1,4) (2,2,4) (3,3,3) (4,7,7) (4,9,8) (5,5,3) (6,6,3) (7,8,6) (8,9,6)
        L4 C 18 6
          L5 S 4 1 4 14190
        L4 C 24 -5
          L5 R
        L4 C 27 -5
          L5 R
        L4 C 10 7
          L5 H  (1,1,3) (2,2,3) (3,3,3) (4,4,4) (5,5,4) (6,9,7) (7,7,3) (8,8,3)
        L4 H  (1,1,4) (2,9,7) (3,4,6) (5,6,7) (7,7,3) (8,8,3)
      L3 C 26 -5
        L4 R
      L3 C 27 -6
        L4 R
      L3 C 14 6
        L4 H  (1,4,7) (2,2,4) (3,3,3) (5,5,3) (6,6,3) (7,7,3) (8,8,3) (9,9,4)
      L3 C 24 -5
        L4 R
      L3 C 10 7
        L4 H  (1,1,3) (2,2,3) (3,3,3) (4,4,4) (5,5,4) (6,9,7) (7,7,3) (8,8,3)
      L3 H  (1,1,4) (2,2,4) (3,4,6) (5,6,7) (7,8,5) (9,9,4)
    L2 C 17 6
      L3 S 4 1 2 14210
    L2 C 24 -6
      L3 R
    L2 C 25 -5
      L3 R
    L2 C 26 -5
      L3 R
    L2 C 27 -6
      L3 R
    L2 C 10 7
      L3 H  (1,1,3) (2,2,3) (3,3,3) (4,4,4) (5,8,6) (6,6,4) (7,7,3) (9,9,4)
    L2 H  (1,1,4) (2,7,6) (3,4,6) (5,8,6) (6,6,4) (9,9,4)
  L1 C 6 -5
    L2 S 5 0 1 14223
  L1 H  (1,1,4) (2,2,4) (3,4,6) (5,6,6) (7,8,6) (9,9,4)
L0 C 2 -5
  L1 S 1 0 0 14226
L0 C 3 -5
  L1 S 2 0 0 14226
L0 C 4 -5
  L1 S 3 0 0 14226
L0 C 5 -5
  L1 S 4 0 0 14226
L0 C 6 -5
  L1 S 3 1 0 14226
L0 C 7 -5
  L1 S 2 1 0 14226
L0 C 8 -5
  L1 S 1 1 0 14226
L0 H  (1,1,4) (2,3,6) (4,5,6) (6,7,6) (8,8,4) (9,9,4)
Q.E.D.

==> anc/reduce.c <==
/* reduce.c */
/************/

/* This is a modified version of the program 'reduce.c' by N. Robertson,
   D. P. Sanders, P. D. Seymour and R. Thomas. Modifications by
   J.P. Steinberger, June 2008.
   Modified lines are ended by a comment of the form `// jps'. 
   The original header follows below:

/* This is part I of two programs that serve as supplements to the paper `The
 * Four-Colour Theorem' by N. Robertson, D. P. Sanders, P. D. Seymour and R.
 * Thomas. Please refer to the manuscript `Reducibility in the Four-Color
 * Theorem' by the same authors for a description of this program */

/* Copyright 1995 by N. Robertson, D.P. Sanders, P.D. Seymour and R. Thomas  */
/* Permission to use for the purpose of scholarly research is hereby granted */

/* Version 1,  8 May 1995 */

#define VERTS   30	/* max number of vertices in a free completion + 1 */ // jps
#define DEG     13	/* max degree of a vertex in a free completion + 1 */
			/* must be at least 13 because of row 0            */
#define EDGES   70	/* max number of edges in a free completion + 1    */ // jps
#define MAXRING 16	/* max ring-size */ // jps
#include <stdio.h>
#include <stdlib.h>

typedef long tp_confmat[VERTS][DEG];
typedef long tp_angle[EDGES][5];
typedef long tp_edgeno[EDGES][EDGES];

/* function prototypes */
#ifdef PROTOTYPE_MAX
void testmatch(long, char *, long[], char *, long);
void augment(long, long[], long, long **, long[MAXRING+1][MAXRING+1][4], char *, char *, long *, long, long, long, char *, long *, long); // jps
void checkreality(long, long **, char *, char *, long *, long, long, long, char *, long *, long);
long stillreal(long, long[], long, char *, long);
long updatelive(char *, long, long *);
void strip(tp_confmat, tp_edgeno);
long ininterval(long[], long[]);
void findangles(tp_confmat, tp_angle, tp_angle, tp_angle, long[]);
long findlive(char *, long, tp_angle, long[], long);
void checkcontract(char *, long, tp_angle, tp_angle, long[], long[]);
void printstatus(long, long, long, long);
void record(long[], long[], long, long[][5], char *, long *, long);
long inlive(long[], long[], long, char *, long);
long ReadConf(tp_confmat, FILE *, long *);
void ReadErr(int, char[]);
#else
void testmatch();
void augment();
void checkreality();
long stillreal();
long updatelive();
void strip();
long ininterval();
void findangles();
long findlive();
void checkcontract();
void printstatus();
void record();
long inlive();
long ReadConf();
void ReadErr();
#endif


main(argc, argv)
int argc;
char *argv[];
{
   long ring, nlive, ncodes, i, nchar, count, power[MAXRING + 2], contract[EDGES + 1]; // jps
   tp_angle angle, diffangle, sameangle;
   tp_confmat graph;
   char *live, *real, *s;
   FILE *fp;
   static long simatchnumber[] = {0L, 0L, 1L, 3L, 10L, 30L, 95L, 301L, 980L, 3228L, 10797L, 36487L, 124542L, 428506L, 1485003L, 5178161L,  18155816L}; // jps

   if (argc < 2)
      s = "unavoidable.conf";
   else
      s = argv[1];
   fp = fopen(s, "r");
   if (fp == NULL) {
      (void) printf("Can't open %s\n", s);
      exit(1);
   }
   power[1] = 1;
   for (i = 2; i <= MAXRING + 1; i++) // jps
      power[i] = 3 * power[i - 1];	/* power[i] = 3^(i-1) for i>0 */
   ncodes = (power[MAXRING] + 1) / 2;	/* max number of codes */
   live = (char *) malloc(ncodes * sizeof(char));
   nchar = simatchnumber[MAXRING] / 8 + 2;
   real = (char *) malloc(nchar * sizeof(char));
   if (live == NULL || real == NULL) {
      i = (ncodes + nchar) * sizeof(char);
      (void) printf("Not enough memory. %ld Kbytes needed.\n", i / 1024 + 1);
      exit(44);
   }
   for (count = 0; !ReadConf(graph, fp, NULL); count++) {
      findangles(graph, angle, diffangle, sameangle, contract);
      /* "findangles" fills in the arrays "angle","diffangle","sameangle" and
       * "contract" from the input "graph". "angle" will be used to compute
       * which colourings of the ring edges extend to the configuration; the
       * others will not be used unless a contract is specified, and if so
       * they will be used in "checkcontract" below to verify that the
       * contract is correct. */
      ring = graph[0][1];	/* ring-size */
      if (ring > MAXRING) {
	 (void) printf("Ring-size bigger than %d\n", MAXRING);
	 exit(43);
      }
      ncodes = (power[ring] + 1) / 2;	/* number of codes of colorings of R */
      for (i = 0; i < ncodes; i++)
	 live[i] = 1;
      nlive = findlive(live, ncodes, angle, power, graph[0][2]);
      /* "findlive" computes {\cal C}_0 and stores in live */
      nchar = simatchnumber[ring] / 8 + 1;
      for (i = 0; i <= nchar; i++)
	 real[i] = (char) 255;
      /* "real" will be an array of characters, and each bit of each
       * character will correspond to a balanced signed matching. At this
       * stage all the bits are set = 1. */
      do
	 testmatch(ring, real, power, live, nchar);
      /* computes {\cal M}_{i+1} from {\cal M}_i, updates the bits of "real" */
      while (updatelive(live, ncodes, &nlive));
      /* computes {\cal C}_{i+1} from {\cal C}_i, updates "live" */
      checkcontract(live, nlive, diffangle, sameangle, contract, power);
      /* This verifies that the set claimed to be a contract for the
       * configuration really is. */
   }
   (void) fclose(fp);
   free(live);
   free(real);
   (void) printf("Reducibility of %ld configurations verified\n", count);
   return (0);
}


void
testmatch(ring, real, power, live, nchar)
long ring, power[], nchar;
char *live, *real;

/* This generates all balanced signed matchings, and for each one, tests
 * whether all associated colourings belong to "live". It writes the answers
 * in the bits of the characters of "real". */
{
   long a, b, n, interval[10], *weight[8], nreal;
   long matchweight[MAXRING + 1][MAXRING + 1][4], *mw, realterm; // jps
   char bit;

   nreal = 0;
   /* "nreal" will be the number of balanced signed matchings such that all
    * associated colourings belong to "live"; ie the total number of nonzero
    * bits in the entries of "real" */
   bit = 1;
   realterm = 0;
   /* First, it generates the matchings not incident with the last ring edge */

   for (a = 2; a <= ring; a++)
      for (b = 1; b < a; b++) {
	 mw = matchweight[a][b];
	 mw[0] = 2 * (power[a] + power[b]);
	 mw[1] = 2 * (power[a] - power[b]);
	 mw[2] = power[a] + power[b];
	 mw[3] = power[a] - power[b];
      }
   for (a = 2; a < ring; a++)
      for (b = 1; b < a; b++) {
	 n = 0;
	 weight[1] = matchweight[a][b];
	 if (b >= 3) {
	    n = 1;
	    interval[1] = 1;
	    interval[2] = b - 1;
	 }
	 if (a >= b + 3) {
	    n++;
	    interval[2 * n - 1] = b + 1;
	    interval[2 * n] = a - 1;
	 }
	 augment(n, interval, (long) 1, weight, matchweight, live, real, &nreal, ring, (long) 0, (long) 0, &bit, &realterm, nchar);
      }

   /* now, the matchings using an edge incident with "ring" */
   for (a = 2; a <= ring; a++)
      for (b = 1; b < a; b++) {
	 mw = matchweight[a][b];
	 mw[0] = power[a] + power[b];
	 mw[1] = power[a] - power[b];
	 mw[2] = -power[a] - power[b];
	 mw[3] = -power[a] - 2 * power[b];
      }
   for (b = 1; b < ring; b++) {
      n = 0;
      weight[1] = matchweight[ring][b];
      if (b >= 3) {
	 n = 1;
	 interval[1] = 1;
	 interval[2] = b - 1;
      }
      if (ring >= b + 3) {
	 n++;
	 interval[2 * n - 1] = b + 1;
	 interval[2 * n] = ring - 1;
      }
      augment(n, interval, (long) 1, weight, matchweight, live, real, &nreal, ring, (power[ring + 1] - 1) / 2, (long) 1, &bit, &realterm, nchar);
   }
   (void) printf("               %ld\n", nreal);
   (void) fflush(stdout);
}

void
augment(n, interval, depth, weight, matchweight, live, real, pnreal, ring, basecol, on, pbit, prealterm, nchar)
long n, interval[10], depth, *weight[8], matchweight[MAXRING + 1][MAXRING + 1][4], *pnreal, ring, // jps
basecol, on, *prealterm, nchar;
char *live, *real, *pbit;

/* Finds all matchings such that every match is from one of the given
 * intervals. (The intervals should be disjoint, and ordered with smallest
 * first, and lower end given first.) For each such matching it examines all
 * signings of it, and adjusts the corresponding entries in "real" and
 * "live". */
{
   long h, i, j, r, newinterval[10], newn, lower, upper;

   checkreality(depth, weight, live, real, pnreal, ring, basecol, on, pbit, prealterm, nchar);
   depth++;
   for (r = 1; r <= n; r++) {
      lower = interval[2 * r - 1];
      upper = interval[2 * r];
      for (i = lower + 1; i <= upper; i++)
	 for (j = lower; j < i; j++) {
	    weight[depth] = matchweight[i][j];
	    for (h = 1; h < 2 * r - 1; h++)
	       newinterval[h] = interval[h];
	    newn = r - 1;
	    if (j > lower + 1) {
	       newn++;
	       newinterval[h++] = lower;
	       newinterval[h++] = j - 1;
	    }
	    if (i > j + 1) {
	       newn++;
	       newinterval[h++] = j + 1;
	       newinterval[h++] = i - 1;
	    }
	    augment(newn, newinterval, depth, weight, matchweight, live,
		    real, pnreal, ring, basecol, on, pbit, prealterm, nchar);
	 }
   }
}


void
checkreality(depth, weight, live, real, pnreal, ring, basecol, on, pbit, prealterm, nchar)
long depth, *weight[8], *pnreal, ring, basecol, on, *prealterm, nchar;
char *live, *real, *pbit;

/* For a given matching M, it runs through all signings, and checks which of
 * them have the property that all associated colourings belong to "live". It
 * writes the answers into bits of "real", starting at the point specified by
 * "bit" and "realterm". "basecol" is for convenience in computing the
 * associated colourings; it is zero for matchings not incident with "ring".
 * "on" is nonzero iff the matching is incident with "ring". */
{
   long i, k, nbits, choice[8], col, parity;
   unsigned long left;

   nbits = 1 << (depth - 1);
   /* k will run through all subsets of M minus the first match */
   for (k = 0; k < nbits; k++, *pbit <<= 1) {
      if (!*pbit) {
	 *pbit = 1;
	 ++(*prealterm);
	 if (*prealterm > nchar) {
	    (void) printf("More than %ld entries in real are needed\n", nchar + 1);
	    exit(32);
	 }
      }
      if (!(*pbit & real[*prealterm]))
	 continue;
      col = basecol;
      parity = ring & 1;
      for (i = 1, left = k; i < depth; i++, left >>= 1) {
	 if (left & 1) {	/* i.e. if a_i=1, where k=a_1+2a_2+4a_3+... */
	    parity ^= 1;
	    choice[i] = weight[i][1];
	    col += weight[i][3];
	 } else {
	    choice[i] = weight[i][0];
	    col += weight[i][2];
	 }
      }
      if (parity) {
	 choice[depth] = weight[depth][1];
	 col += weight[depth][3];
      } else {
	 choice[depth] = weight[depth][0];
	 col += weight[depth][2];
      }
      if (!stillreal(col, choice, depth, live, on)) {
	 real[*prealterm] ^= *pbit;
      } else
	 (*pnreal)++;
   }
}


long
stillreal(col, choice, depth, live, on)
long col, choice[8], depth, on;
char *live;

/* Given a signed matching, this checks if all associated colourings are in
 * "live", and, if so, records that fact on the bits of the corresponding
 * entries of "live". */
{
   long sum[128], mark, i, j, twopower, b, c; // jps
   long twisted[128], ntwisted, untwisted[128], nuntwisted; // jps

   ntwisted = nuntwisted = 0;
   if (col < 0) {
      if (!live[-col])
	 return ((long) 0);
      twisted[ntwisted++] = -col;
      sum[0] = col;
   } else {
      if (!live[col])
	 return ((long) 0);
      untwisted[nuntwisted++] = sum[0] = col;
   }
   for (i = 2, twopower = 1, mark = 1; i <= depth; i++, twopower <<= 1) {
      c = choice[i];
      for (j = 0; j < twopower; j++, mark++) {
	 b = sum[j] - c;
	 if (b < 0) {
	    if (!live[-b])
	       return ((long) 0);
	    twisted[ntwisted++] = -b;
	    sum[mark] = b;
	 } else {
	    if (!live[b])
	       return ((long) 0);
	    untwisted[nuntwisted++] = sum[mark] = b;
	 }
      }
   }

   /* Now we know that every coloring that theta-fits M has its code in
    * "live". We mark the corresponding entry of "live" by theta, that is,
    * set its second, third or fourth bit to 1 */

   if (on) {
      for (i = 0; i < ntwisted; i++)
	 live[twisted[i]] |= 8;
      for (i = 0; i < nuntwisted; i++)
	 live[untwisted[i]] |= 4;
   } else {
      for (i = 0; i < ntwisted; i++)
	 live[twisted[i]] |= 2;
      for (i = 0; i < nuntwisted; i++)
	 live[untwisted[i]] |= 2;
   }

   return ((long) 1);
}


long
updatelive(live, ncols, p)
long *p, ncols;
char *live;

/* runs through "live" to see which colourings still have `real' signed
 * matchings sitting on all three pairs of colour classes, and updates "live"
 * accordingly; returns 1 if nlive got smaller and stayed >0, and 0 otherwise */
{
   long i, nlive, newnlive;

   nlive = *p;
   newnlive = 0;
   if (live[0] > 1)
      live[0] = (char) 15;
   for (i = 0; i < ncols; i++) {
      if (live[i] != 15)
	 live[i] = 0;
      else {
	 newnlive++;
	 live[i] = 1;
      }
   }
   *p = newnlive;
   (void) printf("            %9ld", newnlive);
   (void) fflush(stdout);
   if ((newnlive < nlive) && (newnlive > 0))
      return ((long) 1);
   if (!newnlive)
      (void) printf("\n\n\n                  ***  D-reducible  ***\n\n");
   else
      (void) printf("\n\n\n                ***  Not D-reducible  ***\n");
   return ((long) 0);
}

void
strip(graph, edgeno)
tp_confmat graph;
tp_edgeno edgeno;

/* Numbers edges from 1 up, so that each edge has as many later edges in
 * triangles as possible; the ring edges are first.  edgeno[u][v] will be the
 * number of the edge with ends u,v if there is such an edge and 0 otherwise. */
{
   long d, h, u, v, w, x, verts, ring, term, maxint, maxes, max[VERTS];
   long inter, maxdeg, best, first, previous, *grav, done[VERTS];

   for (u = 1; u < VERTS; u++)
      for (v = 1; v < VERTS; v++)
	 edgeno[u][v] = 0;
   verts = graph[0][0];
   ring = graph[0][1];
   for (v = 1; v <= ring; v++) {
      u = (v > 1) ? v - 1 : ring;
      edgeno[u][v] = v;
      edgeno[v][u] = v;
   }
   for (v = 1; v <= verts; v++)
      done[v] = 0;
   term = 3 * (verts - 1) - ring;
   for (x = ring + 1; x <= verts; x++) {
      /* First we find all vertices from the interior that meet the "done"
       * vertices in an interval, and write them in max[1] .. max[maxes] */
      maxint = 0;
      maxes = 0;
      for (v = ring + 1; v <= verts; v++) {
	 if (done[v])
	    continue;
	 inter = ininterval(graph[v], done);

	 if (inter > maxint) {
	    maxint = inter;
	    maxes = 1;
	    max[1] = v;
	 } else if (inter == maxint)
	    max[++maxes] = v;
      }	/* for v bracket */
      /* From the terms in max we choose the one of maximum degree */
      maxdeg = 0;

      for (h = 1; h <= maxes; h++) {
	 d = graph[max[h]][0];
	 if (d > maxdeg) {
	    maxdeg = d;
	    best = max[h];
	 }
      }
      /* So now, the vertex "best" will be the next vertex to be done */

      grav = graph[best];
      d = grav[0];
      first = 1;
      previous = done[grav[d]];
      while ((previous) || (!done[grav[first]])) {
	 previous = done[grav[first++]];
	 if (first > d) {
	    first = 1;
	    break;
	 }
      }
      for (h = first; done[grav[h]]; h++) {
	 edgeno[best][grav[h]] = term;
	 edgeno[grav[h]][best] = term;
	 term--;
	 if (h == d) {
	    if (first == 1)
	       break;
	    h = 0;
	 }
      }
      done[best] = 1;
   }	/* for x bracket */
   /* This eventually lists all the internal edges of the configuration */

   /* Now we must list the edges between the interior and the ring */
   for (x = 1; x <= ring; x++) {
      maxint = 0;
      for (v = 1; v <= ring; v++) {
	 if (done[v])
	    continue;
	 u = (v > 1) ? v - 1 : ring;
	 w = (v < ring) ? v + 1 : 1;
	 inter = 3 * graph[v][0] + 4 * (done[u] + done[w]);
	 if (inter > maxint) {
	    maxint = inter;
	    best = v;
	 }
      }	/* for v bracket */
      grav = graph[best];
      u = (best > 1) ? best - 1 : ring;
      if (done[u]) {
	 for (h = grav[0] - 1; h >= 2; h--) {
	    edgeno[best][grav[h]] = term;
	    edgeno[grav[h]][best] = term;
	    term--;
	 }
      } else {
	 for (h = 2; h < grav[0]; h++) {
	    edgeno[best][grav[h]] = term;
	    edgeno[grav[h]][best] = term;
	    term--;
	 }
      }
      done[best] = 1;
   }	/* for x bracket */
}


long
ininterval(grav, done)
long grav[], done[];
/* if grav meets the done vertices in an interval of length >=1, it returns
 * the length of the interval, and otherwise returns 0 */
{
   long d, j, first, last, worried, length;

   d = grav[0];

   for (first = 1; (first < d) && (!done[grav[first]]); first++);
   if (first == d)
      return (done[grav[d]]);
   for (last = first; (last < d) && (done[grav[last + 1]]); last++);
   length = last - first + 1;
   if (last == d)
      return (length);
   if (first > 1) {
      for (j = last + 2; j <= d; j++)
	 if (done[grav[j]])
	    return ((long) 0);
      return (length);
   }
   worried = 0;
   for (j = last + 2; j <= d; j++) {
      if (done[grav[j]]) {
	 length++;
	 worried = 1;
      } else if (worried)
	 return ((long) 0);
   }
   return (length);
}

void
findangles(graph, angle, diffangle, sameangle, contract)
tp_confmat graph;
tp_angle angle,diffangle,sameangle;
long contract[];

/* writes into angle[i] all edges with number >i on a common triangle T say
 * with edge i; and if there is a contract X given, and i is not in X, writes
 * into diffangle[i] all such edges such that no edge of T is in X, and
 * writes into sameangle[i] all such edges not in X so that the third edge of
 * T is in X. Sets contract[i] to 1 if edge number i is in X and to zero
 * otherwise, checks that X is sparse, and if |X|=4 checks that X has a triad */
{

   long a, b, c, h, i, j, u, v, w, edges;
   tp_edgeno edgeno;
   long neighbour[VERTS];

   edges = 3 * graph[0][0] - 3 - graph[0][1];
   if (edges >= EDGES) {
      (void) printf("Configuration has more than %d edges\n", EDGES - 1);
      exit(20);
   }
   strip(graph, edgeno);
   for (i = 0; i < EDGES + 1; i++)
      contract[i] = 0;
   contract[0] = graph[0][4];	/* number of edges in contract */
   if (contract[0] < 0 || contract[0] > 4) {
      (void) printf("         ***  ERROR: INVALID CONTRACT  ***\n\n");
      exit(27);
   }
   for (i = 5; i <= 2 * contract[0] + 4; i++)
      if (graph[0][i] < 1 || graph[0][i] > graph[0][0]) {
	 (void) printf("         ***  ERROR: ILLEGAL CONTRACT  ***\n\n");
	 exit(29);
      }
   contract[EDGES] = graph[0][3];
   for (i = 1; i <= contract[0]; i++) {
      u = graph[0][2 * i + 3];
      v = graph[0][2 * i + 4];
      if (edgeno[u][v] < 1) {
	 (void) printf("         ***  ERROR: CONTRACT CONTAINS NON-EDGE  ***\n\n");
	 exit(29);
      }
      contract[edgeno[u][v]] = 1;
   }
   for (i = 1; i <= graph[0][1]; i++)
     if (contract[i]) {
	 (void) printf("         ***  ERROR: CONTRACT IS NOT SPARSE  ***\n\n");
	 exit(21);
      }
   for (i = 1; i <= edges; i++)
      diffangle[i][0] = sameangle[i][0] = angle[i][0] = 0;
   diffangle[0][0] = angle[0][0] = graph[0][0];
   diffangle[0][1] = angle[0][1] = graph[0][1];
   diffangle[0][2] = angle[0][2] = edges;

   for (v = 1; v <= graph[0][0]; v++) {
      for (h = 1; h <= graph[v][0]; h++) {
	 if ((v <= graph[0][1]) && (h == graph[v][0]))
	    continue;
	 i = (h < graph[v][0]) ? h + 1 : 1;
	 u = graph[v][h];
	 w = graph[v][i];
	 a = edgeno[v][w];
	 b = edgeno[u][w];
	 c = edgeno[u][v];
	 if (contract[a] && contract[b]) {
	    (void) printf("         ***  ERROR: CONTRACT IS NOT SPARSE  ***\n\n");
	    exit(22);
	 }
	 if (a > c) {
	    angle[c][++angle[c][0]] = a;
	    if ((!contract[a]) && (!contract[b]) && (!contract[c]))
	       diffangle[c][++diffangle[c][0]] = a;
	    if (contract[b])
	       sameangle[c][++sameangle[c][0]] = a;
	 }
	 if (b > c) {
	    angle[c][++angle[c][0]] = b;
	    if ((!contract[a]) && (!contract[b]) && (!contract[c]))
	       diffangle[c][++diffangle[c][0]] = b;
	    if (contract[a])
	       sameangle[c][++sameangle[c][0]] = b;
	 }
      }
   }

   /* checking that there is a triad */
   if (contract[0] < 4)
      return;
   for (v = graph[0][1] + 1; v <= graph[0][0]; v++) {
      /* v is a candidate triad */
      for (a = 0, i = 1; i <= graph[v][0]; i++) {
	 u = graph[v][i];
	 for (j = 5; j <= 12; j++)
	    if (u == graph[0][j]) {
	       a++;
	       break;
	    }
      }
      if (a < 3)
	 continue;
      if (graph[v][0] >= 6)
	 return;
      for (u = 1; u <= graph[0][0]; u++)
	 neighbour[u] = 0;
      for (i = 1; i <= graph[v][0]; i++)
	 neighbour[graph[v][i]] = 1;
      for (j = 5; j <= 12; j++) {
	 if (!neighbour[graph[0][j]])
	    return;
      }
   }
   (void) printf("         ***  ERROR: CONTRACT HAS NO TRIAD  ***\n\n");
   exit(28);
}


long
findlive(live, ncodes, angle, power, extentclaim)
long ncodes, power[], extentclaim;
tp_angle angle;
char *live;

/* computes {\cal C}_0 and stores it in live. That is, computes codes of
 * colorings of the ring that are not restrictions of tri-colorings of the
 * free extension. Returns the number of such codes */

{
   long j, c[EDGES], i, u, *am;
   long edges, ring, extent, bigno;
   long forbidden[EDGES];	/* called F in the notes */

   ring = angle[0][1];
   edges = angle[0][2];
   bigno = (power[ring + 1] - 1) / 2;	/* needed in "record" */
   c[edges] = 1;
   j = edges - 1;
   c[j] = 2;
   forbidden[j] = 5;
   for (extent = 0;;) {
      while (forbidden[j] & c[j]) {
	 c[j] <<= 1;
	 while (c[j] & 8) {
	    if (j >= edges - 1) {
	       printstatus(ring, ncodes, extent, extentclaim);
	       return (ncodes - extent);
	    }
	    c[++j] <<= 1;
	 }
      }
      if (j == ring + 1) {
	 record(c, power, ring, angle, live, &extent, bigno);
	 c[j] <<= 1;
	 while (c[j] & 8) {
	    if (j >= edges - 1) {
	       printstatus(ring, ncodes, extent, extentclaim);
	       return (ncodes - extent);
	    }
	    c[++j] <<= 1;
	 }
      } else {
	 am = angle[--j];
	 c[j] = 1;
	 for (u = 0, i = 1; i <= am[0]; i++)
	    u |= c[am[i]];
	 forbidden[j] = u;
      }
   }
}

void
checkcontract(live, nlive, diffangle, sameangle, contract, power)
tp_angle diffangle, sameangle;
long nlive, contract[EDGES + 1], power[];
char *live;
/* checks that no colouring in live is the restriction to E(R) of a
 * tri-coloring of the free extension modulo the specified contract */
{
   long j, c[EDGES], i, u, *dm, *sm;
   long ring, bigno;
   long forbidden[EDGES];	/* called F in the notes */
   long start;	/* called s in the notes */

   if (!nlive) {
      if (!contract[0]) {
	 (void) printf("\n");
	 return;
      } else {
	 (void) printf("         ***  ERROR: CONTRACT PROPOSED  ***\n\n");
	 exit(23);
      }
   }
   if (!contract[0]) {
      (void) printf("       ***  ERROR: NO CONTRACT PROPOSED  ***\n\n");
      exit(24);
   }
   if (nlive != contract[EDGES]) {
      (void) printf("       ***  ERROR: DISCREPANCY IN EXTERIOR SIZE  ***\n\n");
      exit(25);
   }
   ring = diffangle[0][1];
   bigno = (power[ring + 1] - 1) / 2;	/* needed in "inlive" */
   start = diffangle[0][2];
   while (contract[start])
      start--;
   c[start] = 1;
   j = start;
   while (contract[--j]);
   dm = diffangle[j];
   sm = sameangle[j];
   c[j] = 1;
   for (u = 4, i = 1; i <= dm[0]; i++)
      u |= c[dm[i]];
   for (i = 1; i <= sm[0]; i++)
      u |= ~c[sm[i]];
   forbidden[j] = u;

   for (;;) {
      while (forbidden[j] & c[j]) {
	 c[j] <<= 1;
	 while (c[j] & 8) {
	    while (contract[++j]);
	    if (j >= start) {
	       (void) printf("               ***  Contract confirmed  ***\n\n");
	       return;
	    }
	    c[j] <<= 1;
	 }
      }
      if (j == 1) {
	 if (inlive(c, power, ring, live, bigno)) {
	    (void) printf("       ***  ERROR: INPUT CONTRACT IS INCORRECT  ***\n\n");
	    exit(26);
	 }
	 c[j] <<= 1;
	 while (c[j] & 8) {
	    while (contract[++j]);
	    if (j >= start) {
	       (void) printf("               ***  Contract confirmed  ***\n\n");
	       return;
	    }
	    c[j] <<= 1;
	 }
	 continue;
      }
      while (contract[--j]);
      dm = diffangle[j];
      sm = sameangle[j];
      c[j] = 1;
      for (u = 0, i = 1; i <= dm[0]; i++)
	 u |= c[dm[i]];
      for (i = 1; i <= sm[0]; i++)
	 u |= ~c[sm[i]];
      forbidden[j] = u;
   }
}

void
printstatus(ring, totalcols, extent, extentclaim)
long ring, totalcols, extent, extentclaim;

{
   static long simatchnumber[] = {0L, 0L, 1L, 3L, 10L, 30L, 95L, 301L, 980L, 3228L, 10797L, 36487L, 124542L, 428506L, 1485003L};

   (void) printf("\n\n   This has ring-size %ld, so there are %ld colourings total,\n",ring, totalcols);
   (void) printf("   and %ld balanced signed matchings.\n",simatchnumber[ring]);

   (void) printf("\n   There are %ld colourings that extend to the configuration.", extent);
   if (extent != extentclaim) {
      (void) printf("\n   *** ERROR: DISCREPANCY IN NUMBER OF EXTENDING COLOURINGS ***\n");
      exit(31);
   }
   (void) printf("\n\n            remaining               remaining balanced\n");
   (void) printf("           colourings               signed matchings\n");
   (void) printf("\n              %7ld", totalcols - extent);
   (void) fflush(stdout);
}

void
record(col, power, ring, angle, live, p, bigno)
long col[], power[], ring, angle[][5], *p, bigno;
char *live;

/* Given a colouring specified by a 1,2,4-valued function "col", it computes
 * the corresponding number, checks if it is in live, and if so removes it. */

{
   long weight[5], colno, sum, i, min, max, w;

   for (i = 1; i < 5; i++)
      weight[i] = 0;
   for (i = 1; i <= ring; i++) {
      sum = 7 - col[angle[i][1]] - col[angle[i][2]];
      weight[sum] += power[i];
   }
   min = max = weight[4];
   for (i = 1; i <= 2; i++) {
      w = weight[i];
      if (w < min)
	 min = w;
      else if (w > max)
	 max = w;
   }
   colno = bigno - 2 * min - max;
   if (live[colno]) {
      (*p)++;
      live[colno] = 0;
   }
}

long
inlive(col, power, ring, live, bigno)
long col[], power[], ring, bigno;
char *live;

/* Same as "record" above, except now it returns whether the colouring is in
 * live, and does not change live. */
{
   long weight[5], colno, i, min, max, w;

   for (i = 1; i < 5; i++)
      weight[i] = 0;
   for (i = 1; i <= ring; i++)
      weight[col[i]] += power[i];
   min = max = weight[4];
   for (i = 1; i <= 2; i++) {
      w = weight[i];
      if (w < min)
	 min = w;
      else if (w > max)
	 max = w;
   }
   colno = bigno - 2 * min - max;
   return ((long) live[colno]);
}


long
ReadConf(A, F, C)
tp_confmat A;
FILE *F;
long *C;

/* Reads one graph from file F and stores in A, if C!=NULL puts coordinates
 * there. If successful returns 0, on end of file returns 1, if error exits. */
{
   char S[256], *t, name[256];
   long d, i, j, k, n, r, a, p;

   name[0] = '\0';
   t = name;
   while (*t == '\0' || *t == '\n') {
      if (fgets(name, sizeof(name), F) == NULL)
	 return ((long) 1);
      for (t = name; *t == ' ' || *t == '\t'; t++);
   }
   (void) fgets(S, sizeof(S), F);
   /* No verts, ringsize, no extendable colourings, max cons subset */
   if (sscanf(S, "%ld%ld%ld%ld", &A[0][0], &A[0][1], &A[0][2], &A[0][3]) != 4) {
      (void) printf("Error on line 2 while reading %s\n", name);
      exit(11);
   }
   n = A[0][0];
   r = A[0][1];
   if (n >= VERTS) {
      (void) printf("%s has more than %d vertices\n", name, VERTS - 1);
      exit(17);
   }
   (void) fgets(S, sizeof(S), F);	/* Contract */
   i = sscanf(S, "%ld%ld%ld%ld%ld%ld%ld%ld%ld", &A[0][4], &A[0][5], &A[0][6], &A[0][7], &A[0][8], &A[0][9], &A[0][10], &A[0][11], &A[0][12]);
   if (2 * A[0][4] + 1 != i) {
      (void) printf("Error on line 3 while reading %s\n", name);
      exit(13);
   }
   /* Reading adjacency list */
   for (i = 1; i <= n; i++) {
      (void) fgets(S, sizeof(S), F);
      if (sscanf(S, "%ld%ld", &j, &A[i][0]) != 2 || i != j) {
	 (void) printf("Error while reading vertex %ld of %s\n", i, name);
	 exit(14);
      }
      if (A[i][0] >= DEG) {
	 (void) printf("Vertex degree larger than %d in %s\n", DEG - 1, name);
	 exit(14);
      }

      for (t = S; *t < '0' || *t > '9'; t++);
      for (; *t >= '0' && *t <= '9'; t++);
      for (; *t < '0' || *t > '9'; t++);
      for (; *t >= '0' && *t <= '9'; t++);
      for (j = 1; j <= A[i][0]; j++) {
	 if (sscanf(t, "%ld", &A[i][j]) != 1) {
	    (void) printf("Error while reading neighbour %ld of %ld of %s\n", j, i, name);
	    exit(15);
	 }
	 for (; *t < '0' || *t > '9'; t++);
	 for (; *t >= '0' && *t <= '9'; t++);
      }	/* j */
   }	/* i */

   /* Reading coordinates */
   if (C != NULL)
      C[0] = n;
   for (i = 1; i <= n;) {
      (void) fgets(S, sizeof(S), F);
      if (C == NULL)
	 k = sscanf(S, "%ld%ld%ld%ld%ld%ld%ld%ld", &j, &j, &j, &j, &j, &j, &j, &j);
      else
	 k = sscanf(S, "%ld%ld%ld%ld%ld%ld%ld%ld", C + i, C + i + 1, C + i + 2, C + i + 3, C + i + 4, C + i + 5, C + i + 6, C + i + 7);
      if (k == 0) {
	 (void) printf("Error while reading coordinates of %s\n", name);
	 exit(17);
      }
      i += k;
   }	/* for i */
   (void) fgets(S, sizeof(S), F);
   for (t = S; *t == ' ' || *t == '\t'; t++);
   if (*t != '\n' && *t != '\0') {
      (void) printf("No blank line following configuration %s\n", name);
      exit(18);
   }
   /* verifying condition (1) */
   if (r < 2 || n <= r)
      ReadErr(1, name);
   /* condition (2) */
   for (i = 1; i <= r; i++)
      if (A[i][0] < 3 || A[i][0] >= n)
	 ReadErr(2, name);
   for (i = r + 1; i <= n; i++)
      if (A[i][0] < 5 || A[i][0] >= n)
	 ReadErr(2, name);
   /* condition (3) */
   for (i = 1; i <= n; i++)
      for (j = 1; j <= A[i][0]; j++)
	 if (A[i][j] < 1 || A[i][j] > n)
	    ReadErr(3, name);
   /* condition (4) */
   for (i = 1; i <= r; i++) {
      if (A[i][1] != (i == r ? 1 : i + 1))
	 ReadErr(4, name);
      if (A[i][A[i][0]] != (i == 1 ? r : i - 1))
	 ReadErr(4, name);
      for (j = 2; j < A[i][0]; j++)
	 if (A[i][j] <= r || A[i][j] > n)
	    ReadErr(4, name);
   }
   /* condition (5) */
   for (i = 1, k = 0; i <= n; i++)
      k += A[i][0];
   if (k != 6 * (n - 1) - 2 * r)
      ReadErr(5, name);
   /* condition (6) */
   for (i = r + 1; i <= n; i++) {
      k = 0;
      d = A[i][0];
      for (j = 1; j <= d; j++)
	 if (A[i][j] > r && A[i][j < d ? j + 1 : 1] <= r) {
	    k++;
	    if (A[i][j < d - 1 ? j + 2 : j + 2 - d] <= r)
	       k++;
	 }
      if (k > 2)
	 ReadErr(6, name);
   }
   /* condition (7) */
   for (i = 1; i <= n; i++)
      for (j = 1; j <= A[i][0]; j++) {
	 if (j == A[i][0]) {
	    if (i <= r)
	       continue;
	    a = A[i][1];
	 } else
	    a = A[i][j + 1];
	 k = A[i][j];
	 for (p = 1; p < A[k][0]; p++)
	    if (a == A[k][p] && i == A[k][p + 1])
	       break;
	 if (p == A[k][0] && (a != A[k][p] || i != A[k][1]))
	    ReadErr(7, name);
      }
   return ((long) 0);
}/* ReadConf */

void
ReadErr(n, name)
int n;
char name[];
{
   (void) printf("Error %d while reading configuration %s\n", n, name);
   exit(57);
}

/* End of file reduce.c */

